One-Loop Single-Real-Emission Contributions to $pp\to H + X$ at Next-to-Next-to-Next-to-Leading Order

I compute the contributions of the one-loop single-real-emission amplitudes, $gg\to H g$, $qg\to H q$, etc., to inclusive Higgs boson production through next-to-next-to-next-to-leading order (N^3LO) in the strong coupling $\alpha_s$. The next-to-leading (NLO) and next-to-next-to-leading order (NNLO) terms are computed in closed form, in terms of $\Gamma$-functions and the hypergeometric functions ${}_{2}F_{1}$ and ${}_{3}F_{2}$. I compute the \nnnlo\ terms as Laurent expansions in the dimensional regularization parameter through order $(\epsilon^{1})$. To obtain the \nnnlo\ terms, I perform an extended threshold expansion of the phase space integrals and map the resulting coefficients onto a basis of harmonic polylogarithms.

==> anc/ME.txt <==
* Unrenormalized matrix elements for g g -> H g and q qbar -> H g:
*
* Notation:
* s12 = 2*p1.p2, s23 = 2*p2.p3, s31 = 2*p3.p1, s12+s23+s31 = MH^2
* MH^2 = (Higgs Mass)^2
* g = QCD coupling constant
* v = Higgs vacuum expectation value (v ~ 246 GeV)
* e(p,mu,i) = gluon polarization vector (momentum,Lorentz index,adjoint color index)
*  C1 = Wilson Coefficient of effective Higgs-gluon operator
*     C1 = - 1/2*alpha_s/Pi - 11/12*(alpha_s/Pi)^2 + ...
* f(i,j,k) = SU(3) structure constant
* T(g;i,j) = SU(3) fundamental representation matrix
* ubar(d,p), u(d,p) = Dirac spinors with index d and momentum p
* gamma(mu,d1,d2) = Dirac gamma matrix with Lorentz index mu and Dirac indices d1,d2
* D = dimensionality of space-time in dimensional regularization
*     D = 4 - 2*ep
* ep = 1/2*(4-D) (dimensional regularization parameter)
*
* One-Loop Master Integrals:
* Assume "i_*epsilon" prescription: Q^2 --> Q^2 + i_*epsilon to get analytic continuation.
*
* Bub(Q^2) = i_/(4*Pi)^(2-ep)*Gamma(1+ep)*Gamma(1-ep)^2/Gamma(1-2*ep)
*                *ep^-1/(1-2*ep)*(mu^2/-Q^2)^(ep)
*
* if s12 > 0, s23 < 0, s31 < 0
*
* Box(s12,s23,s31,MH^2) = 2*i_/(4*Pi)^(2-ep)/s12/s23*Gamma(1+ep)*Gamma(1-ep)^2/Gamma(1-2*ep)*(
*        ep^-2*(mu^2/-s12)^(ep)*F21(1,-ep,1-ep,-s31/s23)
*      + ep^-2*(mu^2/-s23)^(ep)*F21(1,-ep,1-ep,-s31/s12)
*      - ep^-2*(mu^2/-MH^2)^(ep)*F21(1,-ep,1-ep,-MH^2*s31/s12/s23) )
*
* Box(s23,s31,s12,MH^2) = 2*i_/(4*Pi)^(2-ep)/s23/s31*Gamma(1+ep)*Gamma(1-ep)^2/Gamma(1-2*ep)*(
*        ep^-2*Gamma(1-ep)*Gamma(1+ep)*(mu^2/-s12)^(-ep)*(mu^2/-s23)^(ep)*(mu^2/-s31)^(ep)
*      + ep^-2*(mu^2/-s23)^(ep)*(1 - F21(1,ep,1+ep,-s31/s12))
*      + ep^-2*(mu^2/-s31)^(ep)*(1 - F21(1,ep,1+ep,-s23/s12))
*      - ep^-2*(mu^2/-MH^2)^(ep)*(1 - F21(1,ep,1+ep,-s23*s31/s12/MH^2)) )
*
* Results are expressed as tensor coefficients, where the gauge invariant tensors are:
*
* For Hggg: M = g/v * C1 * f^(ijk)*e(p1,mu1,i)*e(p2,mu2,j)*e(p3,mu3,k)
*                   * (A0*Y0 + A1*Y1 + A2*Y2 + A3*Y3)
*  Y0 = 1/2*(
*     + (p1(mu2)*d_(mu1,mu3) - p1(mu3)*d_(mu1,mu2))*s23
*     + (p2(mu3)*d_(mu1,mu2) - p2(mu1)*d_(mu2,mu3))*s31
*     + (p3(mu1)*d_(mu2,mu3) - p3(mu2)*d_(mu3,mu1))*s12
*     + 2*(p2(mu1)*p3(mu2)*p1(mu3) - p3(mu1)*p1(mu2)*p2(mu3)));
*
*  Y1 = 1/2*(
*       + 2*p2(mu1)*p1(mu2)*p1(mu3)
*       - 2*p2(mu1)*p1(mu2)*p2(mu3)*s31/s23
*       - p1(mu3)*d_(mu1,mu2)*s12
*       + p2(mu3)*d_(mu1,mu2)*s12*s31/s23);
*
*  Y2 = 1/2*(
*       + 2*p3(mu1)*p3(mu2)*p1(mu3)
*       - 2*p3(mu1)*p1(mu2)*p1(mu3)*s23/s12
*       - p3(mu2)*d_(mu1,mu3)*s31
*       + p1(mu2)*d_(mu1,mu3)*s31*s23/s12);
*
*  Y3 = 1/2*(
*       + 2*p2(mu1)*p3(mu2)*p2(mu3)
*       - 2*p3(mu1)*p3(mu2)*p2(mu3)*s12/s31
*       - p2(mu1)*d_(mu3,mu2)*s23
*       + p3(mu1)*d_(mu3,mu2)*s23*s12/s31);
*
* For Hqqg: M = i_*g/v * C1 * T(g;i,j) * e(k,mu,g) * (B1*X1 + B2*X2)
*
* id X1 = 
*     ubar(d2,p)*gamma(k,d2,d1)*u(d1,q)*q(mu)
*     - sqk/2*ubar(d2,p)*gamma(mu,d2,d1)*u(d1,q);
*
* id X2 =
*     ubar(d2,p)*gamma(k,d2,d1)*u(d1,q)*p(mu)
*     - spk/2*ubar(d2,p)*gamma(mu,d2,d1)*u(d1,q);
*
* The tensor coefficients expand in (unrenormalized) alpha_s as:
*   Ai = Aitree + (alpha_s/Pi) * Aioneloop + (alpha_s/Pi)^2 * Aitwoloop + ...
*   Bi = Bitree + (alpha_s/Pi) * Bioneloop + (alpha_s/Pi)^2 * Bitwoloop + ...
*
A0tree = - 2/s12 - 2/s23 - 2/s31;
A1tree = - 2/s31;
A2tree = - 2/s23;
A3tree = - 2/s12;
*
B1tree = 1/spq;
B2tree = 1/spq;
*
A0oneloop = 4*i_*Pi^2 * (
       + Bub(MH^2) * (
          + 2*i_*CA*s12^-2*s23
          + 2*i_*CA*s12^-2*s31
          - 4*i_*CA*s12^-1*s31^-1*s23
          + 18*i_*CA*s12^-1
          - 4*i_*CA*s12^-1*s31*s23^-1
          + 2*i_*CA*s31^-2*s23
          + 18*i_*CA*s31^-1
          + 18*i_*CA*s23^-1
          + 16*i_*CA*(MH^2-s12)^-1
          + 16*i_*CA*(MH^2-s23)^-1
          + 16*i_*CA*(MH^2-s31)^-1
          + 4*i_*CA*s23*(MH^2-s23)^-2
          + 2*i_*CA*s31*s23^-2
          + 4*i_*CA*s31*(MH^2-s31)^-2
          + 2*i_*CA*s12*s31^-2
          - 4*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 2*i_*CA*s12*s23^-2
          - 4*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          + 4*i_*CA*s12*(MH^2-s12)^-2
          - i_*D*CA*s12^-2*s23
          - i_*D*CA*s12^-2*s31
          + i_*D*CA*s12^-1*s31^-1*s23
          - i_*D*CA*s12^-1
          + i_*D*CA*s12^-1*s31*s23^-1
          - i_*D*CA*s31^-2*s23
          - i_*D*CA*s31^-1
          - i_*D*CA*s23^-1
          - 2*i_*D*CA*(MH^2-s12)^-1
          - 2*i_*D*CA*(MH^2-s23)^-1
          - 2*i_*D*CA*(MH^2-s31)^-1
          - i_*D*CA*s31*s23^-2
          - i_*D*CA*s12*s31^-2
          + i_*D*CA*s12*s31^-1*(MH^2-s12)^-1
          - i_*D*CA*s12*s23^-2
          + i_*D*CA*s12*s23^-1*(MH^2-s12)^-1
          + 12/(D-4)*i_*CA*s12^-1
          + 12/(D-4)*i_*CA*s31^-1
          + 12/(D-4)*i_*CA*s23^-1
          - 8/(D-2)*i_*CA*s12^-1
          - 8/(D-2)*i_*CA*s31^-1
          - 8/(D-2)*i_*CA*s23^-1
          - 16/(D-2)*i_*CA*(MH^2-s12)^-1
          - 16/(D-2)*i_*CA*(MH^2-s23)^-1
          - 16/(D-2)*i_*CA*(MH^2-s31)^-1
          - 8/(D-2)*i_*CA*s23*(MH^2-s23)^-2
          - 8/(D-2)*i_*CA*s31*(MH^2-s31)^-2
          - 8/(D-2)*i_*CA*s12*(MH^2-s12)^-2
          )
       + Bub(s12) * (
          - 4*i_*CA*s12^-1
          - 2*i_*CA*s31^-2*s23
          - 2*i_*CA*s31^-1
          - 2*i_*CA*s23^-1
          - 4*i_*CA*(MH^2-s12)^-1
          - 2*i_*CA*s31*s23^-2
          - 2*i_*CA*s12*s31^-2
          + 4*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          - 2*i_*CA*s12*s23^-2
          + 4*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          - 4*i_*CA*s12*(MH^2-s12)^-2
          + i_*D*CA*s31^-2*s23
          + i_*D*CA*s31*s23^-2
          + i_*D*CA*s12*s31^-2
          - i_*D*CA*s12*s31^-1*(MH^2-s12)^-1
          + i_*D*CA*s12*s23^-2
          - i_*D*CA*s12*s23^-1*(MH^2-s12)^-1
          - 4/(D-4)*i_*CA*s12^-1
          - 4/(D-4)*i_*CA*s31^-1
          - 4/(D-4)*i_*CA*s23^-1
          + 8/(D-2)*i_*CA*(MH^2-s12)^-1
          + 8/(D-2)*i_*CA*s12*(MH^2-s12)^-2
          )
       + Bub(s31) * (
          - 2*i_*CA*s12^-2*s23
          - 2*i_*CA*s12^-2*s31
          - 2*i_*CA*s12^-1
          + 4*i_*CA*s12^-1*s31*s23^-1
          - 4*i_*CA*s31^-1
          - 2*i_*CA*s23^-1
          - 4*i_*CA*(MH^2-s31)^-1
          - 2*i_*CA*s31*s23^-2
          - 4*i_*CA*s31*(MH^2-s31)^-2
          - 2*i_*CA*s12*s23^-2
          + i_*D*CA*s12^-2*s23
          + i_*D*CA*s12^-2*s31
          - i_*D*CA*s12^-1*s31*s23^-1
          + i_*D*CA*s31*s23^-2
          + i_*D*CA*s12*s23^-2
          - 4/(D-4)*i_*CA*s12^-1
          - 4/(D-4)*i_*CA*s31^-1
          - 4/(D-4)*i_*CA*s23^-1
          + 8/(D-2)*i_*CA*(MH^2-s31)^-1
          + 8/(D-2)*i_*CA*s31*(MH^2-s31)^-2
          )
       + Bub(s23) * (
          - 2*i_*CA*s12^-2*s23
          - 2*i_*CA*s12^-2*s31
          + 4*i_*CA*s12^-1*s31^-1*s23
          - 2*i_*CA*s12^-1
          - 2*i_*CA*s31^-2*s23
          - 2*i_*CA*s31^-1
          - 4*i_*CA*s23^-1
          - 4*i_*CA*(MH^2-s23)^-1
          - 4*i_*CA*s23*(MH^2-s23)^-2
          - 2*i_*CA*s12*s31^-2
          + i_*D*CA*s12^-2*s23
          + i_*D*CA*s12^-2*s31
          - i_*D*CA*s12^-1*s31^-1*s23
          + i_*D*CA*s31^-2*s23
          + i_*D*CA*s12*s31^-2
          - 4/(D-4)*i_*CA*s12^-1
          - 4/(D-4)*i_*CA*s31^-1
          - 4/(D-4)*i_*CA*s23^-1
          + 8/(D-2)*i_*CA*(MH^2-s23)^-1
          + 8/(D-2)*i_*CA*s23*(MH^2-s23)^-2
          )
       + Box(s12,s31,s23,MH^2) * (
          - i_*CA*s31
          - i_*CA*s12
          - 7/4*i_*CA*s12*s31*s23^-1
          - 3/4*i_*CA*s12*s31^2*s23^-2
          - 3/4*i_*CA*s12^2*s31*s23^-2
          + 1/4*i_*D*CA*s12*s31*s23^-1
          + 1/4*i_*D*CA*s12*s31^2*s23^-2
          + 1/4*i_*D*CA*s12^2*s31*s23^-2
          - 1/4/(D-3)*i_*CA*s12*s31*s23^-1
          - 1/4/(D-3)*i_*CA*s12*s31^2*s23^-2
          - 1/4/(D-3)*i_*CA*s12^2*s31*s23^-2
          )
       + Box(s12,s23,s31,MH^2) * (
          - i_*CA*s23
          - 3/4*i_*CA*s12*s31^-2*s23^2
          - 7/4*i_*CA*s12*s31^-1*s23
          - i_*CA*s12
          - 3/4*i_*CA*s12^2*s31^-2*s23
          + 1/4*i_*D*CA*s12*s31^-2*s23^2
          + 1/4*i_*D*CA*s12*s31^-1*s23
          + 1/4*i_*D*CA*s12^2*s31^-2*s23
          - 1/4/(D-3)*i_*CA*s12*s31^-2*s23^2
          - 1/4/(D-3)*i_*CA*s12*s31^-1*s23
          - 1/4/(D-3)*i_*CA*s12^2*s31^-2*s23
          )
       + Box(s23,s31,s12,MH^2) * (
          - 3/4*i_*CA*s12^-2*s31*s23^2
          - 3/4*i_*CA*s12^-2*s31^2*s23
          - 7/4*i_*CA*s12^-1*s31*s23
          - i_*CA*s23
          - i_*CA*s31
          + 1/4*i_*D*CA*s12^-2*s31*s23^2
          + 1/4*i_*D*CA*s12^-2*s31^2*s23
          + 1/4*i_*D*CA*s12^-1*s31*s23
          - 1/4/(D-3)*i_*CA*s12^-2*s31*s23^2
          - 1/4/(D-3)*i_*CA*s12^-2*s31^2*s23
          - 1/4/(D-3)*i_*CA*s12^-1*s31*s23
          )
);
A1oneloop = 4*i_*Pi^2 * (
       + Bub(MH^2) * (
          + 6*i_*CA*s12^-2*s31^-1*s23^2
          + 4*i_*CA*s12^-2*s23
          - 4*i_*CA*s12^-2*s23^2*(MH^2-s23)^-1
          + 2*i_*CA*s12^-2*s31
          - 4*i_*CA*s12^-1*s31^-2*s23^2
          + 8*i_*CA*s12^-1*s31^-1*s23
          - 8*i_*CA*s12^-1
          - 16*i_*CA*s12^-1*s23*(MH^2-s23)^-1
          - 4*i_*CA*s12^-1*s23^2*(MH^2-s23)^-2
          - 4*i_*CA*s12^-1*s31*s23^-1
          - 4*i_*CA*s31^-2*s23
          + 30*i_*CA*s31^-1
          - 4*i_*CA*s23^-1
          + 16*i_*CA*(MH^2-s31)^-1
          + 4*i_*CA*s31*(MH^2-s31)^-2
          + i_*D*CA*s12^-3*s23^2
          + i_*D*CA*s12^-3*s31*s23
          - i_*D*CA*s12^-2*s31^-1*s23^2
          - i_*D*CA*s12^-2*s23
          - i_*D*CA*s12^-2*s31
          + i_*D*CA*s12^-1*s31^-2*s23^2
          - i_*D*CA*s12^-1*s31^-1*s23
          + i_*D*CA*s12^-1
          + 2*i_*D*CA*s12^-1*s23*(MH^2-s23)^-1
          + i_*D*CA*s12^-1*s31*s23^-1
          + i_*D*CA*s31^-2*s23
          - 3*i_*D*CA*s31^-1
          + i_*D*CA*s23^-1
          - 2*i_*D*CA*(MH^2-s31)^-1
          + 12/(D-4)*i_*CA*s31^-1
          - 4/(D-2)*i_*CA*s12^-2*s31^-1*s23^2
          + 8/(D-2)*i_*CA*s12^-2*s23
          + 8/(D-2)*i_*CA*s12^-2*s23^2*(MH^2-s23)^-1
          + 4/(D-2)*i_*CA*s12^-2*s31
          - 8/(D-2)*i_*CA*s12^-1*s31^-1*s23
          + 8/(D-2)*i_*CA*s12^-1
          + 16/(D-2)*i_*CA*s12^-1*s23*(MH^2-s23)^-1
          + 8/(D-2)*i_*CA*s12^-1*s23^2*(MH^2-s23)^-2
          - 12/(D-2)*i_*CA*s31^-1
          - 16/(D-2)*i_*CA*(MH^2-s31)^-1
          - 8/(D-2)*i_*CA*s31*(MH^2-s31)^-2
          )
       + Bub(s12) * (
          - i_*CA*s12^-2*s23
          + 4*i_*CA*s12^-1*s31^-2*s23^2
          - 2*i_*CA*s12^-1*s31^-1*s23
          - 2*i_*CA*s12^-1
          + 4*i_*CA*s12^-1*s31*s23^-1
          + 4*i_*CA*s31^-2*s23
          - 10*i_*CA*s31^-1
          + 4*i_*CA*s23^-1
          - i_*D*CA*s12^-1*s31^-2*s23^2
          - i_*D*CA*s12^-1*s31*s23^-1
          - i_*D*CA*s31^-2*s23
          + i_*D*CA*s31^-1
          - i_*D*CA*s23^-1
          - 4/(D-4)*i_*CA*s31^-1
          - 4/(D-2)*i_*Nf*s12^-2*s23
          + 4/(D-2)*i_*CA*s12^-1*s31^-1*s23
          + 4/(D-2)*i_*CA*s12^-1
          + 4/(D-2)*i_*CA*s31^-1
          + 6/(D-1)*i_*Nf*s12^-2*s23
          + 3/(D-1)*i_*CA*s12^-2*s23
          )
       + Bub(s31) * (
          - 2*i_*CA*s12^-2*s23
          - 2*i_*CA*s12^-2*s31
          + 2*i_*CA*s12^-1
          + 4*i_*CA*s12^-1*s31*s23^-1
          - 4*i_*CA*s31^-1
          + 4*i_*CA*s23^-1
          - 4*i_*CA*(MH^2-s31)^-1
          - 4*i_*CA*s31*(MH^2-s31)^-2
          - i_*D*CA*s12^-3*s23^2
          - i_*D*CA*s12^-3*s31*s23
          + i_*D*CA*s12^-2*s31
          - i_*D*CA*s12^-1*s31*s23^-1
          - i_*D*CA*s23^-1
          - 4/(D-4)*i_*CA*s31^-1
          - 4/(D-2)*i_*CA*s12^-2*s23
          - 4/(D-2)*i_*CA*s12^-2*s31
          - 4/(D-2)*i_*CA*s12^-1
          + 8/(D-2)*i_*CA*(MH^2-s31)^-1
          + 8/(D-2)*i_*CA*s31*(MH^2-s31)^-2
          )
       + Bub(s23) * (
          - 6*i_*CA*s12^-2*s31^-1*s23^2
          - 2*i_*CA*s12^-2*s23
          + 4*i_*CA*s12^-2*s23^2*(MH^2-s23)^-1
          + 4*i_*CA*s12^-1*s31^-2*s23^2
          - 2*i_*CA*s12^-1*s31^-1*s23
          + 4*i_*CA*s12^-1*s23*(MH^2-s23)^-1
          + 4*i_*CA*s12^-1*s23^2*(MH^2-s23)^-2
          + 4*i_*CA*s31^-2*s23
          - 4*i_*CA*s31^-1
          - i_*D*CA*s12^-3*s23^2
          - i_*D*CA*s12^-3*s31*s23
          + i_*D*CA*s12^-2*s31^-1*s23^2
          - i_*D*CA*s12^-1*s31^-2*s23^2
          - i_*D*CA*s31^-2*s23
          - 4/(D-4)*i_*CA*s31^-1
          + 4/(D-2)*i_*CA*s12^-2*s31^-1*s23^2
          - 4/(D-2)*i_*CA*s12^-2*s23
          - 8/(D-2)*i_*CA*s12^-2*s23^2*(MH^2-s23)^-1
          + 4/(D-2)*i_*CA*s12^-1*s31^-1*s23
          - 8/(D-2)*i_*CA*s12^-1*s23*(MH^2-s23)^-1
          - 8/(D-2)*i_*CA*s12^-1*s23^2*(MH^2-s23)^-2
          )
       + Box(s12,s31,s23,MH^2) * (
          + 5/4*i_*CA*s31
          + 5/4*i_*CA*s31^2*s23^-1
          - i_*CA*s12
          + 5/4*i_*CA*s12*s31*s23^-1
          - 1/4*i_*D*CA*s31
          - 1/4*i_*D*CA*s31^2*s23^-1
          - 1/4*i_*D*CA*s12*s31*s23^-1
          - 1/4/(D-3)*i_*CA*s31
          - 1/4/(D-3)*i_*CA*s31^2*s23^-1
          - 1/4/(D-3)*i_*CA*s12*s31*s23^-1
          )
       + Box(s12,s23,s31,MH^2) * (
          + 5/4*i_*CA*s31^-2*s23^3
          + 5/4*i_*CA*s31^-1*s23^2
          + 5/4*i_*CA*s12*s31^-2*s23^2
          - i_*CA*s12*s31^-1*s23
          - 1/4*i_*D*CA*s31^-2*s23^3
          - 1/4*i_*D*CA*s31^-1*s23^2
          - 1/4*i_*D*CA*s12*s31^-2*s23^2
          - 1/4/(D-3)*i_*CA*s31^-2*s23^3
          - 1/4/(D-3)*i_*CA*s31^-1*s23^2
          - 1/4/(D-3)*i_*CA*s12*s31^-2*s23^2
          )
       + Box(s23,s31,s12,MH^2) * (
          + 1/4*i_*CA*s12^-3*s31*s23^3
          + 1/4*i_*CA*s12^-3*s31^2*s23^2
          + 1/4*i_*CA*s12^-2*s31*s23^2
          - i_*CA*s23
          - 1/4*i_*D*CA*s12^-3*s31*s23^3
          - 1/4*i_*D*CA*s12^-3*s31^2*s23^2
          - 1/4*i_*D*CA*s12^-2*s31*s23^2
          + 3/4/(D-3)*i_*CA*s12^-3*s31*s23^3
          + 3/4/(D-3)*i_*CA*s12^-3*s31^2*s23^2
          + 3/4/(D-3)*i_*CA*s12^-2*s31*s23^2
          )
);
A2oneloop = 4*i_*Pi^2 * (
       + Bub(MH^2) * (
          - 4*i_*CA*s12^-1*s31^-1*s23
          - 4*i_*CA*s12^-1
          + 2*i_*CA*s31^-2*s23
          - 8*i_*CA*s31^-1
          + 30*i_*CA*s23^-1
          + 16*i_*CA*(MH^2-s23)^-1
          + 4*i_*CA*s23*(MH^2-s23)^-2
          + 4*i_*CA*s12*s31^-2
          - 8*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          - 4*i_*CA*s12*s23^-2
          + 8*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          + 2*i_*CA*s12^2*s31^-2*(MH^2-s12)^-1
          - 2*i_*CA*s12^2*s31^-1*(MH^2-s12)^-2
          - 4*i_*CA*s12^2*s23^-2*(MH^2-s12)^-1
          + 2*i_*CA*s12^2*s23^-1*(MH^2-s12)^-2
          + i_*D*CA*s12^-1*s31^-1*s23
          + i_*D*CA*s12^-1
          - i_*D*CA*s31^-2*s23
          + i_*D*CA*s31^-1
          - 3*i_*D*CA*s23^-1
          - 2*i_*D*CA*(MH^2-s23)^-1
          + i_*D*CA*s12*s31^-3*s23
          - i_*D*CA*s12*s31^-2
          + i_*D*CA*s12*s31^-1*(MH^2-s12)^-1
          + i_*D*CA*s12*s23^-2
          - i_*D*CA*s12*s23^-1*(MH^2-s12)^-1
          + i_*D*CA*s12^2*s31^-3
          - i_*D*CA*s12^2*s31^-2*(MH^2-s12)^-1
          + i_*D*CA*s12^2*s23^-2*(MH^2-s12)^-1
          + 12/(D-4)*i_*CA*s23^-1
          + 4/(D-2)*i_*CA*s31^-2*s23
          + 8/(D-2)*i_*CA*s31^-1
          - 12/(D-2)*i_*CA*s23^-1
          - 16/(D-2)*i_*CA*(MH^2-s23)^-1
          - 8/(D-2)*i_*CA*s23*(MH^2-s23)^-2
          + 8/(D-2)*i_*CA*s12*s31^-2
          + 8/(D-2)*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          - 8/(D-2)*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          + 4/(D-2)*i_*CA*s12^2*s31^-2*(MH^2-s12)^-1
          + 4/(D-2)*i_*CA*s12^2*s31^-1*(MH^2-s12)^-2
          - 4/(D-2)*i_*CA*s12^2*s23^-1*(MH^2-s12)^-2
          )
       + Bub(s12) * (
          - 4*i_*CA*s23^-1
          - 2*i_*CA*s12*s31^-2
          + 2*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 4*i_*CA*s12*s23^-2
          - 2*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          - 2*i_*CA*s12^2*s31^-2*(MH^2-s12)^-1
          + 2*i_*CA*s12^2*s31^-1*(MH^2-s12)^-2
          + 4*i_*CA*s12^2*s23^-2*(MH^2-s12)^-1
          - 2*i_*CA*s12^2*s23^-1*(MH^2-s12)^-2
          - i_*D*CA*s12*s31^-3*s23
          - i_*D*CA*s12*s23^-2
          - i_*D*CA*s12^2*s31^-3
          + i_*D*CA*s12^2*s31^-2*(MH^2-s12)^-1
          - i_*D*CA*s12^2*s23^-2*(MH^2-s12)^-1
          - 4/(D-4)*i_*CA*s23^-1
          - 4/(D-2)*i_*CA*s12*s31^-2
          - 4/(D-2)*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 4/(D-2)*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          - 4/(D-2)*i_*CA*s12^2*s31^-2*(MH^2-s12)^-1
          - 4/(D-2)*i_*CA*s12^2*s31^-1*(MH^2-s12)^-2
          + 4/(D-2)*i_*CA*s12^2*s23^-1*(MH^2-s12)^-2
          )
       + Bub(s31) * (
          + 4*i_*CA*s12^-1*s31^-1*s23
          + 4*i_*CA*s12^-1
          - 2*i_*CA*s31^-1
          - 10*i_*CA*s23^-1
          - i_*CA*s12*s31^-2
          - 2*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 4*i_*CA*s12*s23^-2
          - 2*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          + 4*i_*CA*s12^2*s31^-1*(MH^2-s12)^-2
          + 4*i_*CA*s12^2*s23^-2*(MH^2-s12)^-1
          + 4*i_*CA*s12^2*s23^-1*(MH^2-s12)^-2
          - i_*D*CA*s12^-1*s31^-1*s23
          - i_*D*CA*s12^-1
          + i_*D*CA*s23^-1
          - i_*D*CA*s12*s23^-2
          - i_*D*CA*s12^2*s31^-1*(MH^2-s12)^-2
          - i_*D*CA*s12^2*s23^-2*(MH^2-s12)^-1
          - i_*D*CA*s12^2*s23^-1*(MH^2-s12)^-2
          - 4/(D-4)*i_*CA*s23^-1
          - 4/(D-2)*i_*Nf*s12*s31^-2
          + 4/(D-2)*i_*CA*s31^-1
          + 4/(D-2)*i_*CA*s23^-1
          + 4/(D-2)*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 4/(D-2)*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          + 6/(D-1)*i_*Nf*s12*s31^-2
          + 3/(D-1)*i_*CA*s12*s31^-2
          )
       + Bub(s23) * (
          + 4*i_*CA*s12^-1*s31^-1*s23
          + 4*i_*CA*s12^-1
          - 2*i_*CA*s31^-2*s23
          + 2*i_*CA*s31^-1
          - 4*i_*CA*s23^-1
          - 4*i_*CA*(MH^2-s23)^-1
          - 4*i_*CA*s23*(MH^2-s23)^-2
          - 2*i_*CA*s12*s31^-2
          - i_*D*CA*s12^-1*s31^-1*s23
          - i_*D*CA*s12^-1
          + i_*D*CA*s31^-2*s23
          - i_*D*CA*s12*s31^-3*s23
          - i_*D*CA*s12^2*s31^-3
          - 4/(D-4)*i_*CA*s23^-1
          - 4/(D-2)*i_*CA*s31^-2*s23
          - 4/(D-2)*i_*CA*s31^-1
          + 8/(D-2)*i_*CA*(MH^2-s23)^-1
          + 8/(D-2)*i_*CA*s23*(MH^2-s23)^-2
          - 4/(D-2)*i_*CA*s12*s31^-2
          )
       + Box(s12,s31,s23,MH^2) * (
          - i_*CA*s12*s31*s23^-1
          + 5/4*i_*CA*s12^2*s23^-1
          + 5/4*i_*CA*s12^2*s31*s23^-2
          + 5/4*i_*CA*s12^3*s23^-2
          - 1/4*i_*D*CA*s12^2*s23^-1
          - 1/4*i_*D*CA*s12^2*s31*s23^-2
          - 1/4*i_*D*CA*s12^3*s23^-2
          - 1/4/(D-3)*i_*CA*s12^2*s23^-1
          - 1/4/(D-3)*i_*CA*s12^2*s31*s23^-2
          - 1/4/(D-3)*i_*CA*s12^3*s23^-2
          )
       + Box(s12,s23,s31,MH^2) * (
          - i_*CA*s12
          + 1/4*i_*CA*s12^2*s31^-3*s23^2
          + 1/4*i_*CA*s12^2*s31^-2*s23
          + 1/4*i_*CA*s12^3*s31^-3*s23
          - 1/4*i_*D*CA*s12^2*s31^-3*s23^2
          - 1/4*i_*D*CA*s12^2*s31^-2*s23
          - 1/4*i_*D*CA*s12^3*s31^-3*s23
          + 3/4/(D-3)*i_*CA*s12^2*s31^-3*s23^2
          + 3/4/(D-3)*i_*CA*s12^2*s31^-2*s23
          + 3/4/(D-3)*i_*CA*s12^3*s31^-3*s23
          )
       + Box(s23,s31,s12,MH^2) * (
          + 5/4*i_*CA*s12^-1*s23^2
          + 5/4*i_*CA*s12^-1*s31*s23
          + 5/4*i_*CA*s23
          - i_*CA*s31
          - 1/4*i_*D*CA*s12^-1*s23^2
          - 1/4*i_*D*CA*s12^-1*s31*s23
          - 1/4*i_*D*CA*s23
          - 1/4/(D-3)*i_*CA*s12^-1*s23^2
          - 1/4/(D-3)*i_*CA*s12^-1*s31*s23
          - 1/4/(D-3)*i_*CA*s23
          )
);
A3oneloop = 4*i_*Pi^2 * (
       + Bub(MH^2) * (
          - 4*i_*CA*s12^-2*s31
          - 4*i_*CA*s12^-2*s31^2*s23^-1
          + 30*i_*CA*s12^-1
          - 8*i_*CA*s12^-1*s31*s23^-1
          + 16*i_*CA*s12^-1*s31*(MH^2-s31)^-1
          + 2*i_*CA*s12^-1*s31^2*s23^-2
          + 4*i_*CA*s12^-1*s31^2*(MH^2-s31)^-2
          - 4*i_*CA*s31^-1
          - 8*i_*CA*s23^-1
          + 16*i_*CA*(MH^2-s12)^-1
          + 4*i_*CA*s31*s23^-2
          - 4*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 2*i_*CA*s12*s23^-2
          - 4*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          + 4*i_*CA*s12*(MH^2-s12)^-2
          + i_*D*CA*s12^-2*s31
          + i_*D*CA*s12^-2*s31^2*s23^-1
          - 3*i_*D*CA*s12^-1
          + i_*D*CA*s12^-1*s31*s23^-1
          - 2*i_*D*CA*s12^-1*s31*(MH^2-s31)^-1
          - i_*D*CA*s12^-1*s31^2*s23^-2
          + i_*D*CA*s31^-1
          + i_*D*CA*s23^-1
          - 2*i_*D*CA*(MH^2-s12)^-1
          - i_*D*CA*s31*s23^-2
          + i_*D*CA*s31^2*s23^-3
          + i_*D*CA*s12*s31^-1*(MH^2-s12)^-1
          - i_*D*CA*s12*s23^-2
          + i_*D*CA*s12*s23^-1*(MH^2-s12)^-1
          + i_*D*CA*s12*s31*s23^-3
          + 12/(D-4)*i_*CA*s12^-1
          - 12/(D-2)*i_*CA*s12^-1
          + 8/(D-2)*i_*CA*s12^-1*s31*s23^-1
          - 16/(D-2)*i_*CA*s12^-1*s31*(MH^2-s31)^-1
          + 4/(D-2)*i_*CA*s12^-1*s31^2*s23^-2
          - 8/(D-2)*i_*CA*s12^-1*s31^2*(MH^2-s31)^-2
          + 8/(D-2)*i_*CA*s23^-1
          - 16/(D-2)*i_*CA*(MH^2-s12)^-1
          + 8/(D-2)*i_*CA*s31*s23^-2
          + 4/(D-2)*i_*CA*s12*s23^-2
          - 8/(D-2)*i_*CA*s12*(MH^2-s12)^-2
          )
       + Bub(s12) * (
          - 4*i_*CA*s12^-1
          + 4*i_*CA*s31^-1
          + 2*i_*CA*s23^-1
          - 4*i_*CA*(MH^2-s12)^-1
          - 2*i_*CA*s31*s23^-2
          + 4*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          - 2*i_*CA*s12*s23^-2
          + 4*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          - 4*i_*CA*s12*(MH^2-s12)^-2
          - i_*D*CA*s31^-1
          - i_*D*CA*s31^2*s23^-3
          - i_*D*CA*s12*s31^-1*(MH^2-s12)^-1
          + i_*D*CA*s12*s23^-2
          - i_*D*CA*s12*s23^-1*(MH^2-s12)^-1
          - i_*D*CA*s12*s31*s23^-3
          - 4/(D-4)*i_*CA*s12^-1
          - 4/(D-2)*i_*CA*s23^-1
          + 8/(D-2)*i_*CA*(MH^2-s12)^-1
          - 4/(D-2)*i_*CA*s31*s23^-2
          - 4/(D-2)*i_*CA*s12*s23^-2
          + 8/(D-2)*i_*CA*s12*(MH^2-s12)^-2
          )
       + Bub(s31) * (
          + 4*i_*CA*s12^-2*s31
          + 4*i_*CA*s12^-2*s31^2*s23^-1
          - 4*i_*CA*s12^-1
          + 2*i_*CA*s12^-1*s31*s23^-1
          - 4*i_*CA*s12^-1*s31*(MH^2-s31)^-1
          - 2*i_*CA*s12^-1*s31^2*s23^-2
          - 4*i_*CA*s12^-1*s31^2*(MH^2-s31)^-2
          - 2*i_*CA*s31*s23^-2
          - i_*D*CA*s12^-2*s31
          - i_*D*CA*s12^-2*s31^2*s23^-1
          + i_*D*CA*s12^-1*s31^2*s23^-2
          - i_*D*CA*s31^2*s23^-3
          - i_*D*CA*s12*s31*s23^-3
          - 4/(D-4)*i_*CA*s12^-1
          - 4/(D-2)*i_*CA*s12^-1*s31*s23^-1
          + 8/(D-2)*i_*CA*s12^-1*s31*(MH^2-s31)^-1
          - 4/(D-2)*i_*CA*s12^-1*s31^2*s23^-2
          + 8/(D-2)*i_*CA*s12^-1*s31^2*(MH^2-s31)^-2
          - 4/(D-2)*i_*CA*s31*s23^-2
          )
       + Bub(s23) * (
          + 4*i_*CA*s12^-2*s31
          + 4*i_*CA*s12^-2*s31^2*s23^-1
          - 10*i_*CA*s12^-1
          - 2*i_*CA*s12^-1*s31*s23^-1
          + 4*i_*CA*s31^-1
          - 2*i_*CA*s23^-1
          - i_*CA*s31*s23^-2
          + 4*i_*CA*s12*s31^-1*(MH^2-s12)^-1
          + 4*i_*CA*s12*s23^-1*(MH^2-s12)^-1
          - i_*D*CA*s12^-2*s31
          - i_*D*CA*s12^-2*s31^2*s23^-1
          + i_*D*CA*s12^-1
          - i_*D*CA*s31^-1
          - i_*D*CA*s12*s31^-1*(MH^2-s12)^-1
          - i_*D*CA*s12*s23^-1*(MH^2-s12)^-1
          - 4/(D-4)*i_*CA*s12^-1
          - 4/(D-2)*i_*Nf*s31*s23^-2
          + 4/(D-2)*i_*CA*s12^-1
          + 4/(D-2)*i_*CA*s12^-1*s31*s23^-1
          + 4/(D-2)*i_*CA*s23^-1
          + 6/(D-1)*i_*Nf*s31*s23^-2
          + 3/(D-1)*i_*CA*s31*s23^-2
          )
       + Box(s12,s31,s23,MH^2) * (
          - i_*CA*s31
          + 1/4*i_*CA*s12*s31^2*s23^-2
          + 1/4*i_*CA*s12*s31^3*s23^-3
          + 1/4*i_*CA*s12^2*s31^2*s23^-3
          - 1/4*i_*D*CA*s12*s31^2*s23^-2
          - 1/4*i_*D*CA*s12*s31^3*s23^-3
          - 1/4*i_*D*CA*s12^2*s31^2*s23^-3
          + 3/4/(D-3)*i_*CA*s12*s31^2*s23^-2
          + 3/4/(D-3)*i_*CA*s12*s31^3*s23^-3
          + 3/4/(D-3)*i_*CA*s12^2*s31^2*s23^-3
          )
       + Box(s12,s23,s31,MH^2) * (
          - i_*CA*s23
          + 5/4*i_*CA*s12*s31^-1*s23
          + 5/4*i_*CA*s12
          + 5/4*i_*CA*s12^2*s31^-1
          - 1/4*i_*D*CA*s12*s31^-1*s23
          - 1/4*i_*D*CA*s12
          - 1/4*i_*D*CA*s12^2*s31^-1
          - 1/4/(D-3)*i_*CA*s12*s31^-1*s23
          - 1/4/(D-3)*i_*CA*s12
          - 1/4/(D-3)*i_*CA*s12^2*s31^-1
          )
       + Box(s23,s31,s12,MH^2) * (
          + 5/4*i_*CA*s12^-2*s31^2*s23
          + 5/4*i_*CA*s12^-2*s31^3
          - i_*CA*s12^-1*s31*s23
          + 5/4*i_*CA*s12^-1*s31^2
          - 1/4*i_*D*CA*s12^-2*s31^2*s23
          - 1/4*i_*D*CA*s12^-2*s31^3
          - 1/4*i_*D*CA*s12^-1*s31^2
          - 1/4/(D-3)*i_*CA*s12^-2*s31^2*s23
          - 1/4/(D-3)*i_*CA*s12^-2*s31^3
          - 1/4/(D-3)*i_*CA*s12^-1*s31^2
          )
);
*
B1oneloop = 4*i_*Pi^2 * (
       + Bub(MH^2) * (
          - 2*CA*spq^-1*sqk^-1*spk
          + 6*CA*spq^-1
          + CA*sqk^-2*spk
          - 3*CA*sqk^-1
          - 2*CA*spk^-1
          + 8*CA*(MH^2-spq)^-1
          + CA*spq*sqk^-2
          - 2*CA*spq*sqk^-1*(MH^2-spq)^-1
          - 2*CA*spq*spk^-1*(MH^2-spq)^-1
          + 2*CA*spq*(MH^2-spq)^-2
          + 8*CF*spq^-1
          + 4*CF*spq^-1*spk*(MH^2-spk)^-1
          + 1/2*D*CA*spq^-1*sqk^-1*spk
          - 1/2*D*CA*spq^-1
          - 1/2*D*CA*sqk^-2*spk
          + 1/2*D*CA*sqk^-1
          + 1/2*D*CA*spk^-1
          - D*CA*(MH^2-spq)^-1
          - 1/2*D*CA*spq*sqk^-2
          + 1/2*D*CA*spq*sqk^-1*(MH^2-spq)^-1
          + 1/2*D*CA*spq*spk^-1*(MH^2-spq)^-1
          - D*CF*spq^-1
          - D*CF*spq^-1*spk*(MH^2-spk)^-1
          + 2/(D-4)*CA*spq^-1
          + 4/(D-4)*CF*spq^-1
          - 4/(D-2)*CA*spq^-1
          - 8/(D-2)*CA*(MH^2-spq)^-1
          - 4/(D-2)*CA*spq*(MH^2-spq)^-2
          )
       + Bub(spq) * (
          - Nf*spq^-1
          - 1/2*CA*spq^-1
          - CA*sqk^-2*spk
          + CA*sqk^-1
          + 2*CA*spk^-1
          - 2*CA*(MH^2-spq)^-1
          - CA*spq*sqk^-2
          + 2*CA*spq*sqk^-1*(MH^2-spq)^-1
          + 2*CA*spq*spk^-1*(MH^2-spq)^-1
          - 2*CA*spq*(MH^2-spq)^-2
          - 3*CF*spq^-1
          - 1/2*D*CA*spq^-1
          + 1/2*D*CA*sqk^-2*spk
          - 1/2*D*CA*spk^-1
          + 1/2*D*CA*spq*sqk^-2
          - 1/2*D*CA*spq*sqk^-1*(MH^2-spq)^-1
          - 1/2*D*CA*spq*spk^-1*(MH^2-spq)^-1
          + D*CF*spq^-1
          - 6/(D-4)*CA*spq^-1
          + 4/(D-4)*CF*spq^-1
          + 4/(D-2)*CA*(MH^2-spq)^-1
          + 4/(D-2)*CA*spq*(MH^2-spq)^-2
          + 1/(D-1)*Nf*spq^-1
          + 1/2/(D-1)*CA*spq^-1
          )
       + Bub(sqk) * (
          + 2*CA*spq^-1*sqk^-1*spk
          + 4*CA*spq^-1
          + 2*CA*sqk^-1
          + 2*CA*spk^-1
          + 2*CA*spq*sqk^-1*(MH^2-spq)^-1
          + 2*CA*spq*spk^-1*(MH^2-spq)^-1
          - 4*CF*spq^-1*sqk^-1*spk
          - 8*CF*spq^-1
          - 2*CF*sqk^-1
          - 1/2*D*CA*spq^-1*sqk^-1*spk
          - 1/2*D*CA*spq^-1
          - 1/2*D*CA*sqk^-1
          - 1/2*D*CA*spk^-1
          - 1/2*D*CA*spq*sqk^-1*(MH^2-spq)^-1
          - 1/2*D*CA*spq*spk^-1*(MH^2-spq)^-1
          + D*CF*spq^-1*sqk^-1*spk
          + D*CF*spq^-1
          + 1/2*D*CF*sqk^-1
          + 2/(D-4)*CA*spq^-1
          - 4/(D-4)*CF*spq^-1
          )
       + Bub(spk) * (
          + 2*CA*spq^-1*sqk^-1*spk
          + 4*CA*spq^-1
          - CA*sqk^-2*spk
          + CA*sqk^-1
          - CA*spq*sqk^-2
          - 8*CF*spq^-1
          - 4*CF*spq^-1*spk*(MH^2-spk)^-1
          - 1/2*D*CA*spq^-1*sqk^-1*spk
          - 1/2*D*CA*spq^-1
          + 1/2*D*CA*sqk^-2*spk
          + 1/2*D*CA*spq*sqk^-2
          + D*CF*spq^-1
          + D*CF*spq^-1*spk*(MH^2-spk)^-1
          + 2/(D-4)*CA*spq^-1
          - 4/(D-4)*CF*spq^-1
          )
       + Box(spq,sqk,spk,MH^2) * (
          - 1/2*CA*sqk
          + 5/8*CA*spq
          + 5/8*CA*spq*sqk*spk^-1
          + 5/8*CA*spq^2*spk^-1
          - 1/8*D*CA*spq
          - 1/8*D*CA*spq*sqk*spk^-1
          - 1/8*D*CA*spq^2*spk^-1
          - 1/8/(D-3)*CA*spq
          - 1/8/(D-3)*CA*spq*sqk*spk^-1
          - 1/8/(D-3)*CA*spq^2*spk^-1
          )
       + Box(spq,spk,sqk,MH^2) * (
          - 1/2*CA*spk
          - 3/8*CA*spq*sqk^-2*spk^2
          - 3/8*CA*spq*sqk^-1*spk
          - 3/8*CA*spq^2*sqk^-2*spk
          + 1/8*D*CA*spq*sqk^-2*spk^2
          + 1/8*D*CA*spq*sqk^-1*spk
          + 1/8*D*CA*spq^2*sqk^-2*spk
          - 1/8/(D-3)*CA*spq*sqk^-2*spk^2
          - 1/8/(D-3)*CA*spq*sqk^-1*spk
          - 1/8/(D-3)*CA*spq^2*sqk^-2*spk
          )
       + Box(spk,sqk,spq,MH^2) * (
          + 5/8*CA*spq^-1*spk^2
          + 9/8*CA*spq^-1*sqk*spk
          + 5/8*CA*spk
          - 5/4*CF*spq^-1*spk^2
          - 9/4*CF*spq^-1*sqk*spk
          - 5/4*CF*spk
          - 1/8*D*CA*spq^-1*spk^2
          - 1/8*D*CA*spq^-1*sqk*spk
          - 1/8*D*CA*spk
          + 1/4*D*CF*spq^-1*spk^2
          + 1/4*D*CF*spq^-1*sqk*spk
          + 1/4*D*CF*spk
          - 1/8/(D-3)*CA*spq^-1*spk^2
          - 1/8/(D-3)*CA*spq^-1*sqk*spk
          - 1/8/(D-3)*CA*spk
          + 1/4/(D-3)*CF*spq^-1*spk^2
          + 1/4/(D-3)*CF*spq^-1*sqk*spk
          + 1/4/(D-3)*CF*spk
          )
);
B2oneloop = 4*i_*Pi^2 * (
       + Bub(MH^2) * (
          + 6*CA*spq^-1
          - 2*CA*spq^-1*sqk*spk^-1
          - 2*CA*sqk^-1
          - 3*CA*spk^-1
          + 8*CA*(MH^2-spq)^-1
          + CA*sqk*spk^-2
          - 2*CA*spq*sqk^-1*(MH^2-spq)^-1
          + CA*spq*spk^-2
          - 2*CA*spq*spk^-1*(MH^2-spq)^-1
          + 2*CA*spq*(MH^2-spq)^-2
          + 8*CF*spq^-1
          + 4*CF*spq^-1*sqk*(MH^2-sqk)^-1
          - 1/2*D*CA*spq^-1
          + 1/2*D*CA*spq^-1*sqk*spk^-1
          + 1/2*D*CA*sqk^-1
          + 1/2*D*CA*spk^-1
          - D*CA*(MH^2-spq)^-1
          - 1/2*D*CA*sqk*spk^-2
          + 1/2*D*CA*spq*sqk^-1*(MH^2-spq)^-1
          - 1/2*D*CA*spq*spk^-2
          + 1/2*D*CA*spq*spk^-1*(MH^2-spq)^-1
          - D*CF*spq^-1
          - D*CF*spq^-1*sqk*(MH^2-sqk)^-1
          + 2/(D-4)*CA*spq^-1
          + 4/(D-4)*CF*spq^-1
          - 4/(D-2)*CA*spq^-1
          - 8/(D-2)*CA*(MH^2-spq)^-1
          - 4/(D-2)*CA*spq*(MH^2-spq)^-2
          )
       + Bub(spq) * (
          - Nf*spq^-1
          - 1/2*CA*spq^-1
          + 2*CA*sqk^-1
          + CA*spk^-1
          - 2*CA*(MH^2-spq)^-1
          - CA*sqk*spk^-2
          + 2*CA*spq*sqk^-1*(MH^2-spq)^-1
          - CA*spq*spk^-2
          + 2*CA*spq*spk^-1*(MH^2-spq)^-1
          - 2*CA*spq*(MH^2-spq)^-2
          - 3*CF*spq^-1
          - 1/2*D*CA*spq^-1
          - 1/2*D*CA*sqk^-1
          + 1/2*D*CA*sqk*spk^-2
          - 1/2*D*CA*spq*sqk^-1*(MH^2-spq)^-1
          + 1/2*D*CA*spq*spk^-2
          - 1/2*D*CA*spq*spk^-1*(MH^2-spq)^-1
          + D*CF*spq^-1
          - 6/(D-4)*CA*spq^-1
          + 4/(D-4)*CF*spq^-1
          + 4/(D-2)*CA*(MH^2-spq)^-1
          + 4/(D-2)*CA*spq*(MH^2-spq)^-2
          + 1/(D-1)*Nf*spq^-1
          + 1/2/(D-1)*CA*spq^-1
          )
       + Bub(sqk) * (
          + 4*CA*spq^-1
          + 2*CA*spq^-1*sqk*spk^-1
          + CA*spk^-1
          - CA*sqk*spk^-2
          - CA*spq*spk^-2
          - 8*CF*spq^-1
          - 4*CF*spq^-1*sqk*(MH^2-sqk)^-1
          - 1/2*D*CA*spq^-1
          - 1/2*D*CA*spq^-1*sqk*spk^-1
          + 1/2*D*CA*sqk*spk^-2
          + 1/2*D*CA*spq*spk^-2
          + D*CF*spq^-1
          + D*CF*spq^-1*sqk*(MH^2-sqk)^-1
          + 2/(D-4)*CA*spq^-1
          - 4/(D-4)*CF*spq^-1
          )
       + Bub(spk) * (
          + 4*CA*spq^-1
          + 2*CA*spq^-1*sqk*spk^-1
          + 2*CA*sqk^-1
          + 2*CA*spk^-1
          + 2*CA*spq*sqk^-1*(MH^2-spq)^-1
          + 2*CA*spq*spk^-1*(MH^2-spq)^-1
          - 8*CF*spq^-1
          - 4*CF*spq^-1*sqk*spk^-1
          - 2*CF*spk^-1
          - 1/2*D*CA*spq^-1
          - 1/2*D*CA*spq^-1*sqk*spk^-1
          - 1/2*D*CA*sqk^-1
          - 1/2*D*CA*spk^-1
          - 1/2*D*CA*spq*sqk^-1*(MH^2-spq)^-1
          - 1/2*D*CA*spq*spk^-1*(MH^2-spq)^-1
          + D*CF*spq^-1
          + D*CF*spq^-1*sqk*spk^-1
          + 1/2*D*CF*spk^-1
          + 2/(D-4)*CA*spq^-1
          - 4/(D-4)*CF*spq^-1
          )
       + Box(spq,sqk,spk,MH^2) * (
          - 1/2*CA*sqk
          - 3/8*CA*spq*sqk*spk^-1
          - 3/8*CA*spq*sqk^2*spk^-2
          - 3/8*CA*spq^2*sqk*spk^-2
          + 1/8*D*CA*spq*sqk*spk^-1
          + 1/8*D*CA*spq*sqk^2*spk^-2
          + 1/8*D*CA*spq^2*sqk*spk^-2
          - 1/8/(D-3)*CA*spq*sqk*spk^-1
          - 1/8/(D-3)*CA*spq*sqk^2*spk^-2
          - 1/8/(D-3)*CA*spq^2*sqk*spk^-2
          )
       + Box(spq,spk,sqk,MH^2) * (
          - 1/2*CA*spk
          + 5/8*CA*spq*sqk^-1*spk
          + 5/8*CA*spq
          + 5/8*CA*spq^2*sqk^-1
          - 1/8*D*CA*spq*sqk^-1*spk
          - 1/8*D*CA*spq
          - 1/8*D*CA*spq^2*sqk^-1
          - 1/8/(D-3)*CA*spq*sqk^-1*spk
          - 1/8/(D-3)*CA*spq
          - 1/8/(D-3)*CA*spq^2*sqk^-1
          )
       + Box(spk,sqk,spq,MH^2) * (
          + 9/8*CA*spq^-1*sqk*spk
          + 5/8*CA*spq^-1*sqk^2
          + 5/8*CA*sqk
          - 9/4*CF*spq^-1*sqk*spk
          - 5/4*CF*spq^-1*sqk^2
          - 5/4*CF*sqk
          - 1/8*D*CA*spq^-1*sqk*spk
          - 1/8*D*CA*spq^-1*sqk^2
          - 1/8*D*CA*sqk
          + 1/4*D*CF*spq^-1*sqk*spk
          + 1/4*D*CF*spq^-1*sqk^2
          + 1/4*D*CF*sqk
          - 1/8/(D-3)*CA*spq^-1*sqk*spk
          - 1/8/(D-3)*CA*spq^-1*sqk^2
          - 1/8/(D-3)*CA*sqk
          + 1/4/(D-3)*CF*spq^-1*sqk*spk
          + 1/4/(D-3)*CF*spq^-1*sqk^2
          + 1/4/(D-3)*CF*sqk
          )
);


==> anc/SigN3LO-EXP.txt <==
* Threshold expansion coefficients of the unrenormalized contributions
* to the inclusive cross section.  Contains SigmaN3LOGGtoHG,
* SigmaN3LOQGtoHQ and SigmaN3LOQQtoHG.
*
* Notation:
*  MH = Higg mass
*  mu = renormalization scale
*  C1 = Wilson Coefficient of effective Higgs-gluon operator
*     C1 = - 1/2*alpha_s/Pi - 11/12*(alpha_s/Pi)^2 + ...
*  Pi = 3.14125...
*  v = Higgs vacuum expectation value (~246 GeV)
*  aspi0 = unrenormalized qcd coupling alpha_s/Pi
*  N = factors that accompany aspi0 and are removed by MS-bar renormalization,
*     N = (4*Pi)^(ep)*Exp(-ep*EGam)
*  EGam = Euler-Mascheroni constant, EGam ~ 0.577216
*  ep = 1/2*(4-D) (dimensional regularization parameter)
*  x = MH^2/shat, ratio of (Higgs Mass)^2 to (parton collision energy)^2
*  xb = 1-x (threshold parameter)
*  Zeta(n) = Riemann Zeta function
*  HPL(R(n1,...,nm),x) = Harmonic polylogarithm of x with weight vector (n1,...,nm)
*  Delta(xb) = delta function of threshold parameter
*  D0,D1,D2,D3,D4,D5,D6 = "plus" distributions of xb:
*    Dn(xb) = [ln^n(xb)/xb]_+
*  Nc = Number of colors (Nc = 3)
*  CA = Casimir operator of adjoint representation (CA = Nc)
*  CF = Casimir operator of fundamental representation (CF = 1/2*(Nc-Nc^-1))
*  Nf = number of light flavors (Nf = 5)
*
*
* SigmaN3LOGGtoHG = C1^2*Pi/64/v^2 * (N*aspi0)^3 * (mu^2/MH^2)^(3*ep)
*     * Sum_{n=-1}^{infty}(xb^n * SigmaN3LOGGtoHG(n))
*
* SigmaN3LOQGtoHQ = C1^2*Pi/64/v^2 * (N*aspi0)^3 * (mu^2/MH^2)^(3*ep)
*     * Sum_{n=-1}^{infty}(xb^n * SigmaN3LOQGtoHG(n))
*
* SigmaN3LOQQtoHG = C1^2*Pi/64/v^2 * (N*aspi0)^3 * (mu^2/MH^2)^(3*ep)
*     * Sum_{n=-1}^{infty}(xb^n * SigmaN3LOQQtoHG(n))
*
* Listed below are the first few moments in xb, -1,...,10
* plus selected higher moments 45, 100
*
* The xb^-1 terms should be expanded in distributions:
*   xb^-1*xb^(n*ep) = 1/n/ep*Delta(xb) + D0(xb) + n*ep*D1(xb) + ...
*   Where Dn(xb) = [ln^n(xb)/xb]_+ are "plus" distributions.
* Because of the factor of 1/ep in the Delta function terms, the
* xb^-1 coefficient is presented to order ep^2.
*
   SigmaN3LOGGtoHG(-1) =

       + xb^(-6*ep)*CA^3 * (
          - 1/24
          - 1/24*ep^-5
          - 1/24*ep^-4
          - 1/24*ep^-3
          + 17/48*ep^-3*Zeta(2)
          - 1/24*ep^-2
          + 59/24*ep^-2*Zeta(3)
          + 17/48*ep^-2*Zeta(2)
          - 1/24*ep^-1
          + 59/24*ep^-1*Zeta(3)
          + 1061/128*ep^-1*Zeta(4)
          + 17/48*ep^-1*Zeta(2)
          + 2451/40*Zeta(5)
          + 59/24*Zeta(3)
          + 1061/128*Zeta(4)
          + 17/48*Zeta(2)
          - 1003/48*Zeta(2)*Zeta(3)
          - 1/24*ep
          + 2451/40*ep*Zeta(5)
          + 59/24*ep*Zeta(3)
          - 3481/48*ep*Zeta(3)^2
          + 157783/1024*ep*Zeta(6)
          + 1061/128*ep*Zeta(4)
          + 17/48*ep*Zeta(2)
          - 1003/48*ep*Zeta(2)*Zeta(3)
          - 1/24*ep^2
          + 91939/56*ep^2*Zeta(7)
          + 2451/40*ep^2*Zeta(5)
          + 59/24*ep^2*Zeta(3)
          - 3481/48*ep^2*Zeta(3)^2
          + 157783/1024*ep^2*Zeta(6)
          + 1061/128*ep^2*Zeta(4)
          - 62599/128*ep^2*Zeta(4)*Zeta(3)
          + 17/48*ep^2*Zeta(2)
          - 41667/80*ep^2*Zeta(2)*Zeta(5)
          - 1003/48*ep^2*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA^3 * (
          - 3
          - 1/4*ep^-5
          - 1/4*ep^-4
          - 1/4*ep^-3
          + 33/8*ep^-3*Zeta(2)
          - 1/2*ep^-2
          + 21/4*ep^-2*Zeta(3)
          + 33/8*ep^-2*Zeta(2)
          - 5/4*ep^-1
          + 21/4*ep^-1*Zeta(3)
          - 2529/64*ep^-1*Zeta(4)
          + 33/8*ep^-1*Zeta(2)
          + 1023/20*Zeta(5)
          + 21/4*Zeta(3)
          - 2529/64*Zeta(4)
          + 33/4*Zeta(2)
          - 693/8*Zeta(2)*Zeta(3)
          - 27/4*ep
          + 1023/20*ep*Zeta(5)
          + 21/2*ep*Zeta(3)
          - 441/8*ep*Zeta(3)^2
          + 4933/512*ep*Zeta(6)
          - 2529/64*ep*Zeta(4)
          + 165/8*ep*Zeta(2)
          - 693/8*ep*Zeta(2)*Zeta(3)
          - 29/2*ep^2
          + 16383/28*ep^2*Zeta(7)
          + 1023/20*ep^2*Zeta(5)
          + 105/4*ep^2*Zeta(3)
          - 441/8*ep^2*Zeta(3)^2
          + 4933/512*ep^2*Zeta(6)
          - 2529/32*ep^2*Zeta(4)
          + 53109/64*ep^2*Zeta(4)*Zeta(3)
          + 99/2*ep^2*Zeta(2)
          - 33759/40*ep^2*Zeta(2)*Zeta(5)
          - 693/8*ep^2*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA^3 * (
          - 23/2
          - 1/2*ep^-5
          - 1/2*ep^-4
          - 1/2*ep^-3
          + 5/4*ep^-3*Zeta(2)
          - 3/2*ep^-2
          + 7/2*ep^-2*Zeta(3)
          + 5/4*ep^-2*Zeta(2)
          - 9/2*ep^-1
          + 7/2*ep^-1*Zeta(3)
          + 39/32*ep^-1*Zeta(4)
          + 5/4*ep^-1*Zeta(2)
          + 93/10*Zeta(5)
          + 7/2*Zeta(3)
          + 39/32*Zeta(4)
          + 15/4*Zeta(2)
          - 35/4*Zeta(2)*Zeta(3)
          - 27*ep
          + 93/10*ep*Zeta(5)
          + 21/2*ep*Zeta(3)
          - 49/4*ep*Zeta(3)^2
          - 335/256*ep*Zeta(6)
          + 39/32*ep*Zeta(4)
          + 45/4*ep*Zeta(2)
          - 35/4*ep*Zeta(2)*Zeta(3)
          - 61*ep^2
          + 381/14*ep^2*Zeta(7)
          + 93/10*ep^2*Zeta(5)
          + 63/2*ep^2*Zeta(3)
          - 49/4*ep^2*Zeta(3)^2
          - 335/256*ep^2*Zeta(6)
          + 117/32*ep^2*Zeta(4)
          - 273/32*ep^2*Zeta(4)*Zeta(3)
          + 115/4*ep^2*Zeta(2)
          - 93/4*ep^2*Zeta(2)*Zeta(5)
          - 35/4*ep^2*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(-1) = 0;

   SigmaN3LOQQtoHG(-1) = 0;

   SigmaN3LOGGtoHG(0) =

       + xb^(-6*ep)*CA^3 * (
          + 5/24
          + 1/12*ep^-5
          + 5/24*ep^-4
          + 5/24*ep^-3
          - 17/24*ep^-3*Zeta(2)
          + 5/24*ep^-2
          - 59/12*ep^-2*Zeta(3)
          - 85/48*ep^-2*Zeta(2)
          + 5/24*ep^-1
          - 295/24*ep^-1*Zeta(3)
          - 1061/64*ep^-1*Zeta(4)
          - 85/48*ep^-1*Zeta(2)
          - 2451/20*Zeta(5)
          - 295/24*Zeta(3)
          - 5305/128*Zeta(4)
          - 85/48*Zeta(2)
          + 1003/24*Zeta(2)*Zeta(3)
          + 5/24*ep
          - 2451/8*ep*Zeta(5)
          - 295/24*ep*Zeta(3)
          + 3481/24*ep*Zeta(3)^2
          - 157783/512*ep*Zeta(6)
          - 5305/128*ep*Zeta(4)
          - 85/48*ep*Zeta(2)
          + 5015/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 745/972
          + 1/72*ep^-3
          + 17/216*ep^-2
          + 89/324*ep^-1
          - 19/144*ep^-1*Zeta(2)
          - 35/72*Zeta(3)
          - 323/432*Zeta(2)
          + 10999/5832*ep
          - 595/216*ep*Zeta(3)
          - 527/1152*ep*Zeta(4)
          - 1691/648*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 2/243
          + 1/6*ep^-4
          + 11/72*ep^-3
          + 29/108*ep^-2
          - 19/12*ep^-2*Zeta(2)
          + 89/648*ep^-1
          - 35/6*ep^-1*Zeta(3)
          - 209/144*ep^-1*Zeta(2)
          - 385/72*Zeta(3)
          - 527/96*Zeta(4)
          - 551/216*Zeta(2)
          - 3613/5832*ep
          - 971/10*ep*Zeta(5)
          - 1015/108*ep*Zeta(3)
          - 5797/1152*ep*Zeta(4)
          - 1691/1296*ep*Zeta(2)
          + 665/12*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA^3 * (
          + 17/2
          + 1/2*ep^-5
          + ep^-4
          + ep^-3
          - 33/4*ep^-3*Zeta(2)
          + 3/2*ep^-2
          - 21/2*ep^-2*Zeta(3)
          - 33/2*ep^-2*Zeta(2)
          + 7/2*ep^-1
          - 21*ep^-1*Zeta(3)
          + 2529/32*ep^-1*Zeta(4)
          - 33/2*ep^-1*Zeta(2)
          - 1023/10*Zeta(5)
          - 21*Zeta(3)
          + 2529/16*Zeta(4)
          - 99/4*Zeta(2)
          + 693/4*Zeta(2)*Zeta(3)
          + 39/2*ep
          - 1023/5*ep*Zeta(5)
          - 63/2*ep*Zeta(3)
          + 441/4*ep*Zeta(3)^2
          - 4933/256*ep*Zeta(6)
          + 2529/16*ep*Zeta(4)
          - 231/4*ep*Zeta(2)
          + 693/2*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 1517/648
          + 1/24*ep^-3
          + 17/72*ep^-2
          + 89/108*ep^-1
          - 13/48*ep^-1*Zeta(2)
          - 11/24*Zeta(3)
          - 221/144*Zeta(2)
          + 11701/1944*ep
          - 187/72*ep*Zeta(3)
          + 361/384*ep*Zeta(4)
          - 1157/216*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 1285/648
          + 1/2*ep^-4
          + 11/24*ep^-3
          + 29/36*ep^-2
          - 13/4*ep^-2*Zeta(2)
          + 197/216*ep^-1
          - 11/2*ep^-1*Zeta(3)
          - 143/48*ep^-1*Zeta(2)
          - 121/24*Zeta(3)
          + 361/32*Zeta(4)
          - 377/72*Zeta(2)
          + 3715/972*ep
          - 273/10*ep*Zeta(5)
          - 319/36*ep*Zeta(3)
          + 3971/384*ep*Zeta(4)
          - 2561/432*ep*Zeta(2)
          + 143/4*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA^3 * (
          + 55/2
          + ep^-5
          + 3/2*ep^-4
          + 3/2*ep^-3
          - 5/2*ep^-3*Zeta(2)
          + 7/2*ep^-2
          - 7*ep^-2*Zeta(3)
          - 15/4*ep^-2*Zeta(2)
          + 21/2*ep^-1
          - 21/2*ep^-1*Zeta(3)
          - 39/16*ep^-1*Zeta(4)
          - 15/4*ep^-1*Zeta(2)
          - 93/5*Zeta(5)
          - 21/2*Zeta(3)
          - 117/32*Zeta(4)
          - 35/4*Zeta(2)
          + 35/2*Zeta(2)*Zeta(3)
          + 131/2*ep
          - 279/10*ep*Zeta(5)
          - 49/2*ep*Zeta(3)
          + 49/2*ep*Zeta(3)^2
          + 335/128*ep*Zeta(6)
          - 117/32*ep*Zeta(4)
          - 105/4*ep*Zeta(2)
          + 105/4*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(0) =

       + xb^(-6*ep)*CA^3 * (
          - 1/216*ep^-5
          + 17/432*ep^-3*Zeta(2)
          + 59/216*ep^-2*Zeta(3)
          + 1061/1152*ep^-1*Zeta(4)
          + 817/120*Zeta(5)
          - 1003/432*Zeta(2)*Zeta(3)
          - 3481/432*ep*Zeta(3)^2
          + 157783/9216*ep*Zeta(6)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 488/6561
          - 1/162*ep^-4
          - 5/486*ep^-3
          - 14/729*ep^-2
          + 19/324*ep^-2*Zeta(2)
          - 82/2187*ep^-1
          + 35/162*ep^-1*Zeta(3)
          + 95/972*ep^-1*Zeta(2)
          + 175/486*Zeta(3)
          + 527/2592*Zeta(4)
          + 133/729*Zeta(2)
          - 2920/19683*ep
          + 971/270*ep*Zeta(5)
          + 490/729*ep*Zeta(3)
          + 2635/7776*ep*Zeta(4)
          + 779/2187*ep*Zeta(2)
          - 665/324*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^3 * (
          + 4130/6561
          + 1/54*ep^-5
          + 11/324*ep^-4
          + 19/243*ep^-3
          - 19/108*ep^-3*Zeta(2)
          + 229/1458*ep^-2
          - 35/54*ep^-2*Zeta(3)
          - 209/648*ep^-2*Zeta(2)
          + 688/2187*ep^-1
          - 385/324*ep^-1*Zeta(3)
          - 527/864*ep^-1*Zeta(4)
          - 361/486*ep^-1*Zeta(2)
          - 971/90*Zeta(5)
          - 665/243*Zeta(3)
          - 5797/5184*Zeta(4)
          - 4351/2916*Zeta(2)
          + 665/108*Zeta(2)*Zeta(3)
          + 24784/19683*ep
          - 10681/540*ep*Zeta(5)
          - 8015/1458*ep*Zeta(3)
          + 1225/108*ep*Zeta(3)^2
          - 30517/2304*ep*Zeta(6)
          - 10013/3888*ep*Zeta(4)
          - 6536/2187*ep*Zeta(2)
          + 7315/648*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 16/27
          - 1/54*ep^-5
          - 1/36*ep^-4
          - 2/27*ep^-3
          + 19/108*ep^-3*Zeta(2)
          - 4/27*ep^-2
          + 35/54*ep^-2*Zeta(3)
          + 19/72*ep^-2*Zeta(2)
          - 8/27*ep^-1
          + 35/36*ep^-1*Zeta(3)
          + 527/864*ep^-1*Zeta(4)
          + 19/27*ep^-1*Zeta(2)
          + 971/90*Zeta(5)
          + 70/27*Zeta(3)
          + 527/576*Zeta(4)
          + 38/27*Zeta(2)
          - 665/108*Zeta(2)*Zeta(3)
          - 32/27*ep
          + 971/60*ep*Zeta(5)
          + 140/27*ep*Zeta(3)
          - 1225/108*ep*Zeta(3)^2
          + 30517/2304*ep*Zeta(6)
          + 527/216*ep*Zeta(4)
          + 76/27*ep*Zeta(2)
          - 665/72*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          - 304/6561
          - 1/486*ep^-3
          - 5/729*ep^-2
          - 1/54*ep^-1
          + 1/108*ep^-1*Zeta(2)
          + 17/486*Zeta(3)
          + 5/162*Zeta(2)
          - 2188/19683*ep
          + 85/729*ep*Zeta(3)
          + 133/2592*ep*Zeta(4)
          + 1/12*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 607/729
          + 1/81*ep^-4
          + 7/162*ep^-3
          + 187/1458*ep^-2
          - 1/18*ep^-2*Zeta(2)
          + 737/2187*ep^-1
          - 17/81*ep^-1*Zeta(3)
          - 7/36*ep^-1*Zeta(2)
          - 119/162*Zeta(3)
          - 133/432*Zeta(4)
          - 187/324*Zeta(2)
          + 38992/19683*ep
          - 281/135*ep*Zeta(5)
          - 3179/1458*ep*Zeta(3)
          - 931/864*ep*Zeta(4)
          - 737/486*ep*Zeta(2)
          + 17/18*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA^3 * (
          - 103223/26244
          - 5/108*ep^-5
          - 11/162*ep^-4
          - 425/1944*ep^-3
          + 13/24*ep^-3*Zeta(2)
          - 611/972*ep^-2
          + 97/108*ep^-2*Zeta(3)
          + 11/36*ep^-2*Zeta(2)
          - 14159/8748*ep^-1
          + 187/162*ep^-1*Zeta(3)
          - 2263/576*ep^-1*Zeta(4)
          + 425/432*ep^-1*Zeta(2)
          + 317/36*Zeta(5)
          + 7225/1944*Zeta(3)
          + 1463/864*Zeta(4)
          + 683/216*Zeta(2)
          - 265/24*Zeta(2)*Zeta(3)
          - 80759/8748*ep
          + 3091/270*ep*Zeta(5)
          + 10495/972*ep*Zeta(3)
          - 1901/216*ep*Zeta(3)^2
          + 79369/13824*ep*Zeta(6)
          + 56525/10368*ep*Zeta(4)
          + 16103/1944*ep*Zeta(2)
          - 187/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 5098/6561
          - 1/81*ep^-4
          - 19/486*ep^-3
          - 173/1458*ep^-2
          + 1/18*ep^-2*Zeta(2)
          - 686/2187*ep^-1
          + 17/81*ep^-1*Zeta(3)
          + 19/108*ep^-1*Zeta(2)
          + 323/486*Zeta(3)
          + 133/432*Zeta(4)
          + 173/324*Zeta(2)
          - 36440/19683*ep
          + 281/135*ep*Zeta(5)
          + 2941/1458*ep*Zeta(3)
          + 2527/2592*ep*Zeta(4)
          + 343/243*ep*Zeta(2)
          - 17/18*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 45808/6561
          + 1/27*ep^-5
          + 10/81*ep^-4
          + 395/972*ep^-3
          - 1/6*ep^-3*Zeta(2)
          + 814/729*ep^-2
          - 17/27*ep^-2*Zeta(3)
          - 5/9*ep^-2*Zeta(2)
          + 12517/4374*ep^-1
          - 170/81*ep^-1*Zeta(3)
          - 133/144*ep^-1*Zeta(4)
          - 395/216*ep^-1*Zeta(2)
          - 281/45*Zeta(5)
          - 6715/972*Zeta(3)
          - 665/216*Zeta(4)
          - 407/81*Zeta(2)
          + 17/6*Zeta(2)*Zeta(3)
          + 324410/19683*ep
          - 562/27*ep*Zeta(5)
          - 13838/729*ep*Zeta(3)
          + 289/54*ep*Zeta(3)^2
          - 32285/3456*ep*Zeta(6)
          - 52535/5184*ep*Zeta(4)
          - 12517/972*ep*Zeta(2)
          + 85/9*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 88/27
          - 1/54*ep^-5
          - 1/18*ep^-4
          - 41/216*ep^-3
          + 1/12*ep^-3*Zeta(2)
          - 14/27*ep^-2
          + 17/54*ep^-2*Zeta(3)
          + 1/4*ep^-2*Zeta(2)
          - 4/3*ep^-1
          + 17/18*ep^-1*Zeta(3)
          + 133/288*ep^-1*Zeta(4)
          + 41/48*ep^-1*Zeta(2)
          + 281/90*Zeta(5)
          + 697/216*Zeta(3)
          + 133/96*Zeta(4)
          + 7/3*Zeta(2)
          - 17/12*Zeta(2)*Zeta(3)
          - 208/27*ep
          + 281/30*ep*Zeta(5)
          + 238/27*ep*Zeta(3)
          - 289/108*ep*Zeta(3)^2
          + 32285/6912*ep*Zeta(6)
          + 5453/1152*ep*Zeta(4)
          + 6*ep*Zeta(2)
          - 17/4*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 677/2187
          - 1/54*ep^-4
          - 5/162*ep^-3
          - 14/243*ep^-2
          + 13/108*ep^-2*Zeta(2)
          - 191/1458*ep^-1
          + 11/54*ep^-1*Zeta(3)
          + 65/324*ep^-1*Zeta(2)
          + 55/162*Zeta(3)
          - 361/864*Zeta(4)
          + 91/243*Zeta(2)
          - 4756/6561*ep
          + 91/90*ep*Zeta(5)
          + 154/243*ep*Zeta(3)
          - 1805/2592*ep*Zeta(4)
          + 2483/2916*ep*Zeta(2)
          - 143/108*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^3 * (
          + 24647/8748
          + 1/18*ep^-5
          + 11/108*ep^-4
          + 19/81*ep^-3
          - 13/36*ep^-3*Zeta(2)
          + 128/243*ep^-2
          - 11/18*ep^-2*Zeta(3)
          - 143/216*ep^-2*Zeta(2)
          + 3535/2916*ep^-1
          - 121/108*ep^-1*Zeta(3)
          + 361/288*ep^-1*Zeta(4)
          - 247/162*ep^-1*Zeta(2)
          - 91/30*Zeta(5)
          - 209/81*Zeta(3)
          + 3971/1728*Zeta(4)
          - 832/243*Zeta(2)
          + 143/36*Zeta(2)*Zeta(3)
          + 170551/26244*ep
          - 1001/180*ep*Zeta(5)
          - 1408/243*ep*Zeta(3)
          + 121/36*ep*Zeta(3)^2
          - 355/768*ep*Zeta(6)
          + 6859/1296*ep*Zeta(4)
          - 45955/5832*ep*Zeta(2)
          + 1573/216*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 95/36
          - 1/18*ep^-5
          - 1/12*ep^-4
          - 2/9*ep^-3
          + 13/36*ep^-3*Zeta(2)
          - 1/2*ep^-2
          + 11/18*ep^-2*Zeta(3)
          + 13/24*ep^-2*Zeta(2)
          - 41/36*ep^-1
          + 11/12*ep^-1*Zeta(3)
          - 361/288*ep^-1*Zeta(4)
          + 13/9*ep^-1*Zeta(2)
          + 91/30*Zeta(5)
          + 22/9*Zeta(3)
          - 361/192*Zeta(4)
          + 13/4*Zeta(2)
          - 143/36*Zeta(2)*Zeta(3)
          - 73/12*ep
          + 91/20*ep*Zeta(5)
          + 11/2*ep*Zeta(3)
          - 121/36*ep*Zeta(3)^2
          + 355/768*ep*Zeta(6)
          - 361/72*ep*Zeta(4)
          + 533/72*ep*Zeta(2)
          - 143/24*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA^3 * (
          - 7/9
          - 1/18*ep^-5
          + 5/36*ep^-3*Zeta(2)
          - 1/9*ep^-2
          + 7/18*ep^-2*Zeta(3)
          - 1/3*ep^-1
          + 13/96*ep^-1*Zeta(4)
          + 31/30*Zeta(5)
          + 5/18*Zeta(2)
          - 35/36*Zeta(2)*Zeta(3)
          - 31/18*ep
          + 7/9*ep*Zeta(3)
          - 49/36*ep*Zeta(3)^2
          - 335/2304*ep*Zeta(6)
          + 5/6*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(0) = 0;

   SigmaN3LOGGtoHG(1) =

       + xb^(-6*ep)*CA^3 * (
          - 78
          - 1/8*ep^-5
          - 5/16*ep^-4
          - 3/4*ep^-3
          + 17/16*ep^-3*Zeta(2)
          - 5/2*ep^-2
          + 59/8*ep^-2*Zeta(3)
          + 85/32*ep^-2*Zeta(2)
          - 53/4*ep^-1
          + 295/16*ep^-1*Zeta(3)
          + 3183/128*ep^-1*Zeta(4)
          + 51/8*ep^-1*Zeta(2)
          + 7353/40*Zeta(5)
          + 177/4*Zeta(3)
          + 15915/256*Zeta(4)
          + 85/4*Zeta(2)
          - 1003/16*Zeta(2)*Zeta(3)
          - 1867/4*ep
          + 7353/16*ep*Zeta(5)
          + 295/2*ep*Zeta(3)
          - 3481/16*ep*Zeta(3)^2
          + 473349/1024*ep*Zeta(6)
          + 9549/64*ep*Zeta(4)
          + 901/8*ep*Zeta(2)
          - 5015/32*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 1757/972
          - 1/36*ep^-3
          - 37/216*ep^-2
          - 407/648*ep^-1
          + 19/72*ep^-1*Zeta(2)
          + 35/36*Zeta(3)
          + 703/432*Zeta(2)
          - 6617/1458*ep
          + 1295/216*ep*Zeta(3)
          + 527/576*ep*Zeta(4)
          + 7733/1296*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 1791029/15552
          - 1/4*ep^-4
          - 2/9*ep^-3
          + 1223/432*ep^-2
          + 19/8*ep^-2*Zeta(2)
          + 6709/324*ep^-1
          + 35/4*ep^-1*Zeta(3)
          + 19/9*ep^-1*Zeta(2)
          + 70/9*Zeta(3)
          + 527/64*Zeta(4)
          - 23237/864*Zeta(2)
          + 6931837/11664*ep
          + 2913/20*ep*Zeta(5)
          - 42805/432*ep*Zeta(3)
          + 527/72*ep*Zeta(4)
          - 127471/648*ep*Zeta(2)
          - 665/8*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          - 59/1296
          - 1/216*ep^-1
          - 173/648*ep
          + 1/48*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 83/54
          + 1/72*ep^-2
          + 23/108*ep^-1
          - 9/16*Zeta(2)
          + 16247/1944*ep
          - 29/72*ep*Zeta(3)
          - 43/8*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 203521/1296
          - 3/4*ep^-5
          - 3/2*ep^-4
          - 79/24*ep^-3
          + 99/8*ep^-3*Zeta(2)
          - 353/36*ep^-2
          + 63/4*ep^-2*Zeta(3)
          + 99/4*ep^-2*Zeta(2)
          - 2813/72*ep^-1
          + 63/2*ep^-1*Zeta(3)
          - 7587/64*ep^-1*Zeta(4)
          + 837/16*ep^-1*Zeta(2)
          + 3069/20*Zeta(5)
          + 1643/24*Zeta(3)
          - 7587/32*Zeta(4)
          + 1277/8*Zeta(2)
          - 2079/8*Zeta(2)*Zeta(3)
          - 1224749/1944*ep
          + 3069/10*ep*Zeta(5)
          + 7321/36*ep*Zeta(3)
          - 1323/8*ep*Zeta(3)^2
          + 14799/512*ep*Zeta(6)
          - 62693/128*ep*Zeta(4)
          + 30611/48*ep*Zeta(2)
          - 2079/4*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 1517/324
          - 1/12*ep^-3
          - 17/36*ep^-2
          - 89/54*ep^-1
          + 13/24*ep^-1*Zeta(2)
          + 11/12*Zeta(3)
          + 221/72*Zeta(2)
          - 11701/972*ep
          + 187/36*ep*Zeta(3)
          - 361/192*ep*Zeta(4)
          + 1157/108*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 398453/5184
          - 3/4*ep^-4
          - 2/3*ep^-3
          + 461/144*ep^-2
          + 39/8*ep^-2*Zeta(2)
          + 8365/432*ep^-1
          + 33/4*ep^-1*Zeta(3)
          + 13/3*ep^-1*Zeta(2)
          + 22/3*Zeta(3)
          - 1083/64*Zeta(4)
          - 5993/288*Zeta(2)
          + 4209193/15552*ep
          + 819/20*ep*Zeta(5)
          - 5071/144*ep*Zeta(3)
          - 361/24*ep*Zeta(4)
          - 108745/864*ep*Zeta(2)
          - 429/8*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 247/108
          + 1/12*ep^-2
          + 5/9*ep^-1
          - 5/24*Zeta(2)
          + 2465/324*ep
          - 7/12*ep*Zeta(3)
          - 25/18*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 2632/27
          - 3/2*ep^-5
          - 9/4*ep^-4
          - 15/4*ep^-3
          + 15/4*ep^-3*Zeta(2)
          - 65/6*ep^-2
          + 21/2*ep^-2*Zeta(3)
          + 45/8*ep^-2*Zeta(2)
          - 308/9*ep^-1
          + 63/4*ep^-1*Zeta(3)
          + 117/32*ep^-1*Zeta(4)
          + 75/8*ep^-1*Zeta(2)
          + 279/10*Zeta(5)
          + 105/4*Zeta(3)
          + 351/64*Zeta(4)
          + 325/12*Zeta(2)
          - 105/4*Zeta(2)*Zeta(3)
          - 83939/324*ep
          + 837/20*ep*Zeta(5)
          + 455/6*ep*Zeta(3)
          - 147/4*ep*Zeta(3)^2
          - 1005/256*ep*Zeta(6)
          + 585/64*ep*Zeta(4)
          + 770/9*ep*Zeta(2)
          - 315/8*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(1) =

       + xb^(-6*ep)*CA^3 * (
          - 1555/108
          + 1/216*ep^-4
          - 7/108*ep^-3
          - 43/108*ep^-2
          - 17/432*ep^-2*Zeta(2)
          - 259/108*ep^-1
          - 59/216*ep^-1*Zeta(3)
          + 119/216*ep^-1*Zeta(2)
          + 413/108*Zeta(3)
          - 1061/1152*Zeta(4)
          + 731/216*Zeta(2)
          - 9331/108*ep
          - 817/120*ep*Zeta(5)
          + 2537/108*ep*Zeta(3)
          + 7427/576*ep*Zeta(4)
          + 4403/216*ep*Zeta(2)
          + 1003/432*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 10867/4374
          + 1/162*ep^-3
          - 14/243*ep^-2
          - 641/1458*ep^-1
          - 19/324*ep^-1*Zeta(2)
          - 35/162*Zeta(3)
          + 133/243*Zeta(2)
          - 170369/13122*ep
          + 490/243*ep*Zeta(3)
          - 527/2592*ep*Zeta(4)
          + 12179/2916*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 268387/4374
          + 91/324*ep^-3
          + 2015/972*ep^-2
          + 8527/729*ep^-1
          - 1729/648*ep^-1*Zeta(2)
          - 3185/324*Zeta(3)
          - 38285/1944*Zeta(2)
          + 8200009/26244*ep
          - 70525/972*ep*Zeta(3)
          - 47957/5184*ep*Zeta(4)
          - 162013/1458*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 4931/108
          + 1/54*ep^-4
          - 25/108*ep^-3
          - 167/108*ep^-2
          - 19/108*ep^-2*Zeta(2)
          - 943/108*ep^-1
          - 35/54*ep^-1*Zeta(3)
          + 475/216*ep^-1*Zeta(2)
          + 875/108*Zeta(3)
          - 527/864*Zeta(4)
          + 3173/216*Zeta(2)
          - 25093/108*ep
          - 971/90*ep*Zeta(5)
          + 5845/108*ep*Zeta(3)
          + 13175/1728*ep*Zeta(4)
          + 17917/216*ep*Zeta(2)
          + 665/108*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          - 149/1458
          + 1/486*ep^-2
          - 7/729*ep^-1
          - 1/108*Zeta(2)
          - 3836/6561*ep
          - 17/486*ep*Zeta(3)
          + 7/162*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 4718/729
          + 73/486*ep^-2
          + 1741/1458*ep^-1
          - 25/36*Zeta(2)
          + 398543/13122*ep
          - 1277/486*ep*Zeta(3)
          - 1793/324*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 134801/1458
          - 1/54*ep^-4
          - 73/108*ep^-3
          - 7919/1944*ep^-2
          + 1/12*ep^-2*Zeta(2)
          - 29609/1458*ep^-1
          + 17/54*ep^-1*Zeta(3)
          + 487/72*ep^-1*Zeta(2)
          + 1397/108*Zeta(3)
          + 133/288*Zeta(4)
          + 15043/432*Zeta(2)
          - 10444169/26244*ep
          + 281/90*ep*Zeta(5)
          + 148807/1944*ep*Zeta(3)
          - 22499/576*ep*Zeta(4)
          + 2903/18*ep*Zeta(2)
          - 17/12*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 19097/4374
          + 1/81*ep^-3
          - 47/486*ep^-2
          - 1165/1458*ep^-1
          - 1/18*ep^-1*Zeta(2)
          - 17/81*Zeta(3)
          + 17/36*Zeta(2)
          - 134198/6561*ep
          + 871/486*ep*Zeta(3)
          - 133/432*ep*Zeta(4)
          + 137/36*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 932167/8748
          + 50/81*ep^-3
          + 1057/243*ep^-2
          + 33397/1458*ep^-1
          - 65/18*ep^-1*Zeta(2)
          - 922/81*Zeta(3)
          - 829/36*Zeta(2)
          + 6081499/13122*ep
          - 19247/243*ep*Zeta(3)
          - 1129/216*ep*Zeta(4)
          - 2095/18*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 3955/108
          + 1/54*ep^-4
          - 11/54*ep^-3
          - 35/24*ep^-2
          - 1/12*ep^-2*Zeta(2)
          - 425/54*ep^-1
          - 17/54*ep^-1*Zeta(3)
          + 37/36*ep^-1*Zeta(2)
          + 211/54*Zeta(3)
          - 133/288*Zeta(4)
          + 1033/144*Zeta(2)
          - 5725/36*ep
          - 281/90*ep*Zeta(5)
          + 1961/72*ep*Zeta(3)
          + 1463/288*ep*Zeta(4)
          + 1373/36*ep*Zeta(2)
          + 17/12*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 274/81
          - 1/6*ep^-2
          - 23/27*ep^-1
          + 13/12*Zeta(2)
          - 2978/243*ep
          + 11/6*ep*Zeta(3)
          + 299/54*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 17173/324
          + 1/18*ep^-4
          + 13/18*ep^-3
          + 133/36*ep^-2
          - 13/36*ep^-2*Zeta(2)
          + 1577/108*ep^-1
          - 11/18*ep^-1*Zeta(3)
          - 169/36*ep^-1*Zeta(2)
          - 143/18*Zeta(3)
          + 361/288*Zeta(4)
          - 1729/72*Zeta(2)
          + 176483/972*ep
          - 91/30*ep*Zeta(5)
          - 1463/36*ep*Zeta(3)
          + 4693/288*ep*Zeta(4)
          - 20501/216*ep*Zeta(2)
          + 143/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 115/243
          + 1/27*ep^-2
          + 25/162*ep^-1
          - 13/54*Zeta(2)
          + 959/729*ep
          - 11/27*ep*Zeta(3)
          - 325/324*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 10972/243
          - 13/18*ep^-3
          - 355/108*ep^-2
          - 1031/81*ep^-1
          + 169/36*ep^-1*Zeta(2)
          + 143/18*Zeta(3)
          + 4615/216*Zeta(2)
          - 221953/1458*ep
          + 3905/108*ep*Zeta(3)
          - 4693/288*ep*Zeta(4)
          + 13403/162*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 155/36
          + 1/9*ep^-3
          + 4/9*ep^-2
          + 53/36*ep^-1
          - 13/18*ep^-1*Zeta(2)
          - 11/9*Zeta(3)
          - 26/9*Zeta(2)
          + 425/36*ep
          - 44/9*ep*Zeta(3)
          + 361/144*ep*Zeta(4)
          - 689/72*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 133/18
          - 1/18*ep^-4
          - 7/18*ep^-3
          - ep^-2
          + 5/36*ep^-2*Zeta(2)
          - 8/3*ep^-1
          + 7/18*ep^-1*Zeta(3)
          + 35/36*ep^-1*Zeta(2)
          + 49/18*Zeta(3)
          + 13/96*Zeta(4)
          + 5/2*Zeta(2)
          - 119/6*ep
          + 31/30*ep*Zeta(5)
          + 7*ep*Zeta(3)
          + 91/96*ep*Zeta(4)
          + 20/3*ep*Zeta(2)
          - 35/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 1/9
          + 1/9*ep^-3
          + 1/6*ep^-2
          + 1/9*ep^-1
          - 5/18*ep^-1*Zeta(2)
          - 7/9*Zeta(3)
          - 5/12*Zeta(2)
          - 5/6*ep
          - 7/6*ep*Zeta(3)
          - 13/48*ep*Zeta(4)
          - 5/18*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(1) =

       + xb^(-6*ep)*CA^3 * (
          + 2/27
          + 16/27*ep
          )

       + xb^(-6*ep)*CF*CA^2 * (
          - 8/27
          - 64/27*ep
          )

       + xb^(-6*ep)*CF^2*CA * (
          + 8/27
          + 64/27*ep
          )

       + xb^(-5*ep)*CA^3 * (
          + 4/27*ep
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 4/27
          + 20/27*ep
          )

       + xb^(-5*ep)*CF^2*CA * (
          - 8/27
          - 56/27*ep
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 4/27*ep
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 2/27
          + 4/9*ep
          );

   SigmaN3LOGGtoHG(2) =

       + xb^(-6*ep)*CA^3 * (
          + 233/2
          + 1/12*ep^-5
          + 3/8*ep^-4
          + 13/16*ep^-3
          - 17/24*ep^-3*Zeta(2)
          + 7/2*ep^-2
          - 59/12*ep^-2*Zeta(3)
          - 51/16*ep^-2*Zeta(2)
          + 39/2*ep^-1
          - 177/8*ep^-1*Zeta(3)
          - 1061/64*ep^-1*Zeta(4)
          - 221/32*ep^-1*Zeta(2)
          - 2451/20*Zeta(5)
          - 767/16*Zeta(3)
          - 9549/128*Zeta(4)
          - 119/4*Zeta(2)
          + 1003/24*Zeta(2)*Zeta(3)
          + 1399/2*ep
          - 22059/40*ep*Zeta(5)
          - 413/2*ep*Zeta(3)
          + 3481/24*ep*Zeta(3)^2
          - 157783/512*ep*Zeta(6)
          - 41379/256*ep*Zeta(4)
          - 663/4*ep*Zeta(2)
          + 3009/16*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 21577/15552
          + 1/72*ep^-3
          + 13/108*ep^-2
          + 1243/2592*ep^-1
          - 19/144*ep^-1*Zeta(2)
          - 35/72*Zeta(3)
          - 247/216*Zeta(2)
          + 313027/93312*ep
          - 455/108*ep*Zeta(3)
          - 527/1152*ep*Zeta(4)
          - 23617/5184*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 5570881/46656
          + 7/18*ep^-4
          + 3/8*ep^-3
          - 1271/648*ep^-2
          - 133/36*ep^-2*Zeta(2)
          - 17873/864*ep^-1
          - 245/18*ep^-1*Zeta(3)
          - 57/16*ep^-1*Zeta(2)
          - 105/8*Zeta(3)
          - 3689/288*Zeta(4)
          + 24149/1296*Zeta(2)
          - 6462949/10368*ep
          - 6797/30*ep*Zeta(5)
          + 44485/648*ep*Zeta(3)
          - 1581/128*ep*Zeta(4)
          + 339587/1728*ep*Zeta(2)
          + 4655/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/72
          + 59/432*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 2207/864
          - 19/72*ep^-1
          + 1/2*Zeta(2)
          - 41065/2592*ep
          + 1/6*ep*Zeta(3)
          + 43/6*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 148811/864
          + 1/2*ep^-5
          + 5/3*ep^-4
          + 83/24*ep^-3
          - 33/4*ep^-3*Zeta(2)
          + 275/24*ep^-2
          - 21/2*ep^-2*Zeta(3)
          - 55/2*ep^-2*Zeta(2)
          + 1571/36*ep^-1
          - 35*ep^-1*Zeta(3)
          + 2529/32*ep^-1*Zeta(4)
          - 881/16*ep^-1*Zeta(2)
          - 1023/10*Zeta(5)
          - 1727/24*Zeta(3)
          + 4215/16*Zeta(4)
          - 3081/16*Zeta(2)
          + 693/4*Zeta(2)*Zeta(3)
          + 1764781/2592*ep
          - 341*ep*Zeta(5)
          - 1905/8*ep*Zeta(3)
          + 441/4*ep*Zeta(3)^2
          - 4933/256*ep*Zeta(6)
          + 66065/128*ep*Zeta(4)
          - 37709/48*ep*Zeta(2)
          + 1155/2*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          - 1/144
          - 77/864*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 9863/2592
          + 1/24*ep^-3
          + 23/72*ep^-2
          + 533/432*ep^-1
          - 13/48*ep^-1*Zeta(2)
          - 11/24*Zeta(3)
          - 299/144*Zeta(2)
          + 173651/15552*ep
          - 253/72*ep*Zeta(3)
          + 361/384*ep*Zeta(4)
          - 6929/864*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 44641/972
          + 7/6*ep^-4
          + 9/8*ep^-3
          - 83/216*ep^-2
          - 91/12*ep^-2*Zeta(2)
          - 1609/144*ep^-1
          - 77/6*ep^-1*Zeta(3)
          - 117/16*ep^-1*Zeta(2)
          - 99/8*Zeta(3)
          + 2527/96*Zeta(4)
          + 1079/432*Zeta(2)
          - 93701/576*ep
          - 637/10*ep*Zeta(5)
          + 913/216*ep*Zeta(3)
          + 3249/128*ep*Zeta(4)
          + 20917/288*ep*Zeta(2)
          + 1001/12*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 367/108
          - 1/12*ep^-2
          - 13/18*ep^-1
          + 5/24*Zeta(2)
          - 3947/324*ep
          + 7/12*ep*Zeta(3)
          + 65/36*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 2509/27
          + ep^-5
          + 13/6*ep^-4
          + 11/3*ep^-3
          - 5/2*ep^-3*Zeta(2)
          + 125/12*ep^-2
          - 7*ep^-2*Zeta(3)
          - 65/12*ep^-2*Zeta(2)
          + 290/9*ep^-1
          - 91/6*ep^-1*Zeta(3)
          - 39/16*ep^-1*Zeta(4)
          - 55/6*ep^-1*Zeta(2)
          - 93/5*Zeta(5)
          - 77/3*Zeta(3)
          - 169/32*Zeta(4)
          - 625/24*Zeta(2)
          + 35/2*Zeta(2)*Zeta(3)
          + 20516/81*ep
          - 403/10*ep*Zeta(5)
          - 875/12*ep*Zeta(3)
          + 49/2*ep*Zeta(3)^2
          + 335/128*ep*Zeta(6)
          - 143/16*ep*Zeta(4)
          - 725/9*ep*Zeta(2)
          + 455/12*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(2) =

       + xb^(-6*ep)*CA^3 * (
          - 49/4
          - 1/216*ep^-5
          - 1/72*ep^-4
          - 13/144*ep^-3
          + 17/432*ep^-3*Zeta(2)
          - 17/48*ep^-2
          + 59/216*ep^-2*Zeta(3)
          + 17/144*ep^-2*Zeta(2)
          - 37/18*ep^-1
          + 59/72*ep^-1*Zeta(3)
          + 1061/1152*ep^-1*Zeta(4)
          + 221/288*ep^-1*Zeta(2)
          + 817/120*Zeta(5)
          + 767/144*Zeta(3)
          + 1061/384*Zeta(4)
          + 289/96*Zeta(2)
          - 1003/432*Zeta(2)*Zeta(3)
          - 1321/18*ep
          + 817/40*ep*Zeta(5)
          + 1003/48*ep*Zeta(3)
          - 3481/432*ep*Zeta(3)^2
          + 157783/9216*ep*Zeta(6)
          + 13793/768*ep*Zeta(4)
          + 629/36*ep*Zeta(2)
          - 1003/144*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 693091/209952
          - 1/162*ep^-4
          - 7/243*ep^-3
          - 967/5832*ep^-2
          + 19/324*ep^-2*Zeta(2)
          - 24577/34992*ep^-1
          + 35/162*ep^-1*Zeta(3)
          + 133/486*ep^-1*Zeta(2)
          + 245/243*Zeta(3)
          + 527/2592*Zeta(4)
          + 18373/11664*Zeta(2)
          - 20352685/1259712*ep
          + 971/270*ep*Zeta(5)
          + 33845/5832*ep*Zeta(3)
          + 3689/3888*ep*Zeta(4)
          + 466963/69984*ep*Zeta(2)
          - 665/324*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^3 * (
          + 19335455/419904
          + 1/54*ep^-5
          + 8/81*ep^-4
          + 481/972*ep^-3
          - 19/108*ep^-3*Zeta(2)
          + 24359/11664*ep^-2
          - 35/54*ep^-2*Zeta(3)
          - 76/81*ep^-2*Zeta(2)
          + 662951/69984*ep^-1
          - 280/81*ep^-1*Zeta(3)
          - 527/864*ep^-1*Zeta(4)
          - 9139/1944*ep^-1*Zeta(2)
          - 971/90*Zeta(5)
          - 16835/972*Zeta(3)
          - 527/162*Zeta(4)
          - 462821/23328*Zeta(2)
          + 665/108*Zeta(2)*Zeta(3)
          + 574568177/2519424*ep
          - 7768/135*ep*Zeta(5)
          - 852565/11664*ep*Zeta(3)
          + 1225/108*ep*Zeta(3)^2
          - 30517/2304*ep*Zeta(6)
          - 253487/15552*ep*Zeta(4)
          - 12596069/139968*ep*Zeta(2)
          + 2660/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 2729/54
          - 1/54*ep^-5
          - 1/12*ep^-4
          - 14/27*ep^-3
          + 19/108*ep^-3*Zeta(2)
          - 229/108*ep^-2
          + 35/54*ep^-2*Zeta(3)
          + 19/24*ep^-2*Zeta(2)
          - 8887/864*ep^-1
          + 35/12*ep^-1*Zeta(3)
          + 527/864*ep^-1*Zeta(4)
          + 133/27*ep^-1*Zeta(2)
          + 971/90*Zeta(5)
          + 490/27*Zeta(3)
          + 527/192*Zeta(4)
          + 4351/216*Zeta(2)
          - 665/108*Zeta(2)*Zeta(3)
          - 867493/3456*ep
          + 971/20*ep*Zeta(5)
          + 8015/108*ep*Zeta(3)
          - 1225/108*ep*Zeta(3)^2
          + 30517/2304*ep*Zeta(6)
          + 3689/216*ep*Zeta(4)
          + 168853/1728*ep*Zeta(2)
          - 665/24*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          - 2248/6561
          - 1/486*ep^-3
          - 19/1458*ep^-2
          - 37/486*ep^-1
          + 1/108*ep^-1*Zeta(2)
          + 17/486*Zeta(3)
          + 19/324*Zeta(2)
          - 28657/19683*ep
          + 323/1458*ep*Zeta(3)
          + 133/2592*ep*Zeta(4)
          + 37/108*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 306625/34992
          + 1/81*ep^-4
          + 7/81*ep^-3
          + 1367/2916*ep^-2
          - 1/18*ep^-2*Zeta(2)
          + 9091/4374*ep^-1
          - 17/81*ep^-1*Zeta(3)
          - 7/18*ep^-1*Zeta(2)
          - 119/81*Zeta(3)
          - 133/432*Zeta(4)
          - 1355/648*Zeta(2)
          + 11539375/314928*ep
          - 281/135*ep*Zeta(5)
          - 23023/2916*ep*Zeta(3)
          - 931/432*ep*Zeta(4)
          - 17879/1944*ep*Zeta(2)
          + 17/18*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA^3 * (
          - 13455031/209952
          - 5/108*ep^-5
          - 16/81*ep^-4
          - 238/243*ep^-3
          + 13/24*ep^-3*Zeta(2)
          - 2441/648*ep^-2
          + 97/108*ep^-2*Zeta(3)
          + 14/9*ep^-2*Zeta(2)
          - 135287/8748*ep^-1
          + 290/81*ep^-1*Zeta(3)
          - 2263/576*ep^-1*Zeta(4)
          + 194/27*ep^-1*Zeta(2)
          + 317/36*Zeta(5)
          + 8443/486*Zeta(3)
          - 283/54*Zeta(4)
          + 9643/432*Zeta(2)
          - 265/24*Zeta(2)*Zeta(3)
          - 111263369/419904*ep
          + 4766/135*ep*Zeta(5)
          + 41557/648*ep*Zeta(3)
          - 1901/216*ep*Zeta(3)^2
          + 79369/13824*ep*Zeta(6)
          - 3043/162*ep*Zeta(4)
          + 342103/3888*ep*Zeta(2)
          - 271/9*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 958789/104976
          - 1/81*ep^-4
          - 37/486*ep^-3
          - 1363/2916*ep^-2
          + 1/18*ep^-2*Zeta(2)
          - 36529/17496*ep^-1
          + 17/81*ep^-1*Zeta(3)
          + 37/108*ep^-1*Zeta(2)
          + 629/486*Zeta(3)
          + 133/432*Zeta(4)
          + 1369/648*Zeta(2)
          - 24386395/629856*ep
          + 281/135*ep*Zeta(5)
          + 23279/2916*ep*Zeta(3)
          + 4921/2592*ep*Zeta(4)
          + 36571/3888*ep*Zeta(2)
          - 17/18*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 24584885/209952
          + 1/27*ep^-5
          + 41/162*ep^-4
          + 2815/1944*ep^-3
          - 1/6*ep^-3*Zeta(2)
          + 36923/5832*ep^-2
          - 17/27*ep^-2*Zeta(3)
          - 41/36*ep^-2*Zeta(2)
          + 958799/34992*ep^-1
          - 697/162*ep^-1*Zeta(3)
          - 133/144*ep^-1*Zeta(4)
          - 2875/432*ep^-1*Zeta(2)
          - 281/45*Zeta(5)
          - 47747/1944*Zeta(3)
          - 5453/864*Zeta(4)
          - 35981/1296*Zeta(2)
          + 17/6*Zeta(2)*Zeta(3)
          + 618352493/1259712*ep
          - 11521/270*ep*Zeta(5)
          - 617863/5832*ep*Zeta(3)
          + 289/54*ep*Zeta(3)^2
          - 32285/3456*ep*Zeta(6)
          - 348043/10368*ep*Zeta(4)
          - 946661/7776*ep*Zeta(2)
          + 697/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 26449/432
          - 1/54*ep^-5
          - 1/9*ep^-4
          - 155/216*ep^-3
          + 1/12*ep^-3*Zeta(2)
          - 679/216*ep^-2
          + 17/54*ep^-2*Zeta(3)
          + 1/2*ep^-2*Zeta(2)
          - 1021/72*ep^-1
          + 17/9*ep^-1*Zeta(3)
          + 133/288*ep^-1*Zeta(4)
          + 469/144*ep^-1*Zeta(2)
          + 281/90*Zeta(5)
          + 2659/216*Zeta(3)
          + 133/48*Zeta(4)
          + 2041/144*Zeta(2)
          - 17/12*Zeta(2)*Zeta(3)
          - 27817/108*ep
          + 281/15*ep*Zeta(5)
          + 11567/216*ep*Zeta(3)
          - 289/108*ep*Zeta(3)^2
          + 32285/6912*ep*Zeta(6)
          + 20615/1152*ep*Zeta(4)
          + 9263/144*ep*Zeta(2)
          - 17/2*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 38125/17496
          - 1/54*ep^-4
          - 11/162*ep^-3
          - 65/243*ep^-2
          + 13/108*ep^-2*Zeta(2)
          - 535/729*ep^-1
          + 11/54*ep^-1*Zeta(3)
          + 143/324*ep^-1*Zeta(2)
          + 121/162*Zeta(3)
          - 361/864*Zeta(4)
          + 845/486*Zeta(2)
          - 707755/104976*ep
          + 91/90*ep*Zeta(5)
          + 715/243*ep*Zeta(3)
          - 3971/2592*ep*Zeta(4)
          + 6955/1458*ep*Zeta(2)
          - 143/108*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^3 * (
          + 3171983/139968
          + 1/18*ep^-5
          + 13/54*ep^-4
          + 277/324*ep^-3
          - 13/36*ep^-3*Zeta(2)
          + 9659/3888*ep^-2
          - 11/18*ep^-2*Zeta(3)
          - 169/108*ep^-2*Zeta(2)
          + 84901/11664*ep^-1
          - 143/54*ep^-1*Zeta(3)
          + 361/288*ep^-1*Zeta(4)
          - 3601/648*ep^-1*Zeta(2)
          - 91/30*Zeta(5)
          - 3047/324*Zeta(3)
          + 4693/864*Zeta(4)
          - 125567/7776*Zeta(2)
          + 143/36*Zeta(2)*Zeta(3)
          + 29678527/419904*ep
          - 1183/90*ep*Zeta(5)
          - 106249/3888*ep*Zeta(3)
          + 121/36*ep*Zeta(3)^2
          - 355/768*ep*Zeta(6)
          + 99997/5184*ep*Zeta(4)
          - 1103713/23328*ep*Zeta(2)
          + 1859/108*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 373/3888
          + 1/108*ep^-2
          + 1/648*ep^-1
          - 13/216*Zeta(2)
          + 17341/23328*ep
          - 11/108*ep*Zeta(3)
          - 13/1296*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 49391/1944
          - 1/18*ep^-5
          - 7/36*ep^-4
          - 8/9*ep^-3
          + 13/36*ep^-3*Zeta(2)
          - 253/108*ep^-2
          + 11/18*ep^-2*Zeta(3)
          + 91/72*ep^-2*Zeta(2)
          - 9935/1296*ep^-1
          + 77/36*ep^-1*Zeta(3)
          - 361/288*ep^-1*Zeta(4)
          + 52/9*ep^-1*Zeta(2)
          + 91/30*Zeta(5)
          + 88/9*Zeta(3)
          - 2527/576*Zeta(4)
          + 3289/216*Zeta(2)
          - 143/36*Zeta(2)*Zeta(3)
          - 3925253/46656*ep
          + 637/60*ep*Zeta(5)
          + 2783/108*ep*Zeta(3)
          - 121/36*ep*Zeta(3)^2
          + 355/768*ep*Zeta(6)
          - 361/18*ep*Zeta(4)
          + 129155/2592*ep*Zeta(2)
          - 1001/72*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 269/144
          + 1/36*ep^-3
          - 1/18*ep^-2
          + 11/72*ep^-1
          - 13/72*ep^-1*Zeta(2)
          - 11/36*Zeta(3)
          + 13/36*Zeta(2)
          + 323/32*ep
          + 11/18*ep*Zeta(3)
          + 361/576*ep*Zeta(4)
          - 143/144*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 49/72
          - 1/18*ep^-5
          - 1/18*ep^-4
          - 1/9*ep^-3
          + 5/36*ep^-3*Zeta(2)
          - 7/144*ep^-2
          + 7/18*ep^-2*Zeta(3)
          + 5/36*ep^-2*Zeta(2)
          - 1/4*ep^-1
          + 7/18*ep^-1*Zeta(3)
          + 13/96*ep^-1*Zeta(4)
          + 5/18*ep^-1*Zeta(2)
          + 31/30*Zeta(5)
          + 7/9*Zeta(3)
          + 13/96*Zeta(4)
          + 35/288*Zeta(2)
          - 35/36*Zeta(2)*Zeta(3)
          - 31/24*ep
          + 31/30*ep*Zeta(5)
          + 49/144*ep*Zeta(3)
          - 49/36*ep*Zeta(3)^2
          - 335/2304*ep*Zeta(6)
          + 13/48*ep*Zeta(4)
          + 5/8*ep*Zeta(2)
          - 35/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          + 7/9
          + 1/36*ep^-3
          - 1/36*ep^-2
          + 11/72*ep^-1
          - 5/72*ep^-1*Zeta(2)
          - 7/36*Zeta(3)
          + 5/72*Zeta(2)
          + 22/9*ep
          + 7/36*ep*Zeta(3)
          - 13/192*ep*Zeta(4)
          - 55/144*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          - 7/144
          + 1/36*ep^-2
          + 1/36*ep^-1
          - 5/72*Zeta(2)
          - 19/72*ep
          - 7/36*ep*Zeta(3)
          - 5/72*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(2) =

       + xb^(-6*ep)*CA^3 * (
          + 68/27
          + 2/27*ep^-2
          + 4/9*ep^-1
          - 17/27*Zeta(2)
          + 394/27*ep
          - 118/27*ep*Zeta(3)
          - 34/9*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          - 272/27
          - 8/27*ep^-2
          - 16/9*ep^-1
          + 68/27*Zeta(2)
          - 1576/27*ep
          + 472/27*ep*Zeta(3)
          + 136/9*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          + 272/27
          + 8/27*ep^-2
          + 16/9*ep^-1
          - 68/27*Zeta(2)
          + 1576/27*ep
          - 472/27*ep*Zeta(3)
          - 136/9*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 184/27
          - 8/27*ep^-2
          - 38/27*ep^-1
          + 76/27*Zeta(2)
          - 1849/54*ep
          + 280/27*ep*Zeta(3)
          + 361/27*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 395/18
          + 26/27*ep^-2
          + 125/27*ep^-1
          - 247/27*Zeta(2)
          + 1297/12*ep
          - 910/27*ep*Zeta(3)
          - 2375/54*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          - 449/27
          - 20/27*ep^-2
          - 98/27*ep^-1
          + 190/27*Zeta(2)
          - 4277/54*ep
          + 700/27*ep*Zeta(3)
          + 931/27*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 68/243
          - 4/81*ep^-1
          - 928/729*ep
          + 22/27*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 659/243
          + 4/27*ep^-2
          + 46/81*ep^-1
          - 22/9*Zeta(2)
          + 9229/729*ep
          - 28/9*ep*Zeta(3)
          - 115/9*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 136/243
          + 8/81*ep^-1
          + 1856/729*ep
          - 44/27*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 3937/243
          - 8/9*ep^-2
          - 314/81*ep^-1
          + 304/27*Zeta(2)
          - 97801/1458*ep
          + 488/27*ep*Zeta(3)
          + 1499/27*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 412/27
          + 8/9*ep^-2
          + 104/27*ep^-1
          - 304/27*Zeta(2)
          + 542/9*ep
          - 488/27*ep*Zeta(3)
          - 1396/27*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 4/81
          - 62/243*ep
          )

       + xb^(-3*ep)*CA^3 * (
          + 64/81
          + 4/27*ep^-1
          + 707/243*ep
          - 26/27*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 50/243
          - 4/81*ep^-1
          - 469/729*ep
          + 26/81*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 209/243
          + 4/27*ep^-2
          + 28/81*ep^-1
          - 26/27*Zeta(2)
          + 3095/1458*ep
          - 44/27*ep*Zeta(3)
          - 182/81*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 73/27
          - 8/27*ep^-2
          - 26/27*ep^-1
          + 52/27*Zeta(2)
          - 379/54*ep
          + 88/27*ep*Zeta(3)
          + 169/27*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(3) =

       + xb^(-6*ep)*CA^3 * (
          - 20149/96
          - 1/24*ep^-5
          - 13/48*ep^-4
          - 85/64*ep^-3
          + 17/48*ep^-3*Zeta(2)
          - 383/64*ep^-2
          + 59/24*ep^-2*Zeta(3)
          + 221/96*ep^-2*Zeta(2)
          - 3361/96*ep^-1
          + 767/48*ep^-1*Zeta(3)
          + 1061/128*ep^-1*Zeta(4)
          + 1445/128*ep^-1*Zeta(2)
          + 2451/40*Zeta(5)
          + 5015/64*Zeta(3)
          + 13793/256*Zeta(4)
          + 6511/128*Zeta(2)
          - 1003/48*Zeta(2)*Zeta(3)
          - 121043/96*ep
          + 31863/80*ep*Zeta(5)
          + 22597/64*ep*Zeta(3)
          - 3481/48*ep*Zeta(3)^2
          + 157783/1024*ep*Zeta(6)
          + 270555/1024*ep*Zeta(4)
          + 57137/192*ep*Zeta(2)
          - 13039/96*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 1081/2592
          - 1/72*ep^-2
          - 13/108*ep^-1
          + 19/144*Zeta(2)
          - 15259/15552*ep
          + 35/72*ep*Zeta(3)
          + 247/216*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 103344511/1492992
          - 11/72*ep^-4
          - 91/144*ep^-3
          + 12463/10368*ep^-2
          + 209/144*ep^-2*Zeta(2)
          + 232739/20736*ep^-1
          + 385/72*ep^-1*Zeta(3)
          + 1729/288*ep^-1*Zeta(2)
          + 3185/144*Zeta(3)
          + 5797/1152*Zeta(4)
          - 236797/20736*Zeta(2)
          + 1084231955/2985984*ep
          + 10681/120*ep*Zeta(5)
          - 436205/10368*ep*Zeta(3)
          + 47957/2304*ep*Zeta(4)
          - 4422041/41472*ep*Zeta(2)
          - 7315/144*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/144
          + 41/864*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 6655/3888
          + 5/432*ep^-2
          + 55/324*ep^-1
          - 29/96*Zeta(2)
          + 129215/11664*ep
          - 121/432*ep*Zeta(3)
          - 415/108*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 13424639/62208
          - 1/4*ep^-5
          - 7/6*ep^-4
          - 689/144*ep^-3
          + 33/8*ep^-3*Zeta(2)
          - 2857/192*ep^-2
          + 21/4*ep^-2*Zeta(3)
          + 77/4*ep^-2*Zeta(2)
          - 65099/1152*ep^-1
          + 49/2*ep^-1*Zeta(3)
          - 2529/64*ep^-1*Zeta(4)
          + 7211/96*ep^-1*Zeta(2)
          + 1023/20*Zeta(5)
          + 14285/144*Zeta(3)
          - 5901/32*Zeta(4)
          + 31483/128*Zeta(2)
          - 693/8*Zeta(2)*Zeta(3)
          - 315666431/373248*ep
          + 2387/10*ep*Zeta(5)
          + 531733/1728*ep*Zeta(3)
          - 441/8*ep*Zeta(3)^2
          + 4933/512*ep*Zeta(6)
          - 535931/768*ep*Zeta(4)
          + 6766273/6912*ep*Zeta(2)
          - 1617/4*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/48*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 745/1296
          - 1/36*ep^-2
          - 23/108*ep^-1
          + 13/72*Zeta(2)
          - 5383/7776*ep
          + 11/36*ep*Zeta(3)
          + 299/216*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 2689435/497664
          - 11/24*ep^-4
          - 17/12*ep^-3
          - 1301/3456*ep^-2
          + 143/48*ep^-2*Zeta(2)
          + 193/192*ep^-1
          + 121/24*ep^-1*Zeta(3)
          + 221/24*ep^-1*Zeta(2)
          + 187/12*Zeta(3)
          - 3971/384*Zeta(4)
          + 16913/6912*Zeta(2)
          + 714763/82944*ep
          + 1001/40*ep*Zeta(5)
          + 14311/3456*ep*Zeta(3)
          - 6137/192*ep*Zeta(4)
          - 2509/384*ep*Zeta(2)
          - 1573/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 1/864
          + 5/432*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 415/216
          + 1/24*ep^-2
          + 53/144*ep^-1
          - 5/48*Zeta(2)
          + 4787/648*ep
          - 7/24*ep*Zeta(3)
          - 265/288*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 1940297/31104
          - 1/2*ep^-5
          - 17/12*ep^-4
          - 545/144*ep^-3
          + 5/4*ep^-3*Zeta(2)
          - 7373/864*ep^-2
          + 7/2*ep^-2*Zeta(3)
          + 85/24*ep^-2*Zeta(2)
          - 119339/5184*ep^-1
          + 119/12*ep^-1*Zeta(3)
          + 39/32*ep^-1*Zeta(4)
          + 2725/288*ep^-1*Zeta(2)
          + 93/10*Zeta(5)
          + 3815/144*Zeta(3)
          + 221/64*Zeta(4)
          + 36865/1728*Zeta(2)
          - 35/4*Zeta(2)*Zeta(3)
          - 31153709/186624*ep
          + 527/20*ep*Zeta(5)
          + 51611/864*ep*Zeta(3)
          - 49/4*ep*Zeta(3)^2
          - 335/256*ep*Zeta(6)
          + 7085/768*ep*Zeta(4)
          + 596695/10368*ep*Zeta(2)
          - 595/24*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(3) =

       + xb^(-6*ep)*CA^3 * (
          + 65/6
          + 1/54*ep^-4
          + 1/18*ep^-3
          + 17/48*ep^-2
          - 17/108*ep^-2*Zeta(2)
          + 265/144*ep^-1
          - 59/54*ep^-1*Zeta(3)
          - 17/36*ep^-1*Zeta(2)
          - 59/18*Zeta(3)
          - 1061/288*Zeta(4)
          - 289/96*Zeta(2)
          + 2329/36*ep
          - 817/30*ep*Zeta(5)
          - 1003/48*ep*Zeta(3)
          - 1061/96*ep*Zeta(4)
          - 4505/288*ep*Zeta(2)
          + 1003/108*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 111835/34992
          + 2/81*ep^-3
          + 28/243*ep^-2
          + 3787/5832*ep^-1
          - 19/81*ep^-1*Zeta(2)
          - 70/81*Zeta(3)
          - 266/243*Zeta(2)
          + 3346249/209952*ep
          - 980/243*ep*Zeta(3)
          - 527/648*ep*Zeta(4)
          - 71953/11664*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 6385805/209952
          - 4/81*ep^-4
          - 7/27*ep^-3
          - 952/729*ep^-2
          + 38/81*ep^-2*Zeta(2)
          - 4081/648*ep^-1
          + 140/81*ep^-1*Zeta(3)
          + 133/54*ep^-1*Zeta(2)
          + 245/27*Zeta(3)
          + 527/324*Zeta(4)
          + 9044/729*Zeta(2)
          - 3520511/23328*ep
          + 3884/135*ep*Zeta(5)
          + 33320/729*ep*Zeta(3)
          + 3689/432*ep*Zeta(4)
          + 77539/1296*ep*Zeta(2)
          - 1330/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 369583/7776
          + 2/27*ep^-4
          + 25/81*ep^-3
          + 311/162*ep^-2
          - 19/27*ep^-2*Zeta(2)
          + 13673/1458*ep^-1
          - 70/27*ep^-1*Zeta(3)
          - 475/162*ep^-1*Zeta(2)
          - 875/81*Zeta(3)
          - 527/216*Zeta(4)
          - 5909/324*Zeta(2)
          + 50177459/209952*ep
          - 1942/45*ep*Zeta(5)
          - 10885/162*ep*Zeta(3)
          - 13175/1296*ep*Zeta(4)
          - 259787/2916*ep*Zeta(2)
          + 665/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 71/243
          + 2/243*ep^-2
          + 38/729*ep^-1
          - 1/27*Zeta(2)
          + 18173/13122*ep
          - 34/243*ep*Zeta(3)
          - 19/81*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 323365/52488
          - 8/243*ep^-3
          - 166/729*ep^-2
          - 11107/8748*ep^-1
          + 4/27*ep^-1*Zeta(2)
          + 136/243*Zeta(3)
          + 83/81*Zeta(2)
          - 1447049/52488*ep
          + 2822/729*ep*Zeta(3)
          + 133/162*ep*Zeta(4)
          + 33115/5832*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 2811481/104976
          + 8/81*ep^-4
          + 293/972*ep^-3
          + 1499/972*ep^-2
          - 4/3*ep^-2*Zeta(2)
          + 222019/34992*ep^-1
          - 160/81*ep^-1*Zeta(3)
          - 589/216*ep^-1*Zeta(2)
          - 5425/972*Zeta(3)
          + 599/54*Zeta(4)
          - 26107/1944*Zeta(2)
          + 3931417/34992*ep
          - 2608/135*ep*Zeta(5)
          - 27175/972*ep*Zeta(3)
          + 69367/5184*ep*Zeta(4)
          - 1096301/23328*ep*Zeta(2)
          + 248/9*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 48275/5832
          + 4/81*ep^-3
          + 70/243*ep^-2
          + 1669/972*ep^-1
          - 2/9*ep^-1*Zeta(2)
          - 68/81*Zeta(3)
          - 311/243*Zeta(2)
          + 3923273/104976*ep
          - 1174/243*ep*Zeta(3)
          - 133/108*ep*Zeta(4)
          - 44821/5832*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 2132291/26244
          - 8/81*ep^-4
          - 16/27*ep^-3
          - 20851/5832*ep^-2
          + 4/9*ep^-2*Zeta(2)
          - 51487/2916*ep^-1
          + 136/81*ep^-1*Zeta(3)
          + 188/81*ep^-1*Zeta(2)
          + 88/9*Zeta(3)
          + 133/54*Zeta(4)
          + 59693/3888*Zeta(2)
          - 37550315/104976*ep
          + 2248/135*ep*Zeta(5)
          + 346943/5832*ep*Zeta(3)
          + 521/27*ep*Zeta(4)
          + 109673/1458*ep*Zeta(2)
          - 68/9*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 1005235/17496
          + 2/27*ep^-4
          + 32/81*ep^-3
          + 2479/972*ep^-2
          - 1/3*ep^-2*Zeta(2)
          + 12049/972*ep^-1
          - 34/27*ep^-1*Zeta(3)
          - 140/81*ep^-1*Zeta(2)
          - 176/27*Zeta(3)
          - 133/72*Zeta(4)
          - 22085/1944*Zeta(2)
          + 26382235/104976*ep
          - 562/45*ep*Zeta(5)
          - 13897/324*ep*Zeta(3)
          - 266/27*ep*Zeta(4)
          - 107615/1944*ep*Zeta(2)
          + 17/3*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 35633/17496
          + 4/81*ep^-3
          + 77/486*ep^-2
          + 1859/2916*ep^-1
          - 26/81*ep^-1*Zeta(2)
          - 44/81*Zeta(3)
          - 1001/972*Zeta(2)
          + 674945/104976*ep
          - 847/486*ep*Zeta(3)
          + 361/324*ep*Zeta(4)
          - 24167/5832*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 321289/34992
          - 2/27*ep^-4
          - 23/81*ep^-3
          - 1003/972*ep^-2
          + 13/27*ep^-2*Zeta(2)
          - 19259/5832*ep^-1
          + 22/27*ep^-1*Zeta(3)
          + 299/162*ep^-1*Zeta(2)
          + 253/81*Zeta(3)
          - 361/216*Zeta(4)
          + 13039/1944*Zeta(2)
          - 5367455/209952*ep
          + 182/45*ep*Zeta(5)
          + 11033/972*ep*Zeta(3)
          - 8303/1296*ep*Zeta(4)
          + 250367/11664*ep*Zeta(2)
          - 143/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 1799/17496
          + 4/243*ep^-2
          + 83/2916*ep^-1
          - 26/243*Zeta(2)
          + 23801/104976*ep
          - 44/243*ep*Zeta(3)
          - 1079/5832*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 689101/34992
          + 4/27*ep^-4
          + 19/54*ep^-3
          + 445/243*ep^-2
          - 26/27*ep^-2*Zeta(2)
          + 5683/972*ep^-1
          - 44/27*ep^-1*Zeta(3)
          - 247/108*ep^-1*Zeta(2)
          - 209/54*Zeta(3)
          + 361/108*Zeta(4)
          - 5785/486*Zeta(2)
          + 4492447/69984*ep
          - 364/45*ep*Zeta(5)
          - 4895/243*ep*Zeta(3)
          + 6859/864*ep*Zeta(4)
          - 73879/1944*ep*Zeta(2)
          + 286/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 28/81
          + 4/81*ep^-3
          + 13/324*ep^-2
          + 7/27*ep^-1
          - 26/81*ep^-1*Zeta(2)
          - 44/81*Zeta(3)
          - 169/648*Zeta(2)
          - 73/432*ep
          - 143/324*ep*Zeta(3)
          + 361/324*ep*Zeta(4)
          - 91/54*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 4495/17496
          + 2/27*ep^-4
          + 1/162*ep^-3
          + 233/1944*ep^-2
          - 5/27*ep^-2*Zeta(2)
          + 203/11664*ep^-1
          - 14/27*ep^-1*Zeta(3)
          - 5/324*ep^-1*Zeta(2)
          - 7/162*Zeta(3)
          - 13/72*Zeta(4)
          - 1165/3888*Zeta(2)
          - 87965/52488*ep
          - 62/45*ep*Zeta(5)
          - 1631/1944*ep*Zeta(3)
          - 13/864*ep*Zeta(4)
          - 1015/23328*ep*Zeta(2)
          + 35/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          + 47/8748
          + 4/81*ep^-3
          - 11/486*ep^-2
          + 263/5832*ep^-1
          - 10/81*ep^-1*Zeta(2)
          - 28/81*Zeta(3)
          + 55/972*Zeta(2)
          - 14311/52488*ep
          + 77/486*ep*Zeta(3)
          - 13/108*ep*Zeta(4)
          - 1315/11664*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 31/486
          + 1/54*ep^-2
          + 1/81*ep^-1
          - 5/108*Zeta(2)
          + 2413/11664*ep
          - 7/54*ep*Zeta(3)
          - 5/162*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(3) =

       + xb^(-6*ep)*CA^3 * (
          + 1946/81
          + 2/81*ep^-4
          + 10/81*ep^-3
          + 56/81*ep^-2
          - 17/81*ep^-2*Zeta(2)
          + 322/81*ep^-1
          - 118/81*ep^-1*Zeta(3)
          - 85/81*ep^-1*Zeta(2)
          - 590/81*Zeta(3)
          - 1061/216*Zeta(4)
          - 476/81*Zeta(2)
          + 11731/81*ep
          - 1634/45*ep*Zeta(5)
          - 3304/81*ep*Zeta(3)
          - 5305/216*ep*Zeta(4)
          - 2737/81*ep*Zeta(2)
          + 1003/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          - 7784/81
          - 8/81*ep^-4
          - 40/81*ep^-3
          - 224/81*ep^-2
          + 68/81*ep^-2*Zeta(2)
          - 1288/81*ep^-1
          + 472/81*ep^-1*Zeta(3)
          + 340/81*ep^-1*Zeta(2)
          + 2360/81*Zeta(3)
          + 1061/54*Zeta(4)
          + 1904/81*Zeta(2)
          - 46924/81*ep
          + 6536/45*ep*Zeta(5)
          + 13216/81*ep*Zeta(3)
          + 5305/54*ep*Zeta(4)
          + 10948/81*ep*Zeta(2)
          - 4012/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-6*ep)*CF^2*CA * (
          + 7784/81
          + 8/81*ep^-4
          + 40/81*ep^-3
          + 224/81*ep^-2
          - 68/81*ep^-2*Zeta(2)
          + 1288/81*ep^-1
          - 472/81*ep^-1*Zeta(3)
          - 340/81*ep^-1*Zeta(2)
          - 2360/81*Zeta(3)
          - 1061/54*Zeta(4)
          - 1904/81*Zeta(2)
          + 46924/81*ep
          - 6536/45*ep*Zeta(5)
          - 13216/81*ep*Zeta(3)
          - 5305/54*ep*Zeta(4)
          - 10948/81*ep*Zeta(2)
          + 4012/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^3 * (
          - 1179371/13122
          - 16/81*ep^-4
          - 188/243*ep^-3
          - 2650/729*ep^-2
          + 152/81*ep^-2*Zeta(2)
          - 38846/2187*ep^-1
          + 560/81*ep^-1*Zeta(3)
          + 1786/243*ep^-1*Zeta(2)
          + 6580/243*Zeta(3)
          + 527/81*Zeta(4)
          + 25175/729*Zeta(2)
          - 8896190/19683*ep
          + 15536/135*ep*Zeta(5)
          + 92750/729*ep*Zeta(3)
          + 24769/972*ep*Zeta(4)
          + 369037/2187*ep*Zeta(2)
          - 5320/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 1159265/4374
          + 16/27*ep^-4
          + 188/81*ep^-3
          + 2614/243*ep^-2
          - 152/27*ep^-2*Zeta(2)
          + 38189/729*ep^-1
          - 560/27*ep^-1*Zeta(3)
          - 1786/81*ep^-1*Zeta(2)
          - 6580/81*Zeta(3)
          - 527/27*Zeta(4)
          - 24833/243*Zeta(2)
          + 35026769/26244*ep
          - 15536/45*ep*Zeta(5)
          - 91490/243*ep*Zeta(3)
          - 24769/324*ep*Zeta(4)
          - 725591/1458*ep*Zeta(2)
          + 5320/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF^2*CA * (
          - 1119053/6561
          - 32/81*ep^-4
          - 376/243*ep^-3
          - 5084/729*ep^-2
          + 304/81*ep^-2*Zeta(2)
          - 73750/2187*ep^-1
          + 1120/81*ep^-1*Zeta(3)
          + 3572/243*ep^-1*Zeta(2)
          + 13160/243*Zeta(3)
          + 1054/81*Zeta(4)
          + 48298/729*Zeta(2)
          - 33910787/39366*ep
          + 31072/135*ep*Zeta(5)
          + 177940/729*ep*Zeta(3)
          + 24769/486*ep*Zeta(4)
          + 700625/2187*ep*Zeta(2)
          - 10640/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 4984/2187
          - 8/243*ep^-3
          - 4/27*ep^-2
          - 1304/2187*ep^-1
          + 44/81*ep^-1*Zeta(2)
          + 56/81*Zeta(3)
          + 22/9*Zeta(2)
          - 176804/19683*ep
          + 28/9*ep*Zeta(3)
          - 281/54*ep*Zeta(4)
          + 7172/729*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 1392569/13122
          + 40/81*ep^-4
          + 128/81*ep^-3
          + 4576/729*ep^-2
          - 292/81*ep^-2*Zeta(2)
          + 18961/729*ep^-1
          - 776/81*ep^-1*Zeta(3)
          - 3208/243*ep^-1*Zeta(2)
          - 7520/243*Zeta(3)
          + 311/54*Zeta(4)
          - 38944/729*Zeta(2)
          + 1870609/4374*ep
          - 2536/27*ep*Zeta(5)
          - 89600/729*ep*Zeta(3)
          + 3640/81*ep*Zeta(4)
          - 941087/4374*ep*Zeta(2)
          + 1948/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 9968/2187
          + 16/243*ep^-3
          + 8/27*ep^-2
          + 2608/2187*ep^-1
          - 88/81*ep^-1*Zeta(2)
          - 112/81*Zeta(3)
          - 44/9*Zeta(2)
          + 353608/19683*ep
          - 56/9*ep*Zeta(3)
          + 281/27*ep*Zeta(4)
          - 14344/729*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 6424/27
          - 32/27*ep^-4
          - 940/243*ep^-3
          - 3574/243*ep^-2
          + 848/81*ep^-2*Zeta(2)
          - 128794/2187*ep^-1
          + 1888/81*ep^-1*Zeta(3)
          + 9254/243*ep^-1*Zeta(2)
          + 18652/243*Zeta(3)
          - 1154/27*Zeta(4)
          + 108761/729*Zeta(2)
          - 18849532/19683*ep
          + 3424/15*ep*Zeta(5)
          + 213034/729*ep*Zeta(3)
          - 65369/324*ep*Zeta(4)
          + 1279175/2187*ep*Zeta(2)
          - 5744/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 951664/6561
          + 64/81*ep^-4
          + 616/243*ep^-3
          + 6748/729*ep^-2
          - 688/81*ep^-2*Zeta(2)
          + 78832/2187*ep^-1
          - 1280/81*ep^-1*Zeta(3)
          - 7036/243*ep^-1*Zeta(2)
          - 12392/243*Zeta(3)
          + 1420/27*Zeta(4)
          - 79750/729*Zeta(2)
          + 11504653/19683*ep
          - 20864/135*ep*Zeta(5)
          - 136076/729*ep*Zeta(3)
          + 31727/162*ep*Zeta(4)
          - 919156/2187*ep*Zeta(2)
          + 4720/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 31750/6561
          + 32/243*ep^-3
          + 328/729*ep^-2
          + 3212/2187*ep^-1
          - 208/243*ep^-1*Zeta(2)
          - 352/243*Zeta(3)
          - 2132/729*Zeta(2)
          + 308039/19683*ep
          - 3608/729*ep*Zeta(3)
          + 722/243*ep*Zeta(4)
          - 20878/2187*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 345547/6561
          - 32/81*ep^-4
          - 344/243*ep^-3
          - 3544/729*ep^-2
          + 208/81*ep^-2*Zeta(2)
          - 35438/2187*ep^-1
          + 352/81*ep^-1*Zeta(3)
          + 2236/243*ep^-1*Zeta(2)
          + 3784/243*Zeta(3)
          - 722/81*Zeta(4)
          + 23036/729*Zeta(2)
          - 6587005/39366*ep
          + 2912/135*ep*Zeta(5)
          + 38984/729*ep*Zeta(3)
          - 15523/486*ep*Zeta(4)
          + 230347/2187*ep*Zeta(2)
          - 2288/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 27430/6561
          - 32/243*ep^-3
          - 328/729*ep^-2
          - 2996/2187*ep^-1
          + 208/243*ep^-1*Zeta(2)
          + 352/243*Zeta(3)
          + 2132/729*Zeta(2)
          - 251771/19683*ep
          + 3608/729*ep*Zeta(3)
          - 722/243*ep*Zeta(4)
          + 19474/2187*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 719875/6561
          + 32/27*ep^-4
          + 824/243*ep^-3
          + 7900/729*ep^-2
          - 208/27*ep^-2*Zeta(2)
          + 76208/2187*ep^-1
          - 352/27*ep^-1*Zeta(3)
          - 5356/243*ep^-1*Zeta(2)
          - 9064/243*Zeta(3)
          + 722/27*Zeta(4)
          - 51350/729*Zeta(2)
          + 13425727/39366*ep
          - 2912/45*ep*Zeta(5)
          - 86900/729*ep*Zeta(3)
          + 37183/486*ep*Zeta(4)
          - 495352/2187*ep*Zeta(2)
          + 2288/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 4309/81
          - 64/81*ep^-4
          - 160/81*ep^-3
          - 460/81*ep^-2
          + 416/81*ep^-2*Zeta(2)
          - 470/27*ep^-1
          + 704/81*ep^-1*Zeta(3)
          + 1040/81*ep^-1*Zeta(2)
          + 1760/81*Zeta(3)
          - 1444/81*Zeta(4)
          + 2990/81*Zeta(2)
          - 26467/162*ep
          + 5824/135*ep*Zeta(5)
          + 5060/81*ep*Zeta(3)
          - 3610/81*ep*Zeta(4)
          + 3055/27*ep*Zeta(2)
          - 4576/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 304/2187
          + 8/729*ep^-2
          + 32/729*ep^-1
          - 20/729*Zeta(2)
          + 7840/19683*ep
          - 56/729*ep*Zeta(3)
          - 80/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 17780/6561
          - 16/243*ep^-3
          - 200/729*ep^-2
          - 668/729*ep^-1
          + 40/243*ep^-1*Zeta(2)
          + 112/243*Zeta(3)
          + 500/729*Zeta(2)
          - 146980/19683*ep
          + 1400/729*ep*Zeta(3)
          + 13/81*ep*Zeta(4)
          + 1670/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 169181/13122
          + 8/81*ep^-4
          + 104/243*ep^-3
          + 1094/729*ep^-2
          - 20/81*ep^-2*Zeta(2)
          + 10006/2187*ep^-1
          - 56/81*ep^-1*Zeta(3)
          - 260/243*ep^-1*Zeta(2)
          - 728/243*Zeta(3)
          - 13/54*Zeta(4)
          - 2735/729*Zeta(2)
          + 678157/19683*ep
          - 248/135*ep*Zeta(5)
          - 7658/729*ep*Zeta(3)
          - 169/162*ep*Zeta(4)
          - 25015/2187*ep*Zeta(2)
          + 140/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          + 20968/6561
          + 32/243*ep^-3
          + 296/729*ep^-2
          + 856/729*ep^-1
          - 80/243*ep^-1*Zeta(2)
          - 224/243*Zeta(3)
          - 740/729*Zeta(2)
          + 163672/19683*ep
          - 2072/729*ep*Zeta(3)
          - 26/81*ep*Zeta(4)
          - 2140/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 64016/2187
          - 32/81*ep^-4
          - 104/81*ep^-3
          - 2884/729*ep^-2
          + 80/81*ep^-2*Zeta(2)
          - 24166/2187*ep^-1
          + 224/81*ep^-1*Zeta(3)
          + 260/81*ep^-1*Zeta(2)
          + 728/81*Zeta(3)
          + 26/27*Zeta(4)
          + 7210/729*Zeta(2)
          - 1469702/19683*ep
          + 992/135*ep*Zeta(5)
          + 20188/729*ep*Zeta(3)
          + 169/54*ep*Zeta(4)
          + 60415/2187*ep*Zeta(2)
          - 560/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 103202/6561
          + 32/81*ep^-4
          + 208/243*ep^-3
          + 1730/729*ep^-2
          - 80/81*ep^-2*Zeta(2)
          + 13612/2187*ep^-1
          - 224/81*ep^-1*Zeta(3)
          - 520/243*ep^-1*Zeta(2)
          - 1456/243*Zeta(3)
          - 26/27*Zeta(4)
          - 4325/729*Zeta(2)
          + 761416/19683*ep
          - 992/135*ep*Zeta(5)
          - 12110/729*ep*Zeta(3)
          - 169/81*ep*Zeta(4)
          - 34030/2187*ep*Zeta(2)
          + 560/81*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOGGtoHG(4) =

       + xb^(-6*ep)*CA^3 * (
          + 8005/96
          + 7/80*ep^-4
          + 69/160*ep^-3
          + 2579/960*ep^-2
          - 119/160*ep^-2*Zeta(2)
          + 13499/960*ep^-1
          - 413/80*ep^-1*Zeta(3)
          - 1173/320*ep^-1*Zeta(2)
          - 4071/160*Zeta(3)
          - 22281/1280*Zeta(4)
          - 43843/1920*Zeta(2)
          + 48013/96*ep
          - 51471/400*ep*Zeta(5)
          - 152161/960*ep*Zeta(3)
          - 219627/2560*ep*Zeta(4)
          - 229483/1920*ep*Zeta(2)
          + 7021/160*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 1/2592
          - 1/288*ep^-2
          - 37/1728*ep^-1
          + 19/576*Zeta(2)
          + 4069/31104*ep
          + 35/288*ep*Zeta(3)
          + 703/3456*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 54422015647/777600000
          + 7/60*ep^-4
          + 23/40*ep^-3
          + 761113/216000*ep^-2
          - 133/120*ep^-2*Zeta(2)
          + 733697/54000*ep^-1
          - 49/12*ep^-1*Zeta(3)
          - 437/80*ep^-1*Zeta(2)
          - 161/8*Zeta(3)
          - 3689/960*Zeta(4)
          - 14461147/432000*Zeta(2)
          + 274126337597/777600000*ep
          - 6797/100*ep*Zeta(5)
          - 5327791/43200*ep*Zeta(3)
          - 12121/640*ep*Zeta(4)
          - 13940243/108000*ep*Zeta(2)
          + 931/24*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/216
          + 2/81*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 27293/62208
          - 1/432*ep^-2
          - 145/2592*ep^-1
          + 1/96*Zeta(2)
          - 1176803/373248*ep
          + 17/432*ep*Zeta(3)
          + 281/432*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 17768203/311040
          + 7/20*ep^-4
          + 19/15*ep^-3
          + 26107/4320*ep^-2
          - 231/40*ep^-2*Zeta(2)
          + 88193/5184*ep^-1
          - 147/20*ep^-1*Zeta(3)
          - 209/10*ep^-1*Zeta(2)
          - 133/5*Zeta(3)
          + 17703/320*Zeta(4)
          - 96199/960*Zeta(2)
          + 720142697/3732480*ep
          - 7161/100*ep*Zeta(5)
          - 541367/4320*ep*Zeta(3)
          + 16017/80*ep*Zeta(4)
          - 1162981/3456*ep*Zeta(2)
          + 4851/40*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/96*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 2779/5184
          - 1/144*ep^-2
          - 85/864*ep^-1
          + 13/288*Zeta(2)
          - 46073/15552*ep
          + 11/144*ep*Zeta(3)
          + 1105/1728*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 1966152683/28800000
          + 7/20*ep^-4
          + 19/15*ep^-3
          + 146621/24000*ep^-2
          - 91/40*ep^-2*Zeta(2)
          + 3997789/216000*ep^-1
          - 77/20*ep^-1*Zeta(3)
          - 247/30*ep^-1*Zeta(2)
          - 209/15*Zeta(3)
          + 2527/320*Zeta(4)
          - 1906073/48000*Zeta(2)
          + 184926623491/777600000*ep
          - 1911/100*ep*Zeta(5)
          - 1612831/24000*ep*Zeta(3)
          + 6859/240*ep*Zeta(4)
          - 51971257/432000*ep*Zeta(2)
          + 1001/40*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/288*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 35/108
          - 7/144*ep^-1
          - 1885/1296*ep
          + 35/288*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 323539/25920
          + 7/20*ep^-4
          + 97/120*ep^-3
          + 971/360*ep^-2
          - 7/8*ep^-2*Zeta(2)
          + 24187/4320*ep^-1
          - 49/20*ep^-1*Zeta(3)
          - 97/48*ep^-1*Zeta(2)
          - 679/120*Zeta(3)
          - 273/320*Zeta(4)
          - 971/144*Zeta(2)
          + 4287709/155520*ep
          - 651/100*ep*Zeta(5)
          - 6797/360*ep*Zeta(3)
          - 1261/640*ep*Zeta(4)
          - 24187/1728*ep*Zeta(2)
          + 49/8*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(4) =

       + xb^(-6*ep)*CA^3 * (
          + 3455/864
          + 1/96*ep^-4
          + 1/1728*ep^-3
          + 49/432*ep^-2
          - 17/192*ep^-2*Zeta(2)
          + 1063/1728*ep^-1
          - 59/96*ep^-1*Zeta(3)
          - 17/3456*ep^-1*Zeta(2)
          - 59/1728*Zeta(3)
          - 1061/512*Zeta(4)
          - 833/864*Zeta(2)
          + 5255/216*ep
          - 2451/160*ep*Zeta(5)
          - 2891/432*ep*Zeta(3)
          - 1061/9216*ep*Zeta(4)
          - 18071/3456*ep*Zeta(2)
          + 1003/192*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 16805/23328
          + 1/72*ep^-3
          + 31/1296*ep^-2
          + 313/1944*ep^-1
          - 19/144*ep^-1*Zeta(2)
          - 35/72*Zeta(3)
          - 589/2592*Zeta(2)
          + 506861/139968*ep
          - 1085/1296*ep*Zeta(3)
          - 527/1152*ep*Zeta(4)
          - 5947/3888*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 19463233/1492992
          - 1/36*ep^-4
          - 223/2592*ep^-3
          - 4879/10368*ep^-2
          + 19/72*ep^-2*Zeta(2)
          - 959533/373248*ep^-1
          + 35/36*ep^-1*Zeta(3)
          + 4237/5184*ep^-1*Zeta(2)
          + 7805/2592*Zeta(3)
          + 527/576*Zeta(4)
          + 92701/20736*Zeta(2)
          - 3588610315/53747712*ep
          + 971/60*ep*Zeta(5)
          + 170765/10368*ep*Zeta(3)
          + 117521/41472*ep*Zeta(4)
          + 18231127/746496*ep*Zeta(2)
          - 665/72*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 280747/20736
          + 1/24*ep^-4
          + 17/288*ep^-3
          + 359/576*ep^-2
          - 19/48*ep^-2*Zeta(2)
          + 329965/124416*ep^-1
          - 35/24*ep^-1*Zeta(3)
          - 323/576*ep^-1*Zeta(2)
          - 595/288*Zeta(3)
          - 527/384*Zeta(4)
          - 6821/1152*Zeta(2)
          + 1197873511/17915904*ep
          - 971/40*ep*Zeta(5)
          - 12565/576*ep*Zeta(3)
          - 8959/4608*ep*Zeta(4)
          - 6269335/248832*ep*Zeta(2)
          + 665/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 425/5832
          + 1/216*ep^-2
          + 61/3888*ep^-1
          - 1/48*Zeta(2)
          + 409/1458*ep
          - 17/216*ep*Zeta(3)
          - 61/864*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 1089845/559872
          - 1/54*ep^-3
          - 343/3888*ep^-2
          - 10123/23328*ep^-1
          + 1/12*ep^-1*Zeta(2)
          + 17/54*Zeta(3)
          + 343/864*Zeta(2)
          - 26934725/3359232*ep
          + 5831/3888*ep*Zeta(3)
          + 133/288*ep*Zeta(4)
          + 2519/1296*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 1992395/139968
          + 1/18*ep^-4
          + 5/96*ep^-3
          + 10633/15552*ep^-2
          - 3/4*ep^-2*Zeta(2)
          + 579539/186624*ep^-1
          - 10/9*ep^-1*Zeta(3)
          + 9/64*ep^-1*Zeta(2)
          - 73/96*Zeta(3)
          + 599/96*Zeta(4)
          - 19043/3456*Zeta(2)
          + 1625937433/26873856*ep
          - 163/15*ep*Zeta(5)
          - 192881/15552*ep*Zeta(3)
          - 3593/512*ep*Zeta(4)
          - 293173/13824*ep*Zeta(2)
          + 31/2*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 400177/186624
          + 1/36*ep^-3
          + 37/432*ep^-2
          + 8171/15552*ep^-1
          - 1/8*ep^-1*Zeta(2)
          - 17/36*Zeta(3)
          - 989/2592*Zeta(2)
          + 2189843/248832*ep
          - 1867/1296*ep*Zeta(3)
          - 133/192*ep*Zeta(4)
          - 75761/31104*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 23551141/746496
          - 1/18*ep^-4
          - 617/2592*ep^-3
          - 8167/5184*ep^-2
          + 1/4*ep^-2*Zeta(2)
          - 685811/93312*ep^-1
          + 17/18*ep^-1*Zeta(3)
          + 1711/1728*ep^-1*Zeta(2)
          + 10309/2592*Zeta(3)
          + 133/96*Zeta(4)
          + 86407/10368*Zeta(2)
          - 1757123843/13436928*ep
          + 281/30*ep*Zeta(5)
          + 143615/5184*ep*Zeta(3)
          + 96701/13824*ep*Zeta(4)
          + 390389/10368*ep*Zeta(2)
          - 17/4*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 12575161/746496
          + 1/24*ep^-4
          + 25/216*ep^-3
          + 4877/5184*ep^-2
          - 3/16*ep^-2*Zeta(2)
          + 80593/20736*ep^-1
          - 17/24*ep^-1*Zeta(3)
          - 55/108*ep^-1*Zeta(2)
          - 415/216*Zeta(3)
          - 133/128*Zeta(4)
          - 46135/10368*Zeta(2)
          + 611485235/8957952*ep
          - 281/40*ep*Zeta(5)
          - 29131/1728*ep*Zeta(3)
          - 3325/1152*ep*Zeta(4)
          - 774347/41472*ep*Zeta(2)
          + 51/16*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 80285/186624
          + 1/36*ep^-3
          + 11/432*ep^-2
          + 2545/15552*ep^-1
          - 13/72*ep^-1*Zeta(2)
          - 11/36*Zeta(3)
          - 143/864*Zeta(2)
          + 2971741/2239488*ep
          - 121/432*ep*Zeta(3)
          + 361/576*ep*Zeta(4)
          - 33085/31104*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 6900049/1492992
          - 1/24*ep^-4
          - 5/54*ep^-3
          - 1435/3456*ep^-2
          + 13/48*ep^-2*Zeta(2)
          - 24613/15552*ep^-1
          + 11/24*ep^-1*Zeta(3)
          + 65/108*ep^-1*Zeta(2)
          + 55/54*Zeta(3)
          - 361/384*Zeta(4)
          + 18655/6912*Zeta(2)
          - 16353575/1119744*ep
          + 91/40*ep*Zeta(5)
          + 15785/3456*ep*Zeta(3)
          - 1805/864*ep*Zeta(4)
          + 319969/31104*ep*Zeta(2)
          - 143/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 16603/62208
          + 5/1296*ep^-2
          - 331/5184*ep^-1
          - 65/2592*Zeta(2)
          - 797075/746496*ep
          - 55/1296*ep*Zeta(3)
          + 4303/10368*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 2143/243
          + 1/12*ep^-4
          + 17/432*ep^-3
          + 1175/1296*ep^-2
          - 13/24*ep^-2*Zeta(2)
          + 5903/2304*ep^-1
          - 11/12*ep^-1*Zeta(3)
          - 221/864*ep^-1*Zeta(2)
          - 187/432*Zeta(3)
          + 361/192*Zeta(4)
          - 15275/2592*Zeta(2)
          + 27591473/995328*ep
          - 91/20*ep*Zeta(5)
          - 12925/1296*ep*Zeta(3)
          + 6137/6912*ep*Zeta(4)
          - 76739/4608*ep*Zeta(2)
          + 143/24*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 31115/9216
          + 5/432*ep^-3
          - 1183/5184*ep^-2
          - 16273/20736*ep^-1
          - 65/864*ep^-1*Zeta(2)
          - 55/432*Zeta(3)
          + 15379/10368*Zeta(2)
          - 4020745/331776*ep
          + 13013/5184*ep*Zeta(3)
          + 1805/6912*ep*Zeta(4)
          + 211549/41472*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 4159/15552
          + 1/24*ep^-4
          - 7/108*ep^-3
          + 13/108*ep^-2
          - 5/48*ep^-2*Zeta(2)
          + 335/5184*ep^-1
          - 7/24*ep^-1*Zeta(3)
          + 35/216*ep^-1*Zeta(2)
          + 49/108*Zeta(3)
          - 13/128*Zeta(4)
          - 65/216*Zeta(2)
          + 107171/186624*ep
          - 31/40*ep*Zeta(5)
          - 91/108*ep*Zeta(3)
          + 91/576*ep*Zeta(4)
          - 1675/10368*ep*Zeta(2)
          + 35/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 8875/23328
          + 5/432*ep^-3
          - 221/1296*ep^-2
          - 83/486*ep^-1
          - 25/864*ep^-1*Zeta(2)
          - 35/432*Zeta(3)
          + 1105/2592*Zeta(2)
          - 54659/69984*ep
          + 1547/1296*ep*Zeta(3)
          - 65/2304*ep*Zeta(4)
          + 415/972*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 17/1296
          + 5/288*ep^-2
          - 1/96*ep^-1
          - 25/576*Zeta(2)
          + 731/7776*ep
          - 35/288*ep*Zeta(3)
          + 5/192*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(4) =

       + xb^(-6*ep)*CA^3 * (
          - 349/27
          - 2/27*ep^-3
          - 10/27*ep^-2
          - 59/27*ep^-1
          + 17/27*ep^-1*Zeta(2)
          + 118/27*Zeta(3)
          + 85/27*Zeta(2)
          - 2104/27*ep
          + 590/27*ep*Zeta(3)
          + 1061/72*ep*Zeta(4)
          + 1003/54*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 1396/27
          + 8/27*ep^-3
          + 40/27*ep^-2
          + 236/27*ep^-1
          - 68/27*ep^-1*Zeta(2)
          - 472/27*Zeta(3)
          - 340/27*Zeta(2)
          + 8416/27*ep
          - 2360/27*ep*Zeta(3)
          - 1061/18*ep*Zeta(4)
          - 2006/27*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 1396/27
          - 8/27*ep^-3
          - 40/27*ep^-2
          - 236/27*ep^-1
          + 68/27*ep^-1*Zeta(2)
          + 472/27*Zeta(3)
          + 340/27*Zeta(2)
          - 8416/27*ep
          + 2360/27*ep*Zeta(3)
          + 1061/18*ep*Zeta(4)
          + 2006/27*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 229117/3888
          + 16/27*ep^-3
          + 65/27*ep^-2
          + 11441/972*ep^-1
          - 152/27*ep^-1*Zeta(2)
          - 560/27*Zeta(3)
          - 1235/54*Zeta(2)
          + 41642453/139968*ep
          - 2275/27*ep*Zeta(3)
          - 527/27*ep*Zeta(4)
          - 217379/1944*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 5689109/34992
          - 136/81*ep^-3
          - 1643/243*ep^-2
          - 94963/2916*ep^-1
          + 1292/81*ep^-1*Zeta(2)
          + 4760/81*Zeta(3)
          + 31217/486*Zeta(2)
          - 344178691/419904*ep
          + 57505/243*ep*Zeta(3)
          + 8959/162*ep*Zeta(4)
          + 1804297/5832*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 1565003/17496
          + 80/81*ep^-3
          + 946/243*ep^-2
          + 26317/1458*ep^-1
          - 760/81*ep^-1*Zeta(2)
          - 2800/81*Zeta(3)
          - 8987/243*Zeta(2)
          + 94323973/209952*ep
          - 33110/243*ep*Zeta(3)
          - 2635/81*ep*Zeta(4)
          - 500023/2916*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 1358/729
          + 8/81*ep^-2
          + 4/9*ep^-1
          - 44/27*Zeta(2)
          + 5452/729*ep
          - 56/27*ep*Zeta(3)
          - 22/3*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 82739/972
          - 40/27*ep^-3
          - 137/27*ep^-2
          - 61/3*ep^-1
          + 292/27*ep^-1*Zeta(2)
          + 776/27*Zeta(3)
          + 2221/54*Zeta(2)
          - 1524241/4374*ep
          + 2677/27*ep*Zeta(3)
          - 311/18*ep*Zeta(4)
          + 82589/486*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 2716/729
          - 16/81*ep^-2
          - 8/9*ep^-1
          + 88/27*Zeta(2)
          - 10904/729*ep
          + 112/27*ep*Zeta(3)
          + 44/3*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 1466273/8748
          + 248/81*ep^-3
          + 2564/243*ep^-2
          + 29801/729*ep^-1
          - 2252/81*ep^-1*Zeta(2)
          - 4888/81*Zeta(3)
          - 25592/243*Zeta(2)
          + 71299139/104976*ep
          - 51052/243*ep*Zeta(3)
          + 6613/54*ep*Zeta(4)
          - 626527/1458*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 44069/486
          - 16/9*ep^-3
          - 160/27*ep^-2
          - 1822/81*ep^-1
          + 1640/81*ep^-1*Zeta(2)
          + 2896/81*Zeta(3)
          + 17396/243*Zeta(2)
          - 1066423/2916*ep
          + 29248/243*ep*Zeta(3)
          - 3683/27*ep*Zeta(4)
          + 210722/729*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 2263/486
          - 32/81*ep^-2
          - 38/27*ep^-1
          + 208/81*Zeta(2)
          - 89867/5832*ep
          + 352/81*ep*Zeta(3)
          + 247/27*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 99761/1944
          + 32/27*ep^-3
          + 118/27*ep^-2
          + 827/54*ep^-1
          - 208/27*ep^-1*Zeta(2)
          - 352/27*Zeta(3)
          - 767/27*Zeta(2)
          + 3887249/23328*ep
          - 1298/27*ep*Zeta(3)
          + 722/27*ep*Zeta(4)
          - 10751/108*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 14851/4374
          + 80/243*ep^-2
          + 826/729*ep^-1
          - 520/243*Zeta(2)
          + 549107/52488*ep
          - 880/243*ep*Zeta(3)
          - 5369/729*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 1674835/17496
          - 80/27*ep^-3
          - 2186/243*ep^-2
          - 43013/1458*ep^-1
          + 520/27*ep^-1*Zeta(2)
          + 880/27*Zeta(3)
          + 14209/243*Zeta(2)
          - 63320735/209952*ep
          + 24046/243*ep*Zeta(3)
          - 1805/27*ep*Zeta(4)
          + 559169/2916*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 352/9
          + 128/81*ep^-3
          + 340/81*ep^-2
          + 112/9*ep^-1
          - 832/81*ep^-1*Zeta(2)
          - 1408/81*Zeta(3)
          - 2210/81*Zeta(2)
          + 38495/324*ep
          - 3740/81*ep*Zeta(3)
          + 2888/81*ep*Zeta(4)
          - 728/9*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 32/243
          - 8/243*ep^-1
          - 304/729*ep
          + 20/243*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 1994/729
          + 16/81*ep^-2
          + 22/27*ep^-1
          - 40/81*Zeta(2)
          + 5900/729*ep
          - 112/81*ep*Zeta(3)
          - 55/27*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 6607/486
          - 8/27*ep^-3
          - 34/27*ep^-2
          - 361/81*ep^-1
          + 20/27*ep^-1*Zeta(2)
          + 56/27*Zeta(3)
          + 85/27*Zeta(2)
          - 167887/4374*ep
          + 238/27*ep*Zeta(3)
          + 13/18*ep*Zeta(4)
          + 1805/162*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 772/243
          - 80/243*ep^-2
          - 764/729*ep^-1
          + 200/243*Zeta(2)
          - 58216/6561*ep
          + 560/243*ep*Zeta(3)
          + 1910/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          + 66295/2187
          + 80/81*ep^-3
          + 88/27*ep^-2
          + 7723/729*ep^-1
          - 200/81*ep^-1*Zeta(2)
          - 560/81*Zeta(3)
          - 220/27*Zeta(2)
          + 19952/243*ep
          - 616/27*ep*Zeta(3)
          - 65/27*ep*Zeta(4)
          - 38615/1458*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          - 35876/2187
          - 64/81*ep^-3
          - 464/243*ep^-2
          - 4384/729*ep^-1
          + 160/81*ep^-1*Zeta(2)
          + 448/81*Zeta(3)
          + 1160/243*Zeta(2)
          - 282514/6561*ep
          + 3248/243*ep*Zeta(3)
          + 52/27*ep*Zeta(4)
          + 10960/729*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(5) =

       + xb^(-6*ep)*CA^3 * (
          + 43891/1920
          + 7/160*ep^-4
          + 11/192*ep^-3
          + 91/128*ep^-2
          - 119/320*ep^-2*Zeta(2)
          + 113/32*ep^-1
          - 413/160*ep^-1*Zeta(3)
          - 187/384*ep^-1*Zeta(2)
          - 649/192*Zeta(3)
          - 22281/2560*Zeta(4)
          - 1547/256*Zeta(2)
          + 6643/48*ep
          - 51471/800*ep*Zeta(5)
          - 5369/128*ep*Zeta(3)
          - 11671/1024*ep*Zeta(4)
          - 1921/64*ep*Zeta(2)
          + 7021/320*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 503/25920
          - 1/720*ep^-2
          - 17/2160*ep^-1
          + 19/1440*Zeta(2)
          + 1157/15552*ep
          + 7/144*ep*Zeta(3)
          + 323/4320*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 8228935987/1555200000
          + 7/120*ep^-4
          + 1/720*ep^-3
          + 10749/16000*ep^-2
          - 133/240*ep^-2*Zeta(2)
          + 39149/86400*ep^-1
          - 49/24*ep^-1*Zeta(3)
          - 19/1440*ep^-1*Zeta(2)
          - 7/144*Zeta(3)
          - 3689/1920*Zeta(4)
          - 204231/32000*Zeta(2)
          + 17715244313/933120000*ep
          - 6797/200*ep*Zeta(5)
          - 75243/3200*ep*Zeta(3)
          - 527/11520*ep*Zeta(4)
          - 743831/172800*ep*Zeta(2)
          + 931/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/288
          + 13/864*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 842279/3888000
          - 1/1080*ep^-2
          - 107/3240*ep^-1
          + 1/240*Zeta(2)
          - 31156871/23328000*ep
          + 17/1080*ep*Zeta(3)
          + 8443/21600*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 188574881/38880000
          + 7/40*ep^-4
          - 71/1080*ep^-3
          + 10117/14400*ep^-2
          - 231/80*ep^-2*Zeta(2)
          - 1126081/3888000*ep^-1
          - 147/40*ep^-1*Zeta(3)
          - 29/48*ep^-1*Zeta(2)
          + 883/1080*Zeta(3)
          + 17703/640*Zeta(4)
          - 1440259/86400*Zeta(2)
          + 102269051927/4665600000*ep
          - 7161/200*ep*Zeta(5)
          - 247361/14400*ep*Zeta(3)
          + 88499/5760*ep*Zeta(4)
          - 77480677/2592000*ep*Zeta(2)
          + 4851/80*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/144*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 673/25920
          - 1/360*ep^-2
          - 67/2160*ep^-1
          + 13/720*Zeta(2)
          + 753433/1555200*ep
          + 11/360*ep*Zeta(3)
          + 871/4320*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 576145793/518400000
          + 7/40*ep^-4
          + 11/180*ep^-3
          + 163943/144000*ep^-2
          - 91/80*ep^-2*Zeta(2)
          - 676373/1296000*ep^-1
          - 77/40*ep^-1*Zeta(3)
          - 143/360*ep^-1*Zeta(2)
          - 121/180*Zeta(3)
          + 2527/640*Zeta(4)
          - 2131259/288000*Zeta(2)
          - 60507566261/4665600000*ep
          - 1911/200*ep*Zeta(5)
          - 1803373/144000*ep*Zeta(3)
          + 3971/2880*ep*Zeta(4)
          + 8792849/2592000*ep*Zeta(2)
          + 1001/80*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/576*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 7181/43200
          - 1/30*ep^-1
          - 401911/648000*ep
          + 1/12*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 1262093/19440000
          + 7/40*ep^-4
          - 19/240*ep^-3
          + 227/900*ep^-2
          - 7/16*ep^-2*Zeta(2)
          - 97657/324000*ep^-1
          - 49/40*ep^-1*Zeta(3)
          + 19/96*ep^-1*Zeta(2)
          + 133/240*Zeta(3)
          - 273/640*Zeta(4)
          - 227/360*Zeta(2)
          + 101501503/194400000*ep
          - 651/200*ep*Zeta(5)
          - 1589/900*ep*Zeta(3)
          + 247/1280*ep*Zeta(4)
          + 97657/129600*ep*Zeta(2)
          + 49/16*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(5) =

       + xb^(-6*ep)*CA^3 * (
          + 553/320
          + 1/135*ep^-4
          - 1/96*ep^-3
          + 41/576*ep^-2
          - 17/270*ep^-2*Zeta(2)
          + 77/288*ep^-1
          - 59/135*ep^-1*Zeta(3)
          + 17/192*ep^-1*Zeta(2)
          + 59/96*Zeta(3)
          - 1061/720*Zeta(4)
          - 697/1152*Zeta(2)
          + 2927/288*ep
          - 817/75*ep*Zeta(5)
          - 2419/576*ep*Zeta(3)
          + 1061/512*ep*Zeta(4)
          - 1309/576*ep*Zeta(2)
          + 1003/270*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 30223/87480
          + 4/405*ep^-3
          + 5/1944*ep^-2
          + 4897/58320*ep^-1
          - 38/405*ep^-1*Zeta(2)
          - 28/81*Zeta(3)
          - 95/3888*Zeta(2)
          + 188333/104976*ep
          - 175/1944*ep*Zeta(3)
          - 527/1620*ep*Zeta(4)
          - 93043/116640*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 57113309623/10497600000
          - 8/405*ep^-4
          - 203/5400*ep^-3
          - 657667/2916000*ep^-2
          + 76/405*ep^-2*Zeta(2)
          - 22993157/19440000*ep^-1
          + 56/81*ep^-1*Zeta(3)
          + 3857/10800*ep^-1*Zeta(2)
          + 1421/1080*Zeta(3)
          + 527/810*Zeta(4)
          + 12495673/5832000*Zeta(2)
          - 1918341587483/69984000000*ep
          + 7768/675*ep*Zeta(5)
          + 4603669/583200*ep*Zeta(3)
          + 106981/86400*ep*Zeta(4)
          + 436869983/38880000*ep*Zeta(2)
          - 532/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 7752014959/1166400000
          + 4/135*ep^-4
          - 1/16200*ep^-3
          + 119861/324000*ep^-2
          - 38/135*ep^-2*Zeta(2)
          + 1127639/911250*ep^-1
          - 28/27*ep^-1*Zeta(3)
          + 19/32400*ep^-1*Zeta(2)
          + 7/3240*Zeta(3)
          - 527/540*Zeta(4)
          - 2277359/648000*Zeta(2)
          + 3433051897387/104976000000*ep
          - 3884/225*ep*Zeta(5)
          - 839027/64800*ep*Zeta(3)
          + 527/259200*ep*Zeta(4)
          - 21425141/1822500*ep*Zeta(2)
          + 266/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 217/6480
          + 4/1215*ep^-2
          + 37/5832*ep^-1
          - 2/135*Zeta(2)
          + 31471/262440*ep
          - 68/1215*ep*Zeta(3)
          - 37/1296*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 63333647/65610000
          - 16/1215*ep^-3
          - 3427/72900*ep^-2
          - 978623/4374000*ep^-1
          + 8/135*ep^-1*Zeta(2)
          + 272/1215*Zeta(3)
          + 3427/16200*Zeta(2)
          - 6544564513/1749600000*ep
          + 58259/72900*ep*Zeta(3)
          + 133/405*ep*Zeta(4)
          + 584581/583200*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 15089460487/2624400000
          + 16/405*ep^-4
          - 569/48600*ep^-3
          + 131593/324000*ep^-2
          - 8/15*ep^-2*Zeta(2)
          + 14932499/10935000*ep^-1
          - 64/81*ep^-1*Zeta(3)
          + 8137/10800*ep^-1*Zeta(2)
          + 841/1944*Zeta(3)
          + 599/135*Zeta(4)
          - 7243891/1944000*Zeta(2)
          + 129915471007/5832000000*ep
          - 5216/675*ep*Zeta(5)
          - 161899/21600*ep*Zeta(3)
          - 2694211/259200*ep*Zeta(4)
          - 61574407/7290000*ep*Zeta(2)
          + 496/45*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 27559807/29160000
          + 8/405*ep^-3
          + 799/24300*ep^-2
          + 26819/97200*ep^-1
          - 4/45*ep^-1*Zeta(2)
          - 136/405*Zeta(3)
          - 7099/48600*Zeta(2)
          + 784870291/209952000*ep
          - 13399/24300*ep*Zeta(3)
          - 133/270*ep*Zeta(4)
          - 758107/583200*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 79301841169/5248800000
          - 16/405*ep^-4
          - 17/135*ep^-3
          - 2678957/2916000*ep^-2
          + 8/45*ep^-2*Zeta(2)
          - 11080189/2916000*ep^-1
          + 272/405*ep^-1*Zeta(3)
          + 1067/2025*ep^-1*Zeta(2)
          + 158/75*Zeta(3)
          + 133/135*Zeta(4)
          + 10099951/1944000*Zeta(2)
          - 127268472019/2099520000*ep
          + 4496/675*ep*Zeta(5)
          + 9606341/583200*ep*Zeta(3)
          + 39527/10800*ep*Zeta(4)
          + 70622507/3645000*ep*Zeta(2)
          - 136/45*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 2486722733/349920000
          + 4/135*ep^-4
          + 673/16200*ep^-3
          + 26207/48600*ep^-2
          - 2/15*ep^-2*Zeta(2)
          + 16497857/9720000*ep^-1
          - 68/135*ep^-1*Zeta(3)
          - 5873/32400*ep^-1*Zeta(2)
          - 3691/5400*Zeta(3)
          - 133/180*Zeta(4)
          - 31619/12150*Zeta(2)
          + 2842389586879/104976000000*ep
          - 1124/225*ep*Zeta(5)
          - 159899/16200*ep*Zeta(3)
          - 89509/86400*ep*Zeta(4)
          - 159730627/19440000*ep*Zeta(2)
          + 34/15*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 15417109/87480000
          + 8/405*ep^-3
          - 73/12150*ep^-2
          + 136069/1458000*ep^-1
          - 52/405*ep^-1*Zeta(2)
          - 88/405*Zeta(3)
          + 949/24300*Zeta(2)
          + 2986960549/5248800000*ep
          + 803/12150*ep*Zeta(3)
          + 361/810*ep*Zeta(4)
          - 1768897/2916000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 196977173/174960000
          - 4/135*ep^-4
          - 263/8100*ep^-3
          - 9023/48600*ep^-2
          + 26/135*ep^-2*Zeta(2)
          - 9265961/14580000*ep^-1
          + 44/135*ep^-1*Zeta(3)
          + 3419/16200*ep^-1*Zeta(2)
          + 2893/8100*Zeta(3)
          - 361/540*Zeta(4)
          + 117299/97200*Zeta(2)
          - 166174660739/52488000000*ep
          + 364/225*ep*Zeta(5)
          + 99253/48600*ep*Zeta(3)
          - 94943/129600*ep*Zeta(4)
          + 120457493/29160000*ep*Zeta(2)
          - 286/135*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 11391209/87480000
          + 23/12150*ep^-2
          - 77519/1458000*ep^-1
          - 299/24300*Zeta(2)
          - 2293722149/5248800000*ep
          - 253/12150*ep*Zeta(3)
          + 1007747/2916000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 7185190043/1749600000
          + 8/135*ep^-4
          - 53/1350*ep^-3
          + 12569/19440*ep^-2
          - 52/135*ep^-2*Zeta(2)
          + 11292997/9720000*ep^-1
          - 88/135*ep^-1*Zeta(3)
          + 689/2700*ep^-1*Zeta(2)
          + 583/1350*Zeta(3)
          + 361/270*Zeta(4)
          - 163397/38880*Zeta(2)
          + 422802415109/34992000000*ep
          - 728/225*ep*Zeta(5)
          - 138259/19440*ep*Zeta(3)
          - 19133/21600*ep*Zeta(4)
          - 146808961/19440000*ep*Zeta(2)
          + 572/135*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 85474117/64800000
          + 23/4050*ep^-3
          - 29593/162000*ep^-2
          - 998791/3240000*ep^-1
          - 299/8100*ep^-1*Zeta(2)
          - 253/4050*Zeta(3)
          + 384709/324000*Zeta(2)
          - 5264868779/1296000000*ep
          + 325523/162000*ep*Zeta(3)
          + 8303/64800*ep*Zeta(4)
          + 12984283/6480000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 25900499/437400000
          + 4/135*ep^-4
          - 1217/16200*ep^-3
          + 65471/486000*ep^-2
          - 2/27*ep^-2*Zeta(2)
          - 420349/7290000*ep^-1
          - 28/135*ep^-1*Zeta(3)
          + 1217/6480*ep^-1*Zeta(2)
          + 8519/16200*Zeta(3)
          - 13/180*Zeta(4)
          - 65471/194400*Zeta(2)
          - 317712137/13122000000*ep
          - 124/225*ep*Zeta(5)
          - 458297/486000*ep*Zeta(3)
          + 15821/86400*ep*Zeta(4)
          + 420349/2916000*ep*Zeta(2)
          + 14/27*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 905516/6834375
          + 23/4050*ep^-3
          - 35623/243000*ep^-2
          - 3313/3645000*ep^-1
          - 23/1620*ep^-1*Zeta(2)
          - 161/4050*Zeta(3)
          + 35623/97200*Zeta(2)
          - 436091411/1640250000*ep
          + 249361/243000*ep*Zeta(3)
          - 299/21600*ep*Zeta(4)
          + 3313/1458000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          - 4799/324000
          + 1/90*ep^-2
          - 779/21600*ep^-1
          - 1/36*Zeta(2)
          + 7489/1215000*ep
          - 7/90*ep*Zeta(3)
          + 779/8640*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(5) =

       + xb^(-6*ep)*CA^3 * (
          - 89/27
          - 1/27*ep^-3
          - 2/27*ep^-2
          - 5/9*ep^-1
          + 17/54*ep^-1*Zeta(2)
          + 59/27*Zeta(3)
          + 17/27*Zeta(2)
          - 361/18*ep
          + 118/27*ep*Zeta(3)
          + 1061/144*ep*Zeta(4)
          + 85/18*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 356/27
          + 4/27*ep^-3
          + 8/27*ep^-2
          + 20/9*ep^-1
          - 34/27*ep^-1*Zeta(2)
          - 236/27*Zeta(3)
          - 68/27*Zeta(2)
          + 722/9*ep
          - 472/27*ep*Zeta(3)
          - 1061/36*ep*Zeta(4)
          - 170/9*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 356/27
          - 4/27*ep^-3
          - 8/27*ep^-2
          - 20/9*ep^-1
          + 34/27*ep^-1*Zeta(2)
          + 236/27*Zeta(3)
          + 68/27*Zeta(2)
          - 722/9*ep
          + 472/27*ep*Zeta(3)
          + 1061/36*ep*Zeta(4)
          + 170/9*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 3154913/291600
          + 8/27*ep^-3
          + 23/81*ep^-2
          + 5057/2430*ep^-1
          - 76/27*ep^-1*Zeta(2)
          - 280/27*Zeta(3)
          - 437/162*Zeta(2)
          + 238249519/4374000*ep
          - 805/81*ep*Zeta(3)
          - 527/54*ep*Zeta(4)
          - 96083/4860*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 59548121/1749600
          - 346/405*ep^-3
          - 2317/2430*ep^-2
          - 187871/29160*ep^-1
          + 3287/405*ep^-1*Zeta(2)
          + 2422/81*Zeta(3)
          + 44023/4860*Zeta(2)
          - 17995704287/104976000*ep
          + 16219/486*ep*Zeta(3)
          + 91171/3240*ep*Zeta(4)
          + 3569549/58320*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 4337833/174960
          + 212/405*ep^-3
          + 937/1215*ep^-2
          + 66503/14580*ep^-1
          - 2014/405*ep^-1*Zeta(2)
          - 1484/81*Zeta(3)
          - 17803/2430*Zeta(2)
          + 52477819/419904*ep
          - 6559/243*ep*Zeta(3)
          - 27931/1620*ep*Zeta(4)
          - 1263557/29160*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 202/729
          + 4/81*ep^-2
          + 2/27*ep^-1
          - 22/27*Zeta(2)
          + 740/729*ep
          - 28/27*ep*Zeta(3)
          - 11/9*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 403699/48600
          - 20/27*ep^-3
          - 5/27*ep^-2
          - 893/540*ep^-1
          + 146/27*ep^-1*Zeta(2)
          + 388/27*Zeta(3)
          + 587/162*Zeta(2)
          - 264555121/8748000*ep
          + 323/81*ep*Zeta(3)
          - 311/36*ep*Zeta(4)
          + 12463/648*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 404/729
          - 8/81*ep^-2
          - 4/27*ep^-1
          + 44/27*Zeta(2)
          - 1480/729*ep
          + 56/27*ep*Zeta(3)
          + 22/9*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 62268181/2187000
          + 130/81*ep^-3
          + 1478/1215*ep^-2
          + 109231/18225*ep^-1
          - 5849/405*ep^-1*Zeta(2)
          - 12802/405*Zeta(3)
          - 89443/6075*Zeta(2)
          + 14600114183/131220000*ep
          - 150974/6075*ep*Zeta(3)
          + 67063/1080*ep*Zeta(4)
          - 6311966/91125*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 6108179/303750
          - 44/45*ep^-3
          - 658/675*ep^-2
          - 45971/10125*ep^-1
          + 4418/405*ep^-1*Zeta(2)
          + 7948/405*Zeta(3)
          + 68791/6075*Zeta(2)
          - 242929807/3037500*ep
          + 121226/6075*ep*Zeta(3)
          - 38561/540*ep*Zeta(4)
          + 10483009/182250*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 347/7290
          - 16/81*ep^-2
          - 22/243*ep^-1
          + 104/81*Zeta(2)
          - 6407/437400*ep
          + 176/81*ep*Zeta(3)
          + 143/243*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 1504/3645
          + 16/27*ep^-3
          + 26/81*ep^-2
          + 148/243*ep^-1
          - 104/27*ep^-1*Zeta(2)
          - 176/27*Zeta(3)
          - 169/81*Zeta(2)
          - 493097/218700*ep
          - 286/81*ep*Zeta(3)
          + 361/27*ep*Zeta(4)
          - 962/243*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 359453/1093500
          + 212/1215*ep^-2
          + 3173/18225*ep^-1
          - 1378/1215*Zeta(2)
          + 84256433/65610000*ep
          - 2332/1215*ep*Zeta(3)
          - 41249/36450*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 138892849/21870000
          - 212/135*ep^-3
          - 3619/6075*ep^-2
          - 865309/364500*ep^-1
          + 1378/135*ep^-1*Zeta(2)
          + 2332/135*Zeta(3)
          + 47047/12150*Zeta(2)
          - 18976735189/1312200000*ep
          + 39809/6075*ep*Zeta(3)
          - 19133/540*ep*Zeta(4)
          + 11249017/729000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 953563/151875
          + 368/405*ep^-3
          + 944/2025*ep^-2
          + 5794/3375*ep^-1
          - 2392/405*ep^-1*Zeta(2)
          - 4048/405*Zeta(3)
          - 6136/2025*Zeta(2)
          + 78198509/4556250*ep
          - 10384/2025*ep*Zeta(3)
          + 8303/405*ep*Zeta(4)
          - 37661/3375*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 4/243
          - 4/243*ep^-1
          - 8/729*ep
          + 10/243*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 178/1215
          + 8/81*ep^-2
          + 26/243*ep^-1
          - 20/81*Zeta(2)
          - 1187/18225*ep
          - 56/81*ep*Zeta(3)
          - 65/243*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 2813/36450
          - 4/27*ep^-3
          - 14/81*ep^-2
          - 46/135*ep^-1
          + 10/27*ep^-1*Zeta(2)
          + 28/27*Zeta(3)
          + 35/81*Zeta(2)
          + 1389869/1093500*ep
          + 98/81*ep*Zeta(3)
          + 13/36*ep*Zeta(4)
          + 23/27*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 5768/30375
          - 212/1215*ep^-2
          - 1852/18225*ep^-1
          + 106/243*Zeta(2)
          + 24028/4100625*ep
          + 1484/1215*ep*Zeta(3)
          + 926/3645*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          + 538802/1366875
          + 212/405*ep^-3
          + 694/2025*ep^-2
          + 89842/91125*ep^-1
          - 106/81*ep^-1*Zeta(2)
          - 1484/405*Zeta(3)
          - 347/405*Zeta(2)
          - 28506667/13668750*ep
          - 4858/2025*ep*Zeta(3)
          - 689/540*ep*Zeta(4)
          - 44921/18225*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          - 187789/1366875
          - 184/405*ep^-3
          - 274/6075*ep^-2
          - 61069/91125*ep^-1
          + 92/81*ep^-1*Zeta(2)
          + 1288/405*Zeta(3)
          + 137/1215*Zeta(2)
          + 23187641/20503125*ep
          + 1918/6075*ep*Zeta(3)
          + 299/270*ep*Zeta(4)
          + 61069/36450*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(6) =

       + xb^(-6*ep)*CA^3 * (
          + 3457/336
          + 17/560*ep^-4
          - 3/224*ep^-3
          + 2689/6720*ep^-2
          - 289/1120*ep^-2*Zeta(2)
          + 4129/2688*ep^-1
          - 1003/560*ep^-1*Zeta(3)
          + 51/448*ep^-1*Zeta(2)
          + 177/224*Zeta(3)
          - 54111/8960*Zeta(4)
          - 45713/13440*Zeta(2)
          + 818407/13440*ep
          - 125001/2800*ep*Zeta(5)
          - 158651/6720*ep*Zeta(3)
          + 9549/3584*ep*Zeta(4)
          - 70193/5376*ep*Zeta(2)
          + 17051/1120*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 941/51840
          - 1/1440*ep^-2
          - 37/8640*ep^-1
          + 19/2880*Zeta(2)
          + 5797/155520*ep
          + 7/288*ep*Zeta(3)
          + 703/17280*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 51080877784487/13069123200000
          + 17/420*ep^-4
          - 13/140*ep^-3
          + 34364077/74088000*ep^-2
          - 323/840*ep^-2*Zeta(2)
          - 2725609/17781120*ep^-1
          - 17/12*ep^-1*Zeta(3)
          + 247/280*ep^-1*Zeta(2)
          + 13/4*Zeta(3)
          - 8959/6720*Zeta(4)
          - 652917463/148176000*Zeta(2)
          + 45969199284649/3136589568000*ep
          - 16507/700*ep*Zeta(5)
          - 34364077/2116800*ep*Zeta(3)
          + 6851/2240*ep*Zeta(4)
          + 51786571/35562240*ep*Zeta(2)
          + 323/24*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/360
          + 43/4320*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 973499/7776000
          - 1/2160*ep^-2
          - 307/12960*ep^-1
          + 1/480*Zeta(2)
          - 1983431/2916000*ep
          + 17/2160*ep*Zeta(3)
          + 5989/21600*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 559387181/90720000
          + 17/140*ep^-4
          - 2057/7560*ep^-3
          + 2287/8400*ep^-2
          - 561/280*ep^-2*Zeta(2)
          - 8180579/3402000*ep^-1
          - 51/20*ep^-1*Zeta(3)
          + 941/336*ep^-1*Zeta(2)
          + 5563/1080*Zeta(3)
          + 42993/2240*Zeta(4)
          - 1339717/151200*Zeta(2)
          - 63027253967/1814400000*ep
          - 17391/700*ep*Zeta(5)
          - 80837/10800*ep*Zeta(3)
          - 695587/40320*ep*Zeta(4)
          + 10803269/4536000*ep*Zeta(2)
          + 1683/40*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/192*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 15413/259200
          - 1/720*ep^-2
          - 73/4320*ep^-1
          + 13/1440*Zeta(2)
          + 5604997/15552000*ep
          + 11/720*ep*Zeta(3)
          + 949/8640*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 66530805434171/13069123200000
          + 17/140*ep^-4
          - 61/420*ep^-3
          + 67310471/74088000*ep^-2
          - 221/280*ep^-2*Zeta(2)
          - 183121/3087000*ep^-1
          - 187/140*ep^-1*Zeta(3)
          + 793/840*ep^-1*Zeta(2)
          + 671/420*Zeta(3)
          + 6137/2240*Zeta(4)
          - 875036123/148176000*Zeta(2)
          + 878900164043/60505200000*ep
          - 663/100*ep*Zeta(5)
          - 740415181/74088000*ep*Zeta(3)
          - 22021/6720*ep*Zeta(4)
          + 2380573/6174000*ep*Zeta(2)
          + 2431/280*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/864*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 3997/43200
          - 1/40*ep^-1
          - 2858/10125*ep
          + 1/16*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          - 8362279/34020000
          + 17/140*ep^-4
          - 527/2520*ep^-3
          + 13373/75600*ep^-2
          - 17/56*ep^-2*Zeta(2)
          - 74759/168000*ep^-1
          - 17/20*ep^-1*Zeta(3)
          + 527/1008*ep^-1*Zeta(2)
          + 527/360*Zeta(3)
          - 663/2240*Zeta(4)
          - 13373/30240*Zeta(2)
          - 909149473/1020600000*ep
          - 1581/700*ep*Zeta(5)
          - 13373/10800*ep*Zeta(3)
          + 6851/13440*ep*Zeta(4)
          + 74759/67200*ep*Zeta(2)
          + 17/8*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(6) =

       + xb^(-6*ep)*CA^3 * (
          + 6763/5760
          + 5/864*ep^-4
          - 119/8640*ep^-3
          + 59/960*ep^-2
          - 85/1728*ep^-2*Zeta(2)
          + 941/5760*ep^-1
          - 295/864*ep^-1*Zeta(3)
          + 2023/17280*ep^-1*Zeta(2)
          + 7021/8640*Zeta(3)
          - 5305/4608*Zeta(4)
          - 1003/1920*Zeta(2)
          + 39761/5760*ep
          - 817/96*ep*Zeta(5)
          - 3481/960*ep*Zeta(3)
          + 126259/46080*ep*Zeta(4)
          - 15997/11520*ep*Zeta(2)
          + 5015/1728*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 72629/349920
          + 5/648*ep^-3
          - 107/19440*ep^-2
          + 7087/116640*ep^-1
          - 95/1296*ep^-1*Zeta(2)
          - 175/648*Zeta(3)
          + 2033/38880*Zeta(2)
          + 2351561/2099520*ep
          + 749/3888*ep*Zeta(3)
          - 2635/10368*ep*Zeta(4)
          - 134653/233280*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 29216920171/8398080000
          - 5/324*ep^-4
          - 71/4320*ep^-3
          - 331729/2332800*ep^-2
          + 95/648*ep^-2*Zeta(2)
          - 36202313/46656000*ep^-1
          + 175/324*ep^-1*Zeta(3)
          + 1349/8640*ep^-1*Zeta(2)
          + 497/864*Zeta(3)
          + 2635/5184*Zeta(4)
          + 6302851/4665600*Zeta(2)
          - 3036783472147/167961600000*ep
          + 971/108*ep*Zeta(5)
          + 2322103/466560*ep*Zeta(3)
          + 37417/69120*ep*Zeta(4)
          + 687843947/93312000*ep*Zeta(2)
          - 3325/648*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 484601903/116640000
          + 5/216*ep^-4
          - 287/12960*ep^-3
          + 1349/4800*ep^-2
          - 95/432*ep^-2*Zeta(2)
          + 32078731/46656000*ep^-1
          - 175/216*ep^-1*Zeta(3)
          + 5453/25920*ep^-1*Zeta(2)
          + 2009/2592*Zeta(3)
          - 2635/3456*Zeta(4)
          - 25631/9600*Zeta(2)
          + 3395151377689/167961600000*ep
          - 971/72*ep*Zeta(5)
          - 9443/960*ep*Zeta(3)
          + 151249/207360*ep*Zeta(4)
          - 609495889/93312000*ep*Zeta(2)
          + 3325/432*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 593/29160
          + 5/1944*ep^-2
          + 143/58320*ep^-1
          - 5/432*Zeta(2)
          + 35179/524880*ep
          - 85/1944*ep*Zeta(3)
          - 143/12960*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 123279881/209952000
          - 5/486*ep^-3
          - 1639/58320*ep^-2
          - 60493/437400*ep^-1
          + 5/108*ep^-1*Zeta(2)
          + 85/486*Zeta(3)
          + 1639/12960*Zeta(2)
          - 286367021/131220000*ep
          + 27863/58320*ep*Zeta(3)
          + 665/2592*ep*Zeta(4)
          + 722791/1166400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 3570537497/1049760000
          + 5/162*ep^-4
          - 1423/38880*ep^-3
          + 61387/194400*ep^-2
          - 5/12*ep^-2*Zeta(2)
          + 54424211/69984000*ep^-1
          - 50/81*ep^-1*Zeta(3)
          + 8183/8640*ep^-1*Zeta(2)
          + 34331/38880*Zeta(3)
          + 2995/864*Zeta(4)
          - 649463/194400*Zeta(2)
          + 1069497412423/83980800000*ep
          - 163/27*ep*Zeta(5)
          - 14357/2400*ep*Zeta(3)
          - 2284901/207360*ep*Zeta(4)
          - 22009789/5184000*ep*Zeta(2)
          + 155/18*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 36084643/69984000
          + 5/324*ep^-3
          + 71/6480*ep^-2
          + 7987/43200*ep^-1
          - 5/72*ep^-1*Zeta(2)
          - 85/324*Zeta(3)
          - 1871/38880*Zeta(2)
          + 8847064261/4199040000*ep
          - 3529/19440*ep*Zeta(3)
          - 665/1728*ep*Zeta(4)
          - 2051219/2332800*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 37068237817/4199040000
          - 5/162*ep^-4
          - 319/4320*ep^-3
          - 731323/1166400*ep^-2
          + 5/36*ep^-2*Zeta(2)
          - 26894993/11664000*ep^-1
          + 85/162*ep^-1*Zeta(3)
          + 7969/25920*ep^-1*Zeta(2)
          + 1777/1440*Zeta(3)
          + 665/864*Zeta(4)
          + 2881049/777600*Zeta(2)
          - 1488776671147/41990400000*ep
          + 281/54*ep*Zeta(5)
          + 13286387/1166400*ep*Zeta(3)
          + 149729/69120*ep*Zeta(4)
          + 11113657/972000*ep*Zeta(2)
          - 85/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 5613302711/1399680000
          + 5/216*ep^-4
          + 7/648*ep^-3
          + 148039/388800*ep^-2
          - 5/48*ep^-2*Zeta(2)
          + 84491/96000*ep^-1
          - 85/216*ep^-1*Zeta(3)
          - 73/1620*ep^-1*Zeta(2)
          - 61/360*Zeta(3)
          - 665/1152*Zeta(4)
          - 481063/259200*Zeta(2)
          + 1249300584497/83980800000*ep
          - 281/72*ep*Zeta(5)
          - 2738339/388800*ep*Zeta(3)
          - 931/3456*ep*Zeta(4)
          - 198731723/46656000*ep*Zeta(2)
          + 85/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 5692133/69984000
          + 5/324*ep^-3
          - 23/1296*ep^-2
          + 29491/388800*ep^-1
          - 65/648*ep^-1*Zeta(2)
          - 55/324*Zeta(3)
          + 299/2592*Zeta(2)
          + 1367616913/4199040000*ep
          + 253/1296*ep*Zeta(3)
          + 1805/5184*ep*Zeta(4)
          - 383383/777600*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 169436963/559872000
          - 5/216*ep^-4
          - 17/3240*ep^-3
          - 17179/155520*ep^-2
          + 65/432*ep^-2*Zeta(2)
          - 16711/46656*ep^-1
          + 55/216*ep^-1*Zeta(3)
          + 221/6480*ep^-1*Zeta(2)
          + 187/3240*Zeta(3)
          - 1805/3456*Zeta(4)
          + 223327/311040*Zeta(2)
          - 477802523/419904000*ep
          + 91/72*ep*Zeta(5)
          + 188969/155520*ep*Zeta(3)
          - 6137/51840*ep*Zeta(4)
          + 217243/93312*ep*Zeta(2)
          - 715/432*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 876119/13996800
          + 23/19440*ep^-2
          - 10211/233280*ep^-1
          - 299/38880*Zeta(2)
          - 188040899/839808000*ep
          - 253/19440*ep*Zeta(3)
          + 132743/466560*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 414689309/174960000
          + 5/108*ep^-4
          - 49/720*ep^-3
          + 2921/5400*ep^-2
          - 65/216*ep^-2*Zeta(2)
          + 440381/864000*ep^-1
          - 55/108*ep^-1*Zeta(3)
          + 637/1440*ep^-1*Zeta(2)
          + 539/720*Zeta(3)
          + 1805/1728*Zeta(4)
          - 37973/10800*Zeta(2)
          + 6766331867/1036800000*ep
          - 91/36*ep*Zeta(5)
          - 32131/5400*ep*Zeta(3)
          - 17689/11520*ep*Zeta(4)
          - 5724953/1728000*ep*Zeta(2)
          + 715/216*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 21921193/31104000
          + 23/6480*ep^-3
          - 2297/15552*ep^-2
          - 145319/1555200*ep^-1
          - 299/12960*ep^-1*Zeta(2)
          - 253/6480*Zeta(3)
          + 29861/31104*Zeta(2)
          - 1190795591/622080000*ep
          + 25267/15552*ep*Zeta(3)
          + 8303/103680*ep*Zeta(4)
          + 1889147/3110400*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 2620789/34992000
          + 5/216*ep^-4
          - 61/810*ep^-3
          + 5873/38880*ep^-2
          - 25/432*ep^-2*Zeta(2)
          - 47401/388800*ep^-1
          - 35/216*ep^-1*Zeta(3)
          + 61/324*ep^-1*Zeta(2)
          + 427/810*Zeta(3)
          - 65/1152*Zeta(4)
          - 5873/15552*Zeta(2)
          - 16905233/262440000*ep
          - 31/72*ep*Zeta(5)
          - 41111/38880*ep*Zeta(3)
          + 793/4320*ep*Zeta(4)
          + 47401/155520*ep*Zeta(2)
          + 175/432*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 2674481/29160000
          + 23/6480*ep^-3
          - 4019/32400*ep^-2
          + 172099/1944000*ep^-1
          - 23/2592*ep^-1*Zeta(2)
          - 161/6480*Zeta(3)
          + 4019/12960*Zeta(2)
          - 90265897/874800000*ep
          + 28133/32400*ep*Zeta(3)
          - 299/34560*ep*Zeta(4)
          - 172099/777600*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 7423/2187000
          + 307/38880*ep^-2
          - 23903/583200*ep^-1
          - 307/15552*Zeta(2)
          + 1318979/262440000*ep
          - 2149/38880*ep*Zeta(3)
          + 23903/233280*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(6) =

       + xb^(-6*ep)*CA^3 * (
          - 541/324
          - 2/81*ep^-3
          - 1/81*ep^-2
          - 49/162*ep^-1
          + 17/81*ep^-1*Zeta(2)
          + 118/81*Zeta(3)
          + 17/162*Zeta(2)
          - 4123/405*ep
          + 59/81*ep*Zeta(3)
          + 1061/216*ep*Zeta(4)
          + 833/324*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 541/81
          + 8/81*ep^-3
          + 4/81*ep^-2
          + 98/81*ep^-1
          - 68/81*ep^-1*Zeta(2)
          - 472/81*Zeta(3)
          - 34/81*Zeta(2)
          + 16492/405*ep
          - 236/81*ep*Zeta(3)
          - 1061/54*ep*Zeta(4)
          - 833/81*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 541/81
          - 8/81*ep^-3
          - 4/81*ep^-2
          - 98/81*ep^-1
          + 68/81*ep^-1*Zeta(2)
          + 472/81*Zeta(3)
          + 34/81*Zeta(2)
          - 16492/405*ep
          + 236/81*ep*Zeta(3)
          + 1061/54*ep*Zeta(4)
          + 833/81*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 69325553/13122000
          + 16/81*ep^-3
          - 407/3645*ep^-2
          + 61376/54675*ep^-1
          - 152/81*ep^-1*Zeta(2)
          - 560/81*Zeta(3)
          + 7733/7290*Zeta(2)
          + 10227716393/393660000*ep
          + 2849/729*ep*Zeta(3)
          - 527/81*ep*Zeta(4)
          - 583072/54675*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 450551237/26244000
          - 698/1215*ep^-3
          + 1451/7290*ep^-2
          - 1518511/437400*ep^-1
          + 6631/1215*ep^-1*Zeta(2)
          + 4886/243*Zeta(3)
          - 27569/14580*Zeta(2)
          - 44089896673/524880000*ep
          - 10157/1458*ep*Zeta(3)
          + 183923/9720*ep*Zeta(4)
          + 28851709/874800*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 2309987/174960
          + 436/1215*ep^-3
          + 59/1215*ep^-2
          + 107299/43740*ep^-1
          - 4142/1215*ep^-1*Zeta(2)
          - 3052/243*Zeta(3)
          - 1121/2430*Zeta(2)
          + 403583671/6298560*ep
          - 413/243*ep*Zeta(3)
          - 57443/4860*ep*Zeta(4)
          - 2038681/87480*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 251/2187
          + 8/243*ep^-2
          - 44/81*Zeta(2)
          + 1823/4374*ep
          - 56/81*ep*Zeta(3)
          )

       + xb^(-4*ep)*CA^3 * (
          - 28571671/6561000
          - 40/81*ep^-3
          + 463/729*ep^-2
          - 68659/72900*ep^-1
          + 292/81*ep^-1*Zeta(2)
          + 776/81*Zeta(3)
          - 22391/7290*Zeta(2)
          - 1801811413/131220000*ep
          - 43919/3645*ep*Zeta(3)
          - 311/54*ep*Zeta(4)
          + 4210757/437400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 502/2187
          - 16/243*ep^-2
          + 88/81*Zeta(2)
          - 1823/2187*ep
          + 112/81*ep*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 6320111/437400
          + 266/243*ep^-3
          - 2516/3645*ep^-2
          + 53534/18225*ep^-1
          - 11917/1215*ep^-1*Zeta(2)
          - 26186/1215*Zeta(3)
          + 69956/18225*Zeta(2)
          + 20018175281/393660000*ep
          + 79196/6075*ep*Zeta(3)
          + 135059/3240*ep*Zeta(4)
          - 2039069/60750*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 56895247/5467500
          - 92/135*ep^-3
          + 3434/18225*ep^-2
          - 636617/273375*ep^-1
          + 9154/1215*ep^-1*Zeta(2)
          + 16604/1215*Zeta(3)
          - 13069/6075*Zeta(2)
          - 38608258693/984150000*ep
          - 65042/18225*ep*Zeta(3)
          - 78853/1620*ep*Zeta(4)
          + 16349807/546750*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 19927/328050
          - 32/243*ep^-2
          + 1534/10935*ep^-1
          + 208/243*Zeta(2)
          - 23239/729000*ep
          + 352/243*ep*Zeta(3)
          - 9971/10935*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 322271/3280500
          + 32/81*ep^-3
          - 1402/3645*ep^-2
          + 2353/18225*ep^-1
          - 208/81*ep^-1*Zeta(2)
          - 352/81*Zeta(3)
          + 9113/3645*Zeta(2)
          - 140707531/196830000*ep
          + 15422/3645*ep*Zeta(3)
          + 722/81*ep*Zeta(4)
          - 30589/36450*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 204989/3280500
          + 436/3645*ep^-2
          - 239/6075*ep^-1
          - 2834/3645*Zeta(2)
          + 123756229/196830000*ep
          - 4796/3645*ep*Zeta(3)
          + 3107/12150*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 165268037/65610000
          - 436/405*ep^-3
          + 6431/6075*ep^-2
          - 1191817/1093500*ep^-1
          + 2834/405*ep^-1*Zeta(2)
          + 4796/405*Zeta(3)
          - 83603/12150*Zeta(2)
          - 7674079819/1312200000*ep
          - 70741/6075*ep*Zeta(3)
          - 39349/1620*ep*Zeta(4)
          + 15493621/2187000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 25973657/8201250
          + 784/1215*ep^-3
          - 7964/18225*ep^-2
          + 221599/273375*ep^-1
          - 5096/1215*ep^-1*Zeta(2)
          - 8624/1215*Zeta(3)
          + 51766/18225*Zeta(2)
          + 1763507701/246037500*ep
          + 87604/18225*ep*Zeta(3)
          + 17689/1215*ep*Zeta(4)
          - 2880787/546750*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 4/729
          - 8/729*ep^-1
          + 20/2187*ep
          + 20/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 2/6075
          + 16/243*ep^-2
          - 98/3645*ep^-1
          - 40/243*Zeta(2)
          - 147248/820125*ep
          - 112/243*ep*Zeta(3)
          + 49/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 139361/546750
          - 8/81*ep^-3
          + 38/1215*ep^-2
          - 1487/18225*ep^-1
          + 20/81*ep^-1*Zeta(2)
          + 56/81*Zeta(3)
          - 19/243*Zeta(2)
          + 12934307/16402500*ep
          - 266/1215*ep*Zeta(3)
          + 13/54*ep*Zeta(4)
          + 1487/7290*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 9812/273375
          - 436/3645*ep^-2
          + 5044/54675*ep^-1
          + 218/729*Zeta(2)
          + 2392634/12301875*ep
          + 3052/3645*ep*Zeta(3)
          - 2522/10935*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 2734334/4100625
          + 436/1215*ep^-3
          - 1498/6075*ep^-2
          + 107936/273375*ep^-1
          - 218/243*ep^-1*Zeta(2)
          - 3052/1215*Zeta(3)
          + 749/1215*Zeta(2)
          - 63012961/41006250*ep
          + 10486/6075*ep*Zeta(3)
          - 1417/1620*ep*Zeta(4)
          - 53968/54675*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 2436493/4100625
          - 392/1215*ep^-3
          + 6538/18225*ep^-2
          - 115772/273375*ep^-1
          + 196/243*ep^-1*Zeta(2)
          + 2744/1215*Zeta(3)
          - 3269/3645*Zeta(2)
          + 53321458/61509375*ep
          - 45766/18225*ep*Zeta(3)
          + 637/810*ep*Zeta(4)
          + 57886/54675*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(7) =

       + xb^(-6*ep)*CA^3 * (
          + 718267/107520
          + 53/2240*ep^-4
          - 331/8960*ep^-3
          + 2777/8960*ep^-2
          - 901/4480*ep^-2*Zeta(2)
          + 97423/107520*ep^-1
          - 3127/2240*ep^-1*Zeta(3)
          + 5627/17920*ep^-1*Zeta(2)
          + 19529/8960*Zeta(3)
          - 168699/35840*Zeta(4)
          - 47209/17920*Zeta(2)
          + 4215929/107520*ep
          - 389709/11200*ep*Zeta(5)
          - 163843/8960*ep*Zeta(3)
          + 1053573/143360*ep*Zeta(4)
          - 1656191/215040*ep*Zeta(2)
          + 53159/4480*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 2839/181440
          - 1/2520*ep^-2
          - 89/30240*ep^-1
          + 19/5040*Zeta(2)
          + 19861/1088640*ep
          + 1/72*ep*Zeta(3)
          + 1691/60480*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 1587186423211463/836423884800000
          + 53/1680*ep^-4
          - 157/1344*ep^-3
          + 496027487/1185408000*ep^-2
          - 1007/3360*ep^-2*Zeta(2)
          - 2807565239/4741632000*ep^-1
          - 53/48*ep^-1*Zeta(3)
          + 2983/2688*ep^-1*Zeta(2)
          + 785/192*Zeta(3)
          - 27931/26880*Zeta(4)
          - 9424522253/2370816000*Zeta(2)
          + 377003005859507/123914649600000*ep
          - 51463/2800*ep*Zeta(5)
          - 496027487/33868800*ep*Zeta(3)
          + 82739/21504*ep*Zeta(4)
          + 53343739541/9483264000*ep*Zeta(2)
          + 1007/96*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/432
          + 179/25920*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 111306997/1333584000
          - 1/3780*ep^-2
          - 3443/181440*ep^-1
          + 1/840*Zeta(2)
          - 486920701/1143072000*ep
          + 17/3780*ep*Zeta(3)
          + 931843/4233600*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 12486161856289/2987228160000
          + 53/560*ep^-4
          - 6553/20160*ep^-3
          + 5552431/16934400*ep^-2
          - 1749/1120*ep^-2*Zeta(2)
          - 1761923939/790272000*ep^-1
          - 159/80*ep^-1*Zeta(3)
          + 3405/896*ep^-1*Zeta(2)
          + 127109/20160*Zeta(3)
          + 134037/8960*Zeta(4)
          - 13233211/1612800*Zeta(2)
          - 32369020163962291/1254635827200000*ep
          - 54219/2800*ep*Zeta(5)
          - 135414347/16934400*ep*Zeta(3)
          - 423029/15360*ep*Zeta(4)
          + 3831849601/526848000*ep*Zeta(2)
          + 5247/160*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/240*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 388789/6350400
          - 1/1260*ep^-2
          - 17/1512*ep^-1
          + 13/2520*Zeta(2)
          + 166368803/666792000*ep
          + 11/1260*ep*Zeta(3)
          + 221/3024*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 1357461537226603/278807961600000
          + 53/560*ep^-4
          - 97/480*ep^-3
          + 116547409/131712000*ep^-2
          - 689/1120*ep^-2*Zeta(2)
          - 73978169/263424000*ep^-1
          - 583/560*ep^-1*Zeta(3)
          + 1261/960*ep^-1*Zeta(2)
          + 1067/480*Zeta(3)
          + 19133/8960*Zeta(4)
          - 1515116317/263424000*Zeta(2)
          + 19260881906088919/1672847769600000*ep
          - 2067/400*ep*Zeta(5)
          - 1282021499/131712000*ep*Zeta(3)
          - 35017/7680*ep*Zeta(4)
          + 961716197/526848000*ep*Zeta(2)
          + 7579/1120*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/1152*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 16403/282240
          - 41/2016*ep^-1
          - 576881/3704400*ep
          + 205/4032*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 15337559759/497871360000
          + 53/560*ep^-4
          - 325/1344*ep^-3
          + 228787/940800*ep^-2
          - 53/224*ep^-2*Zeta(2)
          - 478593587/1185408000*ep^-1
          - 53/80*ep^-1*Zeta(3)
          + 1625/2688*ep^-1*Zeta(2)
          + 325/192*Zeta(3)
          - 2067/8960*Zeta(4)
          - 228787/376320*Zeta(2)
          - 44085172209121/69701990400000*ep
          - 4929/2800*ep*Zeta(5)
          - 228787/134400*ep*Zeta(3)
          + 4225/7168*ep*Zeta(4)
          + 478593587/474163200*ep*Zeta(2)
          + 53/32*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(7) =

       + xb^(-6*ep)*CA^3 * (
          + 4963/5760
          + 1/210*ep^-4
          - 2/135*ep^-3
          + 83/1440*ep^-2
          - 17/420*ep^-2*Zeta(2)
          + 73/720*ep^-1
          - 59/210*ep^-1*Zeta(3)
          + 17/135*ep^-1*Zeta(2)
          + 118/135*Zeta(3)
          - 1061/1120*Zeta(4)
          - 1411/2880*Zeta(2)
          + 28673/5760*ep
          - 2451/350*ep*Zeta(5)
          - 4897/1440*ep*Zeta(3)
          + 1061/360*ep*Zeta(4)
          - 1241/1440*ep*Zeta(2)
          + 1003/420*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 110903/816480
          + 2/315*ep^-3
          - 26/2835*ep^-2
          + 251/4860*ep^-1
          - 19/315*ep^-1*Zeta(2)
          - 2/9*Zeta(3)
          + 247/2835*Zeta(2)
          + 96143/122472*ep
          + 26/81*ep*Zeta(3)
          - 527/2520*ep*Zeta(4)
          - 4769/9720*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 1688976472763/700131600000
          - 4/315*ep^-4
          - 1049/198450*ep^-3
          - 2850061/27783000*ep^-2
          + 38/315*ep^-2*Zeta(2)
          - 39401747023/70013160000*ep^-1
          + 4/9*ep^-1*Zeta(3)
          + 19931/396900*ep^-1*Zeta(2)
          + 1049/5670*Zeta(3)
          + 527/1260*Zeta(4)
          + 54151159/55566000*Zeta(2)
          - 159175787156820913/12350321424000000*ep
          + 3884/525*ep*Zeta(5)
          + 2850061/793800*ep*Zeta(3)
          + 552823/3175200*ep*Zeta(4)
          + 748633193437/140026320000*ep*Zeta(2)
          - 38/9*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 2413407759787/816820200000
          + 2/105*ep^-4
          - 352/11025*ep^-3
          + 184967/771750*ep^-2
          - 19/105*ep^-2*Zeta(2)
          + 2340288229/5834430000*ep^-1
          - 2/3*ep^-1*Zeta(3)
          + 3344/11025*ep^-1*Zeta(2)
          + 352/315*Zeta(3)
          - 527/840*Zeta(4)
          - 3514373/1543500*Zeta(2)
          + 7212164954852537/514596726000000*ep
          - 1942/175*ep*Zeta(5)
          - 184967/22050*ep*Zeta(3)
          + 11594/11025*ep*Zeta(4)
          - 44465476351/11668860000*ep*Zeta(2)
          + 19/3*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 2999/204120
          + 2/945*ep^-2
          + 4/8505*ep^-1
          - 1/105*Zeta(2)
          + 17377/408240*ep
          - 34/945*ep*Zeta(3)
          - 2/945*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 858202847/2143260000
          - 8/945*ep^-3
          - 5249/297675*ep^-2
          - 11923487/125023500*ep^-1
          + 4/105*ep^-1*Zeta(2)
          + 136/945*Zeta(3)
          + 5249/66150*Zeta(2)
          - 63283120926629/44108290800000*ep
          + 89233/297675*ep*Zeta(3)
          + 19/90*ep*Zeta(4)
          + 2374709/5556600*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 2028932982983/918922725000
          + 8/315*ep^-4
          - 6337/132300*ep^-3
          + 11346959/41674500*ep^-2
          - 12/35*ep^-2*Zeta(2)
          + 31294720309/70013160000*ep^-1
          - 32/63*ep^-1*Zeta(3)
          + 29641/29400*ep^-1*Zeta(2)
          + 28537/26460*Zeta(3)
          + 599/210*Zeta(4)
          - 29691689/9261000*Zeta(2)
          + 6952781511248071/882165816000000*ep
          - 2608/525*ep*Zeta(5)
          - 43934441/8334900*ep*Zeta(3)
          - 7686443/705600*ep*Zeta(4)
          - 26485411649/15558480000*ep*Zeta(2)
          + 248/35*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 48230639/156279375
          + 4/315*ep^-3
          - 4/33075*ep^-2
          + 195/1372*ep^-1
          - 2/35*ep^-1*Zeta(2)
          - 68/315*Zeta(3)
          + 136/99225*Zeta(2)
          + 2033620082017/1470276360000*ep
          + 76/14175*ep*Zeta(3)
          - 19/60*ep*Zeta(4)
          - 2264449/3333960*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 9470969019277/1633640400000
          - 8/315*ep^-4
          - 892/19845*ep^-3
          - 1632077/3472875*ep^-2
          + 4/35*ep^-2*Zeta(2)
          - 5355616519/3500658000*ep^-1
          + 136/315*ep^-1*Zeta(3)
          + 6116/33075*ep^-1*Zeta(2)
          + 74344/99225*Zeta(3)
          + 19/30*Zeta(4)
          + 1475063/514500*Zeta(2)
          - 29189201132288819/1235032142400000*ep
          + 2248/525*ep*Zeta(5)
          + 5988487/694575*ep*Zeta(3)
          + 178307/132300*ep*Zeta(4)
          + 7061440703/972405000*ep*Zeta(2)
          - 68/35*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 5811374813/2178187200
          + 2/105*ep^-4
          - 152/33075*ep^-3
          + 1673051/5556600*ep^-2
          - 3/35*ep^-2*Zeta(2)
          + 401152699/833490000*ep^-1
          - 34/105*ep^-1*Zeta(3)
          + 766/33075*ep^-1*Zeta(2)
          + 416/4725*Zeta(3)
          - 19/40*Zeta(4)
          - 5461097/3704400*Zeta(2)
          + 3267642151211281/343064484000000*ep
          - 562/175*ep*Zeta(5)
          - 4441933/793800*ep*Zeta(3)
          + 361/3150*ep*Zeta(4)
          - 3863952139/1666980000*ep*Zeta(2)
          + 51/35*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 343475723/11668860000
          + 4/315*ep^-3
          - 1513/66150*ep^-2
          + 989087/13891500*ep^-1
          - 26/315*ep^-1*Zeta(2)
          - 44/315*Zeta(3)
          + 19669/132300*Zeta(2)
          + 3262799025713/14702763600000*ep
          + 16643/66150*ep*Zeta(3)
          + 361/1260*ep*Zeta(4)
          - 12858131/27783000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 15480262361/245046060000
          - 2/105*ep^-4
          + 304/33075*ep^-3
          - 434017/5556600*ep^-2
          + 13/105*ep^-2*Zeta(2)
          - 650019043/2917215000*ep^-1
          + 22/105*ep^-1*Zeta(3)
          - 1976/33075*ep^-1*Zeta(2)
          - 3344/33075*Zeta(3)
          - 361/840*Zeta(4)
          + 5642221/11113200*Zeta(2)
          - 61656294391931/171532242000000*ep
          + 26/25*ep*Zeta(5)
          + 4774187/5556600*ep*Zeta(3)
          + 6859/33075*ep*Zeta(4)
          + 8450247559/5834430000*ep*Zeta(2)
          - 143/105*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 113184493/4375822500
          + 82/99225*ep^-2
          - 771293/20837250*ep^-1
          - 533/99225*Zeta(2)
          - 504226786097/3675690900000*ep
          - 902/99225*ep*Zeta(3)
          + 10026809/41674500*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 883151336759/544546800000
          + 4/105*ep^-4
          - 5287/66150*ep^-3
          + 674003/1389150*ep^-2
          - 26/105*ep^-2*Zeta(2)
          + 179332739/1296540000*ep^-1
          - 44/105*ep^-1*Zeta(3)
          + 68731/132300*ep^-1*Zeta(2)
          + 58157/66150*Zeta(3)
          + 361/420*Zeta(4)
          - 8762039/2778300*Zeta(2)
          + 305535269414299/76236552000000*ep
          - 52/25*ep*Zeta(5)
          - 7414033/1389150*ep*Zeta(3)
          - 1908607/1058400*ep*Zeta(4)
          - 2331325607/2593080000*ep*Zeta(2)
          + 286/105*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 195893840809/408410100000
          + 82/33075*ep^-3
          - 285821/2315250*ep^-2
          + 866231/54022500*ep^-1
          - 533/33075*ep^-1*Zeta(2)
          - 902/33075*Zeta(3)
          + 3715673/4630500*Zeta(2)
          - 19999752119527/19059138000000*ep
          + 3144031/2315250*ep*Zeta(3)
          + 14801/264600*ep*Zeta(4)
          - 11261003/108045000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 145557044053/1225230300000
          + 2/105*ep^-4
          - 4819/66150*ep^-3
          + 4491113/27783000*ep^-2
          - 1/21*ep^-2*Zeta(2)
          - 1006803733/5834430000*ep^-1
          - 2/15*ep^-1*Zeta(3)
          + 4819/26460*ep^-1*Zeta(2)
          + 4819/9450*Zeta(3)
          - 13/280*Zeta(4)
          - 4491113/11113200*Zeta(2)
          - 47754339923471/514596726000000*ep
          - 62/175*ep*Zeta(5)
          - 4491113/3969000*ep*Zeta(3)
          + 62647/352800*ep*Zeta(4)
          + 1006803733/2333772000*ep*Zeta(2)
          + 1/3*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 92378001887/816820200000
          + 82/33075*ep^-3
          - 741007/6945750*ep^-2
          + 133426183/972405000*ep^-1
          - 41/6615*ep^-1*Zeta(2)
          - 82/4725*Zeta(3)
          + 741007/2778300*Zeta(2)
          - 27846282349/893397093750*ep
          + 741007/992250*ep*Zeta(3)
          - 533/88200*ep*Zeta(4)
          - 133426183/388962000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 10715533/500094000
          + 17/2835*ep^-2
          - 97063/2381400*ep^-1
          - 17/1134*Zeta(2)
          - 65157131/210039480000*ep
          - 17/405*ep*Zeta(3)
          + 97063/952560*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(7) =

       + xb^(-6*ep)*CA^3 * (
          - 559/540
          - 1/54*ep^-3
          + 1/108*ep^-2
          - 119/540*ep^-1
          + 17/108*ep^-1*Zeta(2)
          + 59/54*Zeta(3)
          - 17/216*Zeta(2)
          - 1733/270*ep
          - 59/108*ep*Zeta(3)
          + 1061/288*ep*Zeta(4)
          + 2023/1080*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 559/135
          + 2/27*ep^-3
          - 1/27*ep^-2
          + 119/135*ep^-1
          - 17/27*ep^-1*Zeta(2)
          - 118/27*Zeta(3)
          + 17/54*Zeta(2)
          + 3466/135*ep
          + 59/27*ep*Zeta(3)
          - 1061/72*ep*Zeta(4)
          - 2023/270*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 559/135
          - 2/27*ep^-3
          + 1/27*ep^-2
          - 119/135*ep^-1
          + 17/27*ep^-1*Zeta(2)
          + 118/27*Zeta(3)
          - 17/54*Zeta(2)
          - 3466/135*ep
          - 59/27*ep*Zeta(3)
          + 1061/72*ep*Zeta(4)
          + 2023/270*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 1593627109/500094000
          + 4/27*ep^-3
          - 661/2835*ep^-2
          + 124549/132300*ep^-1
          - 38/27*ep^-1*Zeta(2)
          - 140/27*Zeta(3)
          + 12559/5670*Zeta(2)
          + 1647823144973/105019740000*ep
          + 661/81*ep*Zeta(3)
          - 527/108*ep*Zeta(4)
          - 2366431/264600*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 55911404309/5250987000
          - 1228/2835*ep^-3
          + 34157/59535*ep^-2
          - 70351187/25004700*ep^-1
          + 11666/2835*ep^-1*Zeta(2)
          + 1228/81*Zeta(3)
          - 648983/119070*Zeta(2)
          - 226769407604597/4410829080000*ep
          - 34157/1701*ep*Zeta(3)
          + 161789/11340*ep*Zeta(4)
          + 1336672553/50009400*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 1122261751/131274675
          + 776/2835*ep^-3
          - 2558/11907*ep^-2
          + 4654333/2500470*ep^-1
          - 7372/2835*ep^-1*Zeta(2)
          - 776/81*Zeta(3)
          + 24301/11907*Zeta(2)
          + 17670452685373/441082908000*ep
          + 12790/1701*ep*Zeta(3)
          - 51119/5670*ep*Zeta(4)
          - 88432327/5000940*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 641/7290
          + 2/81*ep^-2
          - 2/81*ep^-1
          - 11/27*Zeta(2)
          + 847/3645*ep
          - 14/27*ep*Zeta(3)
          + 11/27*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 229056671/83349000
          - 10/27*ep^-3
          + 965/1134*ep^-2
          - 362687/297675*ep^-1
          + 73/27*ep^-1*Zeta(2)
          + 194/27*Zeta(3)
          - 56921/11340*Zeta(2)
          - 131117270029/17503290000*ep
          - 92429/5670*ep*Zeta(3)
          - 311/72*ep*Zeta(4)
          + 5853133/595350*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 641/3645
          - 4/81*ep^-2
          + 4/81*ep^-1
          + 22/27*Zeta(2)
          - 1694/3645*ep
          + 28/27*ep*Zeta(3)
          - 22/27*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 8128255531/875164500
          + 472/567*ep^-3
          - 5189/3969*ep^-2
          + 5759882/2083725*ep^-1
          - 21092/2835*ep^-1*Zeta(2)
          - 46456/2835*Zeta(3)
          + 5940619/595350*Zeta(2)
          + 15997433404013/551353635000*ep
          + 7542491/297675*ep*Zeta(3)
          + 59341/1890*ep*Zeta(4)
          - 99879473/3472875*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 87903481633/13127467500
          - 496/945*ep^-3
          + 180808/297675*ep^-2
          - 20398201/10418625*ep^-1
          + 16364/2835*ep^-1*Zeta(2)
          + 29824/2835*Zeta(3)
          - 2045254/297675*Zeta(2)
          - 131293408770563/5513536350000*ep
          - 1194848/99225*ep*Zeta(3)
          - 34967/945*ep*Zeta(4)
          + 1554837703/62511750*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 113203/1786050
          - 8/81*ep^-2
          + 1742/8505*ep^-1
          + 52/81*Zeta(2)
          - 38049523/375070500*ep
          + 88/81*ep*Zeta(3)
          - 11323/8505*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 972827/10001880
          + 8/27*ep^-3
          - 184/315*ep^-2
          + 24716/59535*ep^-1
          - 52/27*ep^-1*Zeta(2)
          - 88/27*Zeta(3)
          + 1196/315*Zeta(2)
          - 236923081/1750329000*ep
          + 2024/315*ep*Zeta(3)
          + 361/54*ep*Zeta(4)
          - 160654/59535*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 6962254/93767625
          + 776/8505*ep^-2
          - 101342/893025*ep^-1
          - 5044/8505*Zeta(2)
          + 18298827733/39382402500*ep
          - 8536/8505*ep*Zeta(3)
          + 658723/893025*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 17739299149/13127467500
          - 776/945*ep^-3
          + 465656/297675*ep^-2
          - 50739487/31255875*ep^-1
          + 5044/945*ep^-1*Zeta(2)
          + 8536/945*Zeta(3)
          - 3026764/297675*Zeta(2)
          - 1152411189778/344596021875*ep
          - 5122216/297675*ep*Zeta(3)
          - 35017/1890*ep*Zeta(4)
          + 659613331/62511750*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 54743932499/26254935000
          + 1424/2835*ep^-3
          - 75296/99225*ep^-2
          + 58410287/62511750*ep^-1
          - 9256/2835*ep^-1*Zeta(2)
          - 15664/2835*Zeta(3)
          + 489424/99225*Zeta(2)
          + 41057507101673/11027072700000*ep
          + 828256/99225*ep*Zeta(3)
          + 32129/2835*ep*Zeta(4)
          - 759333731/125023500*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 1/81
          - 2/243*ep^-1
          + 2/729*ep
          + 5/243*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 13999/595350
          + 4/81*ep^-2
          - 587/8505*ep^-1
          - 10/81*Zeta(2)
          - 12700348/93767625*ep
          - 28/81*ep*Zeta(3)
          + 587/3402*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 63499369/250047000
          - 2/27*ep^-3
          + 272/2835*ep^-2
          - 56977/595350*ep^-1
          + 5/27*ep^-1*Zeta(2)
          + 14/27*Zeta(3)
          - 136/567*Zeta(2)
          + 4740959149/13127467500*ep
          - 272/405*ep*Zeta(3)
          + 13/72*ep*Zeta(4)
          + 56977/238140*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 8884459/93767625
          - 776/8505*ep^-2
          + 45916/297675*ep^-1
          + 388/1701*Zeta(2)
          + 1742749597/9845600625*ep
          + 776/1215*ep*Zeta(3)
          - 22958/59535*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 3535440901/4375822500
          + 776/2835*ep^-3
          - 129838/297675*ep^-2
          + 31156733/62511750*ep^-1
          - 388/567*ep^-1*Zeta(2)
          - 776/405*Zeta(3)
          + 64919/59535*Zeta(2)
          - 373412345513/689192043750*ep
          + 129838/42525*ep*Zeta(3)
          - 1261/1890*ep*Zeta(4)
          - 31156733/25004700*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 10174578191/13127467500
          - 712/2835*ep^-3
          + 145436/297675*ep^-2
          - 36017651/62511750*ep^-1
          + 356/567*ep^-1*Zeta(2)
          + 712/405*Zeta(3)
          - 72718/59535*Zeta(2)
          + 104415587011/689192043750*ep
          - 145436/42525*ep*Zeta(3)
          + 1157/1890*ep*Zeta(4)
          + 36017651/25004700*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(8) =

       + xb^(-6*ep)*CA^3 * (
          + 516949/107520
          + 197/10080*ep^-4
          - 1873/40320*ep^-3
          + 485/1792*ep^-2
          - 3349/20160*ep^-2*Zeta(2)
          + 30587/53760*ep^-1
          - 11623/10080*ep^-1*Zeta(3)
          + 31841/80640*ep^-1*Zeta(2)
          + 110507/40320*Zeta(3)
          - 209017/53760*Zeta(4)
          - 8245/3584*Zeta(2)
          + 2977421/107520*ep
          - 160949/5600*ep*Zeta(5)
          - 28615/1792*ep*Zeta(3)
          + 1987253/215040*ep*Zeta(4)
          - 519979/107520*ep*Zeta(2)
          + 197591/20160*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 2479/181440
          - 1/4032*ep^-2
          - 559/241920*ep^-1
          + 19/8064*Zeta(2)
          + 9593/1244160*ep
          + 5/576*ep*Zeta(3)
          + 10621/483840*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 464641420796759777/304876506009600000
          + 197/7560*ep^-4
          - 3691/30240*ep^-3
          + 19916315897/48009024000*ep^-2
          - 3743/15120*ep^-2*Zeta(2)
          - 146188754311/192036096000*ep^-1
          - 197/216*ep^-1*Zeta(3)
          + 70129/60480*ep^-1*Zeta(2)
          + 3691/864*Zeta(3)
          - 103819/120960*Zeta(4)
          - 378410002043/96018048000*Zeta(2)
          + 321411933365208449/1219506024038400000*ep
          - 191287/12600*ep*Zeta(5)
          - 19916315897/1371686400*ep*Zeta(3)
          + 1945157/483840*ep*Zeta(4)
          + 2777586331909/384072192000*ep*Zeta(2)
          + 3743/432*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/504
          + 149/30240*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 253104083/4267468800
          - 1/6048*ep^-2
          - 1163/72576*ep^-1
          + 1/1344*Zeta(2)
          - 15127402489/51209625600*ep
          + 17/6048*ep*Zeta(3)
          + 156173/846720*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 12527783006731/4480842240000
          + 197/2520*ep^-4
          - 2039/6048*ep^-3
          + 3500633/8467200*ep^-2
          - 2167/1680*ep^-2*Zeta(2)
          - 1489898761/711244800*ep^-1
          - 197/120*ep^-1*Zeta(3)
          + 9241/2240*ep^-1*Zeta(2)
          + 199607/30240*Zeta(3)
          + 55357/4480*Zeta(4)
          - 761309/89600*Zeta(2)
          - 15791351235135167/752781496320000*ep
          - 67177/4200*ep*Zeta(5)
          - 79216877/8467200*ep*Zeta(3)
          - 722759/23040*ep*Zeta(4)
          + 71383430581/7112448000*ep*Zeta(2)
          + 2167/80*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/288*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 2920781/50803200
          - 1/2016*ep^-2
          - 29/3456*ep^-1
          + 13/4032*Zeta(2)
          + 930649549/5334336000*ep
          + 11/2016*ep*Zeta(3)
          + 377/6912*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 462368293813149917/101625502003200000
          + 197/2520*ep^-4
          - 157/720*ep^-3
          + 14278391717/16003008000*ep^-2
          - 2561/5040*ep^-2*Zeta(2)
          - 16522668367/32006016000*ep^-1
          - 2167/2520*ep^-1*Zeta(3)
          + 2041/1440*ep^-1*Zeta(2)
          + 1727/720*Zeta(3)
          + 71117/40320*Zeta(4)
          - 185619092321/32006016000*Zeta(2)
          + 1790532543965692097/203251004006400000*ep
          - 2561/600*ep*Zeta(5)
          - 157062308887/16003008000*ep*Zeta(3)
          - 56677/11520*ep*Zeta(4)
          + 214794688771/64012032000*ep*Zeta(2)
          + 28171/5040*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/1440*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 11633/302400
          - 29/1680*ep^-1
          - 1519183/15876000*ep
          + 29/672*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 448783911101/2240421120000
          + 197/2520*ep^-4
          - 2509/10080*ep^-3
          + 3904069/12700800*ep^-2
          - 197/1008*ep^-2*Zeta(2)
          - 2195604193/5334336000*ep^-1
          - 197/360*ep^-1*Zeta(3)
          + 2509/4032*ep^-1*Zeta(2)
          + 2509/1440*Zeta(3)
          - 2561/13440*Zeta(4)
          - 3904069/5080320*Zeta(2)
          - 509788271545657/940976870400000*ep
          - 6107/4200*ep*Zeta(5)
          - 3904069/1814400*ep*Zeta(3)
          + 32617/53760*ep*Zeta(4)
          + 2195604193/2133734400*ep*Zeta(2)
          + 197/144*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(8) =

       + xb^(-6*ep)*CA^3 * (
          + 1555/2304
          + 7/1728*ep^-4
          - 3623/241920*ep^-3
          + 641/11520*ep^-2
          - 119/3456*ep^-2*Zeta(2)
          + 19361/322560*ep^-1
          - 413/1728*ep^-1*Zeta(3)
          + 61591/483840*ep^-1*Zeta(2)
          + 213757/241920*Zeta(3)
          - 7427/9216*Zeta(4)
          - 10897/23040*Zeta(2)
          + 611957/161280*ep
          - 5719/960*ep*Zeta(5)
          - 37819/11520*ep*Zeta(3)
          + 3844003/1290240*ep*Zeta(4)
          - 329137/645120*ep*Zeta(2)
          + 7021/3456*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 1787593/19595520
          + 7/1296*ep^-3
          - 5969/544320*ep^-2
          + 173/3645*ep^-1
          - 133/2592*ep^-1*Zeta(2)
          - 245/1296*Zeta(3)
          + 113411/1088640*Zeta(2)
          + 6962065/11757312*ep
          + 5969/15552*ep*Zeta(3)
          - 3689/20736*ep*Zeta(4)
          - 3287/7290*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 1142564652643343/645241282560000
          - 7/648*ep^-4
          + 149/120960*ep^-3
          - 74292857/914457600*ep^-2
          + 133/1296*ep^-2*Zeta(2)
          - 111176708081/256048128000*ep^-1
          + 245/648*ep^-1*Zeta(3)
          - 2831/241920*ep^-1*Zeta(2)
          - 149/3456*Zeta(3)
          + 3689/10368*Zeta(4)
          + 1411564283/1828915200*Zeta(2)
          - 252350002217521717/25809651302400000*ep
          + 6797/1080*ep*Zeta(5)
          + 74292857/26127360*ep*Zeta(3)
          - 78523/1935360*ep*Zeta(4)
          + 2112357453539/512096256000*ep*Zeta(2)
          - 4655/1296*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 9089575800259/3982970880000
          + 7/432*ep^-4
          - 13253/362880*ep^-3
          + 1375723/6350400*ep^-2
          - 133/864*ep^-2*Zeta(2)
          + 57924501727/256048128000*ep^-1
          - 245/432*ep^-1*Zeta(3)
          + 251807/725760*ep^-1*Zeta(2)
          + 13253/10368*Zeta(3)
          - 3689/6912*Zeta(4)
          - 26138737/12700800*Zeta(2)
          + 1877667047156032273/180667559116800000*ep
          - 6797/720*ep*Zeta(5)
          - 1375723/181440*ep*Zeta(3)
          + 6984331/5806080*ep*Zeta(4)
          - 1100565532813/512096256000*ep*Zeta(2)
          + 4655/864*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 2779/233280
          + 7/3888*ep^-2
          - 1069/1632960*ep^-1
          - 7/864*Zeta(2)
          + 1695373/58786560*ep
          - 119/3888*ep*Zeta(3)
          + 1069/362880*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 67627254601/230443315200
          - 7/972*ep^-3
          - 18259/1632960*ep^-2
          - 48677693/685843200*ep^-1
          + 7/216*ep^-1*Zeta(2)
          + 119/972*Zeta(3)
          + 18259/362880*Zeta(2)
          - 371262708499/365783040000*ep
          + 310403/1632960*ep*Zeta(3)
          + 931/5184*ep*Zeta(4)
          + 36360701/114307200*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 49856022756193/32262064128000
          + 7/324*ep^-4
          - 57979/1088640*ep^-3
          + 839969/3386880*ep^-2
          - 7/24*ep^-2*Zeta(2)
          + 91323887687/384072192000*ep^-1
          - 35/81*ep^-1*Zeta(3)
          + 246083/241920*ep^-1*Zeta(2)
          + 1267799/1088640*Zeta(3)
          + 4193/1728*Zeta(4)
          - 959197159/304819200*Zeta(2)
          + 464820706452317311/90333779558400000*ep
          - 1141/270*ep*Zeta(5)
          - 106252147/21772800*ep*Zeta(3)
          - 8733551/829440*ep*Zeta(4)
          + 118471231/5689958400*ep*Zeta(2)
          + 217/36*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 14621328353/76814438400
          + 7/648*ep^-3
          - 1151/181440*ep^-2
          + 2586329/21772800*ep^-1
          - 7/144*ep^-1*Zeta(2)
          - 119/648*Zeta(3)
          + 31747/1088640*Zeta(2)
          + 323090697220061/322620641280000*ep
          + 60041/544320*ep*Zeta(3)
          - 931/3456*ep*Zeta(4)
          - 74279497/130636800*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 10616441237413/2580965130240
          - 7/324*ep^-4
          - 3287/120960*ep^-3
          - 979109/2612736*ep^-2
          + 7/72*ep^-2*Zeta(2)
          - 4285454237/4000752000*ep^-1
          + 119/324*ep^-1*Zeta(3)
          + 79369/725760*ep^-1*Zeta(2)
          + 54539/120960*Zeta(3)
          + 931/1728*Zeta(4)
          + 142661249/60963840*Zeta(2)
          - 193031359101424327/11291722444800000*ep
          + 1967/540*ep*Zeta(5)
          + 3166451371/457228800*ep*Zeta(3)
          + 1638473/1935360*ep*Zeta(4)
          + 204251435951/42674688000*ep*Zeta(2)
          - 119/72*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 212552698543081/107540213760000
          + 7/432*ep^-4
          - 149/11340*ep^-3
          + 5544617/21772800*ep^-2
          - 7/96*ep^-2*Zeta(2)
          + 2164401011/8534937600*ep^-1
          - 119/432*ep^-1*Zeta(3)
          + 11063/181440*ep^-1*Zeta(2)
          + 1163/5040*Zeta(3)
          - 931/2304*Zeta(4)
          - 18121189/14515200*Zeta(2)
          + 3424320088938743/516193026048000*ep
          - 1967/720*ep*Zeta(5)
          - 103182517/21772800*ep*Zeta(3)
          + 2831/8640*ep*Zeta(4)
          - 61820151499/51209625600*ep*Zeta(2)
          + 119/96*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 385318361/76814438400
          + 7/648*ep^-3
          - 653/25920*ep^-2
          + 2146091/30481920*ep^-1
          - 91/1296*ep^-1*Zeta(2)
          - 77/648*Zeta(3)
          + 8489/51840*Zeta(2)
          + 11172457057381/64524128256000*ep
          + 7183/25920*ep*Zeta(3)
          + 2527/10368*ep*Zeta(4)
          - 27899183/60963840*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 1515413931443/6145155072000
          - 7/432*ep^-4
          + 1591/90720*ep^-3
          - 2756209/43545600*ep^-2
          + 91/864*ep^-2*Zeta(2)
          - 1322237347/9144576000*ep^-1
          + 77/432*ep^-1*Zeta(3)
          - 20683/181440*ep^-1*Zeta(2)
          - 17501/90720*Zeta(3)
          - 2527/6912*Zeta(4)
          + 35830717/87091200*Zeta(2)
          - 244078447575317/6452412825600000*ep
          + 637/720*ep*Zeta(5)
          + 30318299/43545600*ep*Zeta(3)
          + 574351/1451520*ep*Zeta(4)
          + 17189085511/18289152000*ep*Zeta(2)
          - 1001/864*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          - 1520798731/384072192000
          + 67/108864*ep^-2
          - 14644769/457228800*ep^-1
          - 871/217728*Zeta(2)
          - 31589326905449/322620641280000*ep
          - 737/108864*ep*Zeta(3)
          + 190381997/914457600*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 68796097569649/53770106880000
          + 7/216*ep^-4
          - 569/6720*ep^-3
          + 11438047/25401600*ep^-2
          - 91/432*ep^-2*Zeta(2)
          - 4218292223/42674688000*ep^-1
          - 77/216*ep^-1*Zeta(3)
          + 7397/13440*ep^-1*Zeta(2)
          + 6259/6720*Zeta(3)
          + 2527/3456*Zeta(4)
          - 148694611/50803200*Zeta(2)
          + 79494526549501613/30111259852800000*ep
          - 637/360*ep*Zeta(5)
          - 125818517/25401600*ep*Zeta(3)
          - 205409/107520*ep*Zeta(4)
          + 54837798899/85349376000*ep*Zeta(2)
          + 1001/432*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 1552143190747/3982970880000
          + 67/36288*ep^-3
          - 16140529/152409600*ep^-2
          + 3310419463/42674688000*ep^-1
          - 871/72576*ep^-1*Zeta(2)
          - 737/36288*Zeta(3)
          + 209826877/304819200*Zeta(2)
          - 2016553766985113/3345695539200000*ep
          + 177545819/152409600*ep*Zeta(3)
          + 24187/580608*ep*Zeta(4)
          - 43035453019/85349376000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 65952681503/384072192000
          + 7/432*ep^-4
          - 3161/45360*ep^-3
          + 26159/155520*ep^-2
          - 35/864*ep^-2*Zeta(2)
          - 65079823/304819200*ep^-1
          - 49/432*ep^-1*Zeta(3)
          + 3161/18144*ep^-1*Zeta(2)
          + 3161/6480*Zeta(3)
          - 91/2304*Zeta(4)
          - 26159/62208*Zeta(2)
          - 21048056726471/161310320640000*ep
          - 217/720*ep*Zeta(5)
          - 183113/155520*ep*Zeta(3)
          + 41093/241920*ep*Zeta(4)
          + 65079823/121927680*ep*Zeta(2)
          + 245/864*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 21208669597/140026320000
          + 67/36288*ep^-3
          - 1184833/12700800*ep^-2
          + 439189993/2667168000*ep^-1
          - 335/72576*ep^-1*Zeta(2)
          - 67/5184*Zeta(3)
          + 1184833/5080320*Zeta(2)
          + 4658026409/229730681250*ep
          + 1184833/1814400*ep*Zeta(3)
          - 871/193536*ep*Zeta(4)
          - 439189993/1066867200*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 1692943507/48009024000
          + 10349/2177280*ep^-2
          - 17849939/457228800*ep^-1
          - 10349/870912*Zeta(2)
          - 6539483707/630118440000*ep
          - 10349/311040*ep*Zeta(3)
          + 17849939/182891520*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(8) =

       + xb^(-6*ep)*CA^3 * (
          - 7/10
          - 2/135*ep^-3
          + 1/54*ep^-2
          - 11/60*ep^-1
          + 17/135*ep^-1*Zeta(2)
          + 118/135*Zeta(3)
          - 17/108*Zeta(2)
          - 11413/2520*ep
          - 59/54*ep*Zeta(3)
          + 1061/360*ep*Zeta(4)
          + 187/120*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 14/5
          + 8/135*ep^-3
          - 2/27*ep^-2
          + 11/15*ep^-1
          - 68/135*ep^-1*Zeta(2)
          - 472/135*Zeta(3)
          + 17/27*Zeta(2)
          + 11413/630*ep
          + 118/27*ep*Zeta(3)
          - 1061/90*ep*Zeta(4)
          - 187/30*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 14/5
          - 8/135*ep^-3
          + 2/27*ep^-2
          - 11/15*ep^-1
          + 68/135*ep^-1*Zeta(2)
          + 472/135*Zeta(3)
          - 17/27*Zeta(2)
          - 11413/630*ep
          - 118/27*ep*Zeta(3)
          + 1061/90*ep*Zeta(4)
          + 187/30*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 40243969861/20003760000
          + 16/135*ep^-3
          - 869/3150*ep^-2
          + 21493961/23814000*ep^-1
          - 152/135*ep^-1*Zeta(2)
          - 112/27*Zeta(3)
          + 16511/6300*Zeta(2)
          + 19977578509921/1867017600000*ep
          + 869/90*ep*Zeta(3)
          - 527/135*ep*Zeta(4)
          - 408385259/47628000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 1177498988489/168031584000
          - 986/2835*ep^-3
          + 170587/238140*ep^-2
          - 2628406177/1000188000*ep^-1
          + 9367/2835*ep^-1*Zeta(2)
          + 986/81*Zeta(3)
          - 3241153/476280*Zeta(2)
          - 24897711595908073/705732652800000*ep
          - 170587/6804*ep*Zeta(3)
          + 259811/22680*ep*Zeta(4)
          + 49939717363/2000376000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 2507001474121/420078960000
          + 628/2835*ep^-3
          - 195971/595350*ep^-2
          + 822913453/500094000*ep^-1
          - 5966/2835*ep^-1*Zeta(2)
          - 628/81*Zeta(3)
          + 3723449/1190700*Zeta(2)
          + 9794662242407797/352866326400000*ep
          + 195971/17010*ep*Zeta(3)
          - 82739/11340*ep*Zeta(4)
          - 15635355607/1000188000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 314/3645
          + 8/405*ep^-2
          - 14/405*ep^-1
          - 44/135*Zeta(2)
          + 494/3645*ep
          - 56/135*ep*Zeta(3)
          + 77/135*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 3846671179/2500470000
          - 8/27*ep^-3
          + 25637/28350*ep^-2
          - 8974261/5953500*ep^-1
          + 292/135*ep^-1*Zeta(2)
          + 776/135*Zeta(3)
          - 35521/6300*Zeta(2)
          - 4690415207111/1050197400000*ep
          - 164203/9450*ep*Zeta(3)
          - 311/90*ep*Zeta(4)
          + 1624057/147000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 628/3645
          - 16/405*ep^-2
          + 28/405*ep^-1
          + 88/135*Zeta(2)
          - 988/3645*ep
          + 112/135*ep*Zeta(3)
          - 154/135*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 26758346207/4375822500
          + 1906/2835*ep^-3
          - 16913/11025*ep^-2
          + 125655337/41674500*ep^-1
          - 3401/567*ep^-1*Zeta(2)
          - 37514/2835*Zeta(3)
          + 7348997/595350*Zeta(2)
          + 806377489047377/44108290800000*ep
          + 1779227/59535*ep*Zeta(3)
          + 190451/7560*ep*Zeta(4)
          - 2443796347/83349000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 9508570313/2100394800
          - 404/945*ep^-3
          + 9323/11907*ep^-2
          - 5438459/2778300*ep^-1
          + 13282/2835*ep^-1*Zeta(2)
          + 24284/2835*Zeta(3)
          - 209581/23814*Zeta(2)
          - 70686168603629/4410829080000*ep
          - 1547701/99225*ep*Zeta(3)
          - 112933/3780*ep*Zeta(4)
          + 6094044809/250047000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 2099263/11907000
          - 32/405*ep^-2
          + 3167/14175*ep^-1
          + 208/405*Zeta(2)
          - 1690133147/30005640000*ep
          + 352/405*ep*Zeta(3)
          - 41171/28350*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 3099932569/10001880000
          + 32/135*ep^-3
          - 9127/14175*ep^-2
          + 553747/793800*ep^-1
          - 208/135*ep^-1*Zeta(2)
          - 352/135*Zeta(3)
          + 118651/28350*Zeta(2)
          + 61591721189/933508800000*ep
          + 100397/14175*ep*Zeta(3)
          + 722/135*ep*Zeta(4)
          - 7198711/1587600*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 1492807/12002256
          + 628/8505*ep^-2
          - 256163/1786050*ep^-1
          - 4082/8505*Zeta(2)
          + 441483908569/1260236880000*ep
          - 6908/8505*ep*Zeta(3)
          + 3330119/3572100*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          - 104880120721/420078960000
          - 628/945*ep^-3
          + 1029743/595350*ep^-2
          - 1117711067/500094000*ep^-1
          + 4082/945*ep^-1*Zeta(2)
          + 6908/945*Zeta(3)
          - 13386659/1190700*Zeta(2)
          - 154796648959711/70573265280000*ep
          - 11327173/595350*ep*Zeta(3)
          - 56677/3780*ep*Zeta(4)
          + 14530243871/1000188000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 273197922677/210039480000
          + 1168/2835*ep^-3
          - 3523/3969*ep^-2
          + 297332887/250047000*ep^-1
          - 7592/2835*ep^-1*Zeta(2)
          - 12848/2835*Zeta(3)
          + 45799/7938*Zeta(2)
          + 358574528228311/176433163200000*ep
          + 38753/3969*ep*Zeta(3)
          + 26353/2835*ep*Zeta(4)
          - 3865327531/500094000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 2/135
          - 8/1215*ep^-1
          - 19/3645*ep
          + 4/243*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 550703/8930250
          + 16/405*ep^-2
          - 3593/42525*ep^-1
          - 8/81*Zeta(2)
          - 117292849/937676250*ep
          - 112/405*ep*Zeta(3)
          + 3593/17010*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 167202893/625117500
          - 8/135*ep^-3
          + 1703/14175*ep^-2
          - 68783/496125*ep^-1
          + 4/27*ep^-1*Zeta(2)
          + 56/135*Zeta(3)
          - 1703/5670*Zeta(2)
          + 15432014887/131274675000*ep
          - 1703/2025*ep*Zeta(3)
          + 13/90*ep*Zeta(4)
          + 68783/198450*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 15571457/93767625
          - 628/8505*ep^-2
          + 52478/297675*ep^-1
          + 314/1701*Zeta(2)
          + 1968340481/9845600625*ep
          + 628/1215*ep*Zeta(3)
          - 26239/59535*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 139917917/145860750
          + 628/2835*ep^-3
          - 6014/11907*ep^-2
          + 8296121/12502350*ep^-1
          - 314/567*ep^-1*Zeta(2)
          - 628/405*Zeta(3)
          + 15035/11907*Zeta(2)
          + 17087489899/137838408750*ep
          + 6014/1701*ep*Zeta(3)
          - 2041/3780*ep*Zeta(4)
          - 8296121/5000940*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 6340604369/6563733750
          - 584/2835*ep^-3
          + 158488/297675*ep^-2
          - 23246459/31255875*ep^-1
          + 292/567*ep^-1*Zeta(2)
          + 584/405*Zeta(3)
          - 79244/59535*Zeta(2)
          - 544060790129/1378384087500*ep
          - 158488/42525*ep*Zeta(3)
          + 949/1890*ep*Zeta(4)
          + 23246459/12502350*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(9) =

       + xb^(-6*ep)*CA^3 * (
          + 3994661/1075200
          + 337/20160*ep^-4
          - 20329/403200*ep^-3
          + 67099/268800*ep^-2
          - 5729/40320*ep^-2*Zeta(2)
          + 9173/25600*ep^-1
          - 19883/20160*ep^-1*Zeta(3)
          + 345593/806400*ep^-1*Zeta(2)
          + 1199411/403200*Zeta(3)
          - 357557/107520*Zeta(4)
          - 1140683/537600*Zeta(2)
          + 1869107/89600*ep
          - 275329/11200*ep*Zeta(5)
          - 3958841/268800*ep*Zeta(3)
          + 21569069/2150400*ep*Zeta(4)
          - 155941/51200*ep*Zeta(2)
          + 338011/40320*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 26567/2177280
          - 1/6048*ep^-2
          - 709/362880*ep^-1
          + 19/12096*Zeta(2)
          + 17519/13063680*ep
          + 5/864*ep*Zeta(3)
          + 13471/725760*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 915314550157131037/609753012019200000
          + 337/15120*ep^-4
          - 12193/100800*ep^-3
          + 40112796733/96018048000*ep^-2
          - 6403/30240*ep^-2*Zeta(2)
          - 548529163669/640120320000*ep^-1
          - 337/432*ep^-1*Zeta(3)
          + 231667/201600*ep^-1*Zeta(2)
          + 12193/2880*Zeta(3)
          - 177599/241920*Zeta(4)
          - 762143137927/192036096000*Zeta(2)
          - 466837983014336579/580717154304000000*ep
          - 327227/25200*ep*Zeta(5)
          - 40112796733/2743372800*ep*Zeta(3)
          + 6425711/1612800*ep*Zeta(4)
          + 10422054109711/1280240640000*ep*Zeta(2)
          + 6403/864*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/576
          + 863/241920*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 2513041687/57610828800
          - 1/9072*ep^-2
          - 3797/272160*ep^-1
          + 1/2016*Zeta(2)
          - 30242073061/138265989120*ep
          + 17/9072*ep*Zeta(3)
          + 1215827/7620480*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 446930789255927/241965480960000
          + 337/5040*ep^-4
          - 4823/14400*ep^-3
          + 370964609/762048000*ep^-2
          - 3707/3360*ep^-2*Zeta(2)
          - 15579783323/7681443840*ep^-1
          - 337/240*ep^-1*Zeta(3)
          + 24187/5760*ep^-1*Zeta(2)
          + 284737/43200*Zeta(3)
          + 94697/8960*Zeta(4)
          - 4530808027/508032000*Zeta(2)
          - 11118629159435564059/609753012019200000*ep
          - 114917/8400*ep*Zeta(5)
          - 384606337/36288000*ep*Zeta(3)
          - 7534039/230400*ep*Zeta(4)
          + 7775652098533/640120320000*ep*Zeta(2)
          + 3707/160*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/336*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 1011271/19051200
          - 1/3024*ep^-2
          - 1219/181440*ep^-1
          + 13/6048*Zeta(2)
          + 1128585053/9144576000*ep
          + 11/3024*ep*Zeta(3)
          + 15847/362880*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 886768785585346633/203251004006400000
          + 337/5040*ep^-4
          - 33209/151200*ep^-3
          + 5746676333/6401203200*ep^-2
          - 4381/10080*ep^-2*Zeta(2)
          - 77604109909/106686720000*ep^-1
          - 3707/5040*ep^-1*Zeta(3)
          + 431717/302400*ep^-1*Zeta(2)
          + 365299/151200*Zeta(3)
          + 121657/80640*Zeta(4)
          - 74706792329/12802406400*Zeta(2)
          + 4634627217833004211/677503346688000000*ep
          - 4381/1200*ep*Zeta(5)
          - 63213439663/6401203200*ep*Zeta(3)
          - 11988449/2419200*ep*Zeta(4)
          + 1008853428817/213373440000*ep*Zeta(2)
          + 48191/10080*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/1728*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 395411/15240960
          - 13/864*ep^-1
          - 608161417/9601804800*ep
          + 65/1728*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 194626746111799/604913702400000
          + 337/5040*ep^-4
          - 74687/302400*ep^-3
          + 136588351/381024000*ep^-2
          - 337/2016*ep^-2*Zeta(2)
          - 215125872677/480090240000*ep^-1
          - 337/720*ep^-1*Zeta(3)
          + 74687/120960*ep^-1*Zeta(2)
          + 74687/43200*Zeta(3)
          - 4381/26880*Zeta(4)
          - 136588351/152409600*Zeta(2)
          - 413702123908964993/762191265024000000*ep
          - 10447/8400*ep*Zeta(5)
          - 136588351/54432000*ep*Zeta(3)
          + 970931/1612800*ep*Zeta(4)
          + 215125872677/192036096000*ep*Zeta(2)
          + 337/288*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(9) =

       + xb^(-6*ep)*CA^3 * (
          + 179279/322560
          + 2/567*ep^-4
          - 893/60480*ep^-3
          + 39413/725760*ep^-2
          - 17/567*ep^-2*Zeta(2)
          + 2447/80640*ep^-1
          - 118/567*ep^-1*Zeta(3)
          + 15181/120960*ep^-1*Zeta(2)
          + 52687/60480*Zeta(3)
          - 1061/1512*Zeta(4)
          - 670021/1451520*Zeta(2)
          + 69299/23040*ep
          - 1634/315*ep*Zeta(5)
          - 2325367/725760*ep*Zeta(3)
          + 947473/322560*ep*Zeta(4)
          - 41599/161280*ep*Zeta(2)
          + 1003/567*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 126851/2099520
          + 8/1701*ep^-3
          - 691/58320*ep^-2
          + 221917/4898880*ep^-1
          - 76/1701*ep^-1*Zeta(2)
          - 40/243*Zeta(3)
          + 13129/116640*Zeta(2)
          + 2373389/5038848*ep
          + 4837/11664*ep*Zeta(3)
          - 527/3402*ep*Zeta(4)
          - 4216423/9797760*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 26496088650432287/19599203957760000
          - 16/1701*ep^-4
          + 15133/2857680*ep^-3
          - 1485283619/21604060800*ep^-2
          + 152/1701*ep^-2*Zeta(2)
          - 6325446278591/18147411072000*ep^-1
          + 80/243*ep^-1*Zeta(3)
          - 287527/5715360*ep^-1*Zeta(2)
          - 15133/81648*Zeta(3)
          + 527/1701*Zeta(4)
          + 28220388761/43208121600*Zeta(2)
          - 894012063663730647281/115243319271628800000*ep
          + 15536/2835*ep*Zeta(5)
          + 1485283619/617258880*ep*Zeta(3)
          - 7975091/45722880*ep*Zeta(4)
          + 120183479293229/36294822144000*ep*Zeta(2)
          - 760/243*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 28491409468267001/15243825300480000
          + 8/567*ep^-4
          - 110347/2857680*ep^-3
          + 484968301/2400451200*ep^-2
          - 76/567*ep^-2*Zeta(2)
          + 985758616741/9073705536000*ep^-1
          - 40/81*ep^-1*Zeta(3)
          + 2096593/5715360*ep^-1*Zeta(2)
          + 110347/81648*Zeta(3)
          - 527/1134*Zeta(4)
          - 9214397719/4800902400*Zeta(2)
          + 231892235898558426503/28810829817907200000*ep
          - 7768/945*ep*Zeta(5)
          - 484968301/68584320*ep*Zeta(3)
          + 58152869/45722880*ep*Zeta(4)
          - 18729413718079/18147411072000*ep*Zeta(2)
          + 380/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 5671/544320
          + 8/5103*ep^-2
          - 1637/1224720*ep^-1
          - 4/567*Zeta(2)
          + 177277/8817984*ep
          - 136/5103*ep*Zeta(3)
          + 1637/272160*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 2509036589/11110659840
          - 32/5103*ep^-3
          - 9889/1428840*ep^-2
          - 1812733187/32406091200*ep^-1
          + 16/567*ep^-1*Zeta(2)
          + 544/5103*Zeta(3)
          + 9889/317520*Zeta(2)
          - 155242180851230987/205791641556480000*ep
          + 168113/1428840*ep*Zeta(3)
          + 38/243*ep*Zeta(4)
          + 5417192161/21604060800*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 7913064056037599/6859721385216000
          + 32/1701*ep^-4
          - 159107/2857680*ep^-3
          + 1006234457/4320812160*ep^-2
          - 16/63*ep^-2*Zeta(2)
          + 95256341881/1008189504000*ep^-1
          - 640/1701*ep^-1*Zeta(3)
          + 1911977/1905120*ep^-1*Zeta(2)
          + 3422147/2857680*Zeta(3)
          + 1198/567*Zeta(4)
          - 44813833151/14402707200*Zeta(2)
          + 1780579501940217877/514479103891200000*ep
          - 10432/2835*ep*Zeta(5)
          - 100176469193/21604060800*ep*Zeta(3)
          - 153866801/15240960*ep*Zeta(4)
          + 4618024080403/3629482214400*ep*Zeta(2)
          + 992/189*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 29812311317/259248729600
          + 16/1701*ep^-3
          - 43147/4286520*ep^-2
          + 1130524753/10802030400*ep^-1
          - 8/189*ep^-1*Zeta(2)
          - 272/1701*Zeta(3)
          + 392423/8573040*Zeta(2)
          + 53359947276706223/68597213852160000*ep
          + 11773/68040*ep*Zeta(3)
          - 19/81*ep*Zeta(4)
          - 10819322063/21604060800*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 42339076463123719/13719442770432000
          - 32/1701*ep^-4
          - 2764/178605*ep^-3
          - 1348919027/4320812160*ep^-2
          + 16/189*ep^-2*Zeta(2)
          - 879576014543/1134213192000*ep^-1
          + 544/1701*ep^-1*Zeta(3)
          + 42577/714420*ep^-1*Zeta(2)
          + 90901/357210*Zeta(3)
          + 38/81*Zeta(4)
          + 1903570939/960180480*Zeta(2)
          - 125478013131071406709/9603609939302400000*ep
          + 8992/2835*ep*Zeta(5)
          + 125303985299/21604060800*ep*Zeta(3)
          + 246331/476280*ep*Zeta(4)
          + 28970934802193/9073705536000*ep*Zeta(2)
          - 272/189*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 36147428764010423/22865737950720000
          + 8/567*ep^-4
          - 51917/2857680*ep^-3
          + 202288417/900169200*ep^-2
          - 4/63*ep^-2*Zeta(2)
          + 1899952043/17283248640*ep^-1
          - 136/567*ep^-1*Zeta(3)
          + 475453/5715360*ep^-1*Zeta(2)
          + 42809/136080*Zeta(3)
          - 19/54*Zeta(4)
          - 3964352149/3600676800*Zeta(2)
          + 56010954480340771517/11524331927162880000*ep
          - 2248/945*ep*Zeta(5)
          - 44786473/10716300*ep*Zeta(3)
          + 986423/2177280*ep*Zeta(4)
          - 3501045689/6913299456*ep*Zeta(2)
          + 68/63*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 6128172601/201637900800
          + 16/1701*ep^-3
          - 28033/1071630*ep^-2
          + 16996633/240045120*ep^-1
          - 104/1701*ep^-1*Zeta(2)
          - 176/1701*Zeta(3)
          + 364429/2143260*Zeta(2)
          + 25519168792081/169375836672000*ep
          + 308363/1071630*ep*Zeta(3)
          + 361/1701*ep*Zeta(4)
          - 220956229/480090240*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 4365685200731/12703187750400
          - 8/567*ep^-4
          + 32303/1428840*ep^-3
          - 8481407/150028200*ep^-2
          + 52/567*ep^-2*Zeta(2)
          - 13270843637/141776649000*ep^-1
          + 88/567*ep^-1*Zeta(3)
          - 419939/2857680*ep^-1*Zeta(2)
          - 355333/1428840*Zeta(3)
          - 361/1134*Zeta(4)
          + 110258291/300056400*Zeta(2)
          + 327098105957013673/3601353727238400000*ep
          + 104/135*ep*Zeta(5)
          + 93295477/150028200*ep*Zeta(3)
          + 11661383/22861440*ep*Zeta(4)
          + 172520967281/283553298000*ep*Zeta(2)
          - 572/567*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 3346296589/336063168000
          + 205/428652*ep^-2
          - 33863677/1200225600*ep^-1
          - 2665/857304*Zeta(2)
          - 22439205719969/282293061120000*ep
          - 2255/428652*ep*Zeta(3)
          + 440227801/2400451200*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 25759949588718209/22865737950720000
          + 16/567*ep^-4
          - 5123/59535*ep^-3
          + 1532911949/3600676800*ep^-2
          - 104/567*ep^-2*Zeta(2)
          - 2373120638659/9073705536000*ep^-1
          - 176/567*ep^-1*Zeta(3)
          + 66599/119070*ep^-1*Zeta(2)
          + 56353/59535*Zeta(3)
          + 361/567*Zeta(4)
          - 19927855337/7201353600*Zeta(2)
          + 102806189709332219801/57621659635814400000*ep
          - 208/135*ep*Zeta(5)
          - 16862031439/3600676800*ep*Zeta(3)
          - 1849403/952560*ep*Zeta(4)
          + 30850568302567/18147411072000*ep*Zeta(2)
          + 1144/567*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 100186130409787/282293061120000
          + 205/142884*ep^-3
          - 111197831/1200225600*ep^-2
          + 474107887/4148928000*ep^-1
          - 2665/285768*ep^-1*Zeta(2)
          - 2255/142884*Zeta(3)
          + 1445571803/2400451200*Zeta(2)
          - 78434798548975273/237126171340800000*ep
          + 1223176141/1200225600*ep*Zeta(3)
          + 74005/2286144*ep*Zeta(4)
          - 6163402531/8297856000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 64781233500629/285821724384000
          + 8/567*ep^-4
          - 189887/2857680*ep^-3
          + 24780229/144027072*ep^-2
          - 20/567*ep^-2*Zeta(2)
          - 224055640531/907370553600*ep^-1
          - 8/81*ep^-1*Zeta(3)
          + 189887/1143072*ep^-1*Zeta(2)
          + 189887/408240*Zeta(3)
          - 13/378*Zeta(4)
          - 123901145/288054144*Zeta(2)
          - 32024546614385567/180067686361920000*ep
          - 248/945*ep*Zeta(5)
          - 24780229/20575296*ep*Zeta(3)
          + 2468531/15240960*ep*Zeta(4)
          + 224055640531/362948221440*ep*Zeta(2)
          + 20/81*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 273896968234123/1429108621920000
          + 205/142884*ep^-3
          - 18618757/225042300*ep^-2
          + 408893075701/2268426384000*ep^-1
          - 1025/285768*ep^-1*Zeta(2)
          - 205/20412*Zeta(3)
          + 18618757/90016920*Zeta(2)
          + 31437844373269127/450169215904800000*ep
          + 18618757/32148900*ep*Zeta(3)
          - 2665/762048*ep*Zeta(4)
          - 408893075701/907370553600*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 11781291901/259248729600
          + 317/81648*ep^-2
          - 15190417/411505920*ep^-1
          - 1585/163296*Zeta(2)
          - 1837748194199/81663349824000*ep
          - 317/11664*ep*Zeta(3)
          + 15190417/164602368*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(9) =

       + xb^(-6*ep)*CA^3 * (
          - 5597/11340
          - 1/81*ep^-3
          + 37/1620*ep^-2
          - 739/4536*ep^-1
          + 17/162*ep^-1*Zeta(2)
          + 59/81*Zeta(3)
          - 629/3240*Zeta(2)
          - 38917/11340*ep
          - 2183/1620*ep*Zeta(3)
          + 1061/432*ep*Zeta(4)
          + 12563/9072*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 5597/2835
          + 4/81*ep^-3
          - 37/405*ep^-2
          + 739/1134*ep^-1
          - 34/81*ep^-1*Zeta(2)
          - 236/81*Zeta(3)
          + 629/810*Zeta(2)
          + 38917/2835*ep
          + 2183/405*ep*Zeta(3)
          - 1061/108*ep*Zeta(4)
          - 12563/2268*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 5597/2835
          - 4/81*ep^-3
          + 37/405*ep^-2
          - 739/1134*ep^-1
          + 34/81*ep^-1*Zeta(2)
          + 236/81*Zeta(3)
          - 629/810*Zeta(2)
          - 38917/2835*ep
          - 2183/405*ep*Zeta(3)
          + 1061/108*ep*Zeta(4)
          + 12563/2268*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 1202664868693/972182736000
          + 8/81*ep^-3
          - 44297/153090*ep^-2
          + 172833127/192893400*ep^-1
          - 76/81*ep^-1*Zeta(2)
          - 280/81*Zeta(3)
          + 841643/306180*Zeta(2)
          + 607558138510327/76559390460000*ep
          + 44297/4374*ep*Zeta(3)
          - 527/162*ep*Zeta(4)
          - 3283829413/385786800*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 377226067684367/81663349824000
          - 1483/5103*ep^-3
          + 9898561/12859560*ep^-2
          - 16643335517/6481218240*ep^-1
          + 28177/10206*ep^-1*Zeta(2)
          + 7415/729*Zeta(3)
          - 188072659/25719120*Zeta(2)
          - 1076521380168030941/41158328311296000*ep
          - 9898561/367416*ep*Zeta(3)
          + 781541/81648*ep*Zeta(4)
          + 316223374823/12962436480*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 175178369743943/40831674912000
          + 950/5103*ep^-3
          - 491333/1285956*ep^-2
          + 25144746913/16203045600*ep^-1
          - 9025/5103*ep^-1*Zeta(2)
          - 4750/729*Zeta(3)
          + 9335327/2571912*Zeta(2)
          + 2116374348208636753/102895820778240000*ep
          + 2456665/183708*ep*Zeta(3)
          - 250325/40824*ep*Zeta(4)
          - 477750191347/32406091200*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 6863/76545
          + 4/243*ep^-2
          - 47/1215*ep^-1
          - 22/81*Zeta(2)
          + 21719/306180*ep
          - 28/81*ep*Zeta(3)
          + 517/810*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 270288814471/486091368000
          - 20/81*ep^-3
          + 27623/30618*ep^-2
          - 664203653/385786800*ep^-1
          + 146/81*ep^-1*Zeta(2)
          + 388/81*Zeta(3)
          - 1769183/306180*Zeta(2)
          - 74732061403051/24998984640000*ep
          - 2657927/153090*ep*Zeta(3)
          - 311/108*ep*Zeta(4)
          + 9354610561/771573600*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 13726/76545
          - 8/243*ep^-2
          + 94/1215*ep^-1
          + 44/81*Zeta(2)
          - 21719/153090*ep
          + 56/81*ep*Zeta(3)
          - 517/405*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 7730170759487/2041583745600
          + 2879/5103*ep^-3
          - 5176963/3214890*ep^-2
          + 266604395/81015228*ep^-1
          - 51307/10206*ep^-1*Zeta(2)
          - 56659/5103*Zeta(3)
          + 17026939/1285956*Zeta(2)
          + 12789841633866151/1028958207782400*ep
          + 101077883/3214890*ep*Zeta(3)
          + 572597/27216*ep*Zeta(4)
          - 124694711023/4050761400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 204393313987/68052791520
          - 614/1701*ep^-3
          + 183985/214326*ep^-2
          - 109987379/54010152*ep^-1
          + 20135/5103*ep^-1*Zeta(2)
          + 36898/5103*Zeta(3)
          - 61754549/6429780*Zeta(2)
          - 993953646210551/85746517315200*ep
          - 55075451/3214890*ep*Zeta(3)
          - 341107/13608*ep*Zeta(4)
          + 201698612279/8101522800*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 5580577/21432600
          - 16/243*ep^-2
          + 51857/229635*ep^-1
          + 104/243*Zeta(2)
          + 5743468817/162030456000*ep
          + 176/243*ep*Zeta(3)
          - 674141/459270*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 1637306221/2700507600
          + 16/81*ep^-3
          - 5563/8505*ep^-2
          + 29283403/32148900*ep^-1
          - 104/81*ep^-1*Zeta(2)
          - 176/81*Zeta(3)
          + 72319/17010*Zeta(2)
          + 3010750140743/11342131920000*ep
          + 61193/8505*ep*Zeta(3)
          + 361/81*ep*Zeta(4)
          - 380684239/64297800*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 934246591/5401015200
          + 950/15309*ep^-2
          - 1000583/6429780*ep^-1
          - 6175/15309*Zeta(2)
          + 221929338137/907370553600*ep
          - 10450/15309*ep*Zeta(3)
          + 13007579/12859560*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 50105769043/60491370240
          - 950/1701*ep^-3
          + 757651/428652*ep^-2
          - 4901811671/1800338400*ep^-1
          + 6175/1701*ep^-1*Zeta(2)
          + 10450/1701*Zeta(3)
          - 9849463/857304*Zeta(2)
          - 2342517574111367/1270318775040000*ep
          - 8334161/428652*ep*Zeta(3)
          - 171475/13608*ep*Zeta(4)
          + 63723551723/3600676800*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 466301453837/756142128000
          + 1784/5103*ep^-3
          - 1003939/1071630*ep^-2
          + 1281221063/900169200*ep^-1
          - 11596/5103*ep^-1*Zeta(2)
          - 19624/5103*Zeta(3)
          + 13051207/2143260*Zeta(2)
          + 744480765021503/635159387520000*ep
          + 11043329/1071630*ep*Zeta(3)
          + 80503/10206*ep*Zeta(4)
          - 16655873819/1800338400*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 19/1215
          - 4/729*ep^-1
          - 257/21870*ep
          + 10/729*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 6815299/72335025
          + 8/243*ep^-2
          - 20651/229635*ep^-1
          - 20/243*Zeta(2)
          - 3130103096/22785532875*ep
          - 56/243*ep*Zeta(3)
          + 20651/91854*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 36266316011/121522842000
          - 4/81*ep^-3
          + 9878/76545*ep^-2
          - 4279129/24111675*ep^-1
          + 10/81*ep^-1*Zeta(2)
          + 28/81*Zeta(3)
          - 4939/15309*Zeta(2)
          - 1855144747339/38279695230000*ep
          - 9878/10935*ep*Zeta(3)
          + 13/108*ep*Zeta(4)
          + 4279129/9644670*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 341210777/1519035525
          - 950/15309*ep^-2
          + 176513/964467*ep^-1
          + 2375/15309*Zeta(2)
          + 239051455121/956992380750*ep
          + 950/2187*ep*Zeta(3)
          - 882565/1928934*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 364047918881/318997460250
          + 950/5103*ep^-3
          - 169604/321489*ep^-2
          + 407415167/506345175*ep^-1
          - 2375/5103*ep^-1*Zeta(2)
          - 950/729*Zeta(3)
          + 424010/321489*Zeta(2)
          + 255015968088901/401936799915000*ep
          + 169604/45927*ep*Zeta(3)
          - 6175/13608*ep*Zeta(4)
          - 407415167/202538070*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 748565543171/637994920500
          - 892/5103*ep^-3
          + 174463/321489*ep^-2
          - 444725116/506345175*ep^-1
          + 2230/5103*ep^-1*Zeta(2)
          + 892/729*Zeta(3)
          - 872315/642978*Zeta(2)
          - 341913862507283/401936799915000*ep
          - 174463/45927*ep*Zeta(3)
          + 2899/6804*ep*Zeta(4)
          + 222362558/101269035*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(10) =

       + xb^(-6*ep)*CA^3 * (
          + 3572963/1182720
          + 541/36960*ep^-4
          - 38317/739200*ep^-3
          + 69943/295680*ep^-2
          - 9197/73920*ep^-2*Zeta(2)
          + 5263/24640*ep^-1
          - 31919/36960*ep^-1*Zeta(3)
          + 651389/1478400*ep^-1*Zeta(2)
          + 2260703/739200*Zeta(3)
          - 574001/197120*Zeta(4)
          - 1189031/591360*Zeta(2)
          + 64722083/3942400*ep
          - 1325991/61600*ep*Zeta(5)
          - 4126637/295680*ep*Zeta(3)
          + 40654337/3942400*ep*Zeta(4)
          - 89471/49280*ep*Zeta(2)
          + 542623/73920*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 30241/2721600
          - 1/8640*ep^-2
          - 6253/3628800*ep^-1
          + 19/17280*Zeta(2)
          - 22921/8164800*ep
          + 7/1728*ep*Zeta(3)
          + 118807/7257600*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 25815198708186335943541/16366888723117363200000
          + 541/27720*ep^-4
          - 21719/184800*ep^-3
          + 8944916367829/21300003648000*ep^-2
          - 10279/55440*ep^-2*Zeta(2)
          - 131051740899887/142000024320000*ep^-1
          - 541/792*ep^-1*Zeta(3)
          + 412661/369600*ep^-1*Zeta(2)
          + 21719/5280*Zeta(3)
          - 285107/443520*Zeta(4)
          - 169953410988751/42600007296000*Zeta(2)
          - 16665442806531391021031/12123621276383232000000*ep
          - 525311/46200*ep*Zeta(5)
          - 8944916367829/608571532800*ep*Zeta(3)
          + 11445913/2956800*ep*Zeta(4)
          + 2489983077097853/284000048640000*ep*Zeta(2)
          + 10279/1584*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/648
          + 1411/544320*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 21534587/658409472
          - 1/12960*ep^-2
          - 67453/5443200*ep^-1
          + 1/2880*Zeta(2)
          - 5870720725117/34566497280000*ep
          + 17/12960*ep*Zeta(3)
          + 153449/1088640*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          - 34003447163507/29573558784000
          + 541/9240*ep^-4
          - 181369/554400*ep^-3
          + 84469633/155232000*ep^-2
          - 541/560*ep^-2*Zeta(2)
          - 705881147483/352066176000*ep^-1
          - 541/440*ep^-1*Zeta(3)
          + 27989/6720*ep^-1*Zeta(2)
          + 1193639/184800*Zeta(3)
          + 456063/49280*Zeta(4)
          - 787218601/84672000*Zeta(2)
          - 18470534193665432023/1117880522035200000*ep
          - 16771/1400*ep*Zeta(5)
          - 16196690621/1397088000*ep*Zeta(3)
          - 4633479/140800*ep*Zeta(4)
          + 494960085973/35562240000*ep*Zeta(2)
          + 1623/80*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/384*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 18672049/381024000
          - 1/4320*ep^-2
          - 1459/259200*ep^-1
          + 13/8640*Zeta(2)
          + 33570493181/384072192000*ep
          + 11/4320*ep*Zeta(3)
          + 18967/518400*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 23354534499305450935309/5455629574372454400000
          + 541/9240*ep^-4
          - 59747/277200*ep^-3
          + 50984509505/56800009728*ep^-2
          - 7033/18480*ep^-2*Zeta(2)
          - 21472019327327/23666670720000*ep^-1
          - 541/840*ep^-1*Zeta(3)
          + 776711/554400*ep^-1*Zeta(2)
          + 59747/25200*Zeta(3)
          + 195301/147840*Zeta(4)
          - 662798623565/113600019456*Zeta(2)
          + 97000885060449006226153/18185431914574848000000*ep
          - 7033/2200*ep*Zeta(5)
          - 50984509505/5163637248*ep*Zeta(3)
          - 21568667/4435200*ep*Zeta(4)
          + 279136251255251/47333341440000*ep*Zeta(2)
          + 7033/1680*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/2016*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          - 1325153/76204800
          - 101/7560*ep^-1
          - 2137043131/48009024000*ep
          + 101/3024*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 42786781753397/100818950400000
          + 541/9240*ep^-4
          - 133871/554400*ep^-3
          + 277838203/698544000*ep^-2
          - 541/3696*ep^-2*Zeta(2)
          - 437726465711/880165440000*ep^-1
          - 541/1320*ep^-1*Zeta(3)
          + 133871/221760*ep^-1*Zeta(2)
          + 133871/79200*Zeta(3)
          - 7033/49280*Zeta(4)
          - 277838203/279417600*Zeta(2)
          - 820644704074950929/1397350652544000000*ep
          - 16771/15400*ep*Zeta(5)
          - 277838203/99792000*ep*Zeta(3)
          + 1740323/2956800*ep*Zeta(4)
          + 437726465711/352066176000*ep*Zeta(2)
          + 541/528*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(10) =

       + xb^(-6*ep)*CA^3 * (
          + 153553/322560
          + 1/320*ep^-4
          - 52229/3628800*ep^-3
          + 9659/181440*ep^-2
          - 17/640*ep^-2*Zeta(2)
          + 7757/967680*ep^-1
          - 59/320*ep^-1*Zeta(3)
          + 887893/7257600*ep^-1*Zeta(2)
          + 3081511/3628800*Zeta(3)
          - 3183/5120*Zeta(4)
          - 164203/362880*Zeta(2)
          + 7909891/3225600*ep
          - 7353/1600*ep*Zeta(5)
          - 569881/181440*ep*Zeta(3)
          + 55414969/19353600*ep*Zeta(4)
          - 131869/1935360*ep*Zeta(2)
          + 1003/640*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 131839/3499200
          + 1/240*ep^-3
          - 33329/2721600*ep^-2
          + 2569/58320*ep^-1
          - 19/480*ep^-1*Zeta(2)
          - 7/48*Zeta(3)
          + 633251/5443200*Zeta(2)
          + 229548727/587865600*ep
          + 33329/77760*ep*Zeta(3)
          - 527/3840*ep*Zeta(4)
          - 48811/116640*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 30838200105508183/29035857715200000
          - 1/120*ep^-4
          + 8641/1088640*ep^-3
          - 2230565/36578304*ep^-2
          + 19/240*ep^-2*Zeta(2)
          - 1986498583163/6913299456000*ep^-1
          + 7/24*ep^-1*Zeta(3)
          - 164179/2177280*ep^-1*Zeta(2)
          - 8641/31104*Zeta(3)
          + 527/1920*Zeta(4)
          + 42380735/73156608*Zeta(2)
          - 1397201718144547364773/219511084326912000000*ep
          + 971/200*ep*Zeta(5)
          + 11152825/5225472*ep*Zeta(3)
          - 4553807/17418240*ep*Zeta(4)
          + 37743473080097/13826598912000*ep*Zeta(2)
          - 133/48*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 7740006250176121/4839309619200000
          + 1/80*ep^-4
          - 23827/604800*ep^-3
          + 12181021/63504000*ep^-2
          - 19/160*ep^-2*Zeta(2)
          + 281201614987/11522165760000*ep^-1
          - 7/16*ep^-1*Zeta(3)
          + 452713/1209600*ep^-1*Zeta(2)
          + 23827/17280*Zeta(3)
          - 527/1280*Zeta(4)
          - 231439399/127008000*Zeta(2)
          + 93962493336295365017/14634072288460800000*ep
          - 2913/400*ep*Zeta(5)
          - 12181021/1814400*ep*Zeta(3)
          + 12556829/9676800*ep*Zeta(4)
          - 5342830684753/23044331520000*ep*Zeta(2)
          + 133/32*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 5857/612360
          + 1/720*ep^-2
          - 14429/8164800*ep^-1
          - 1/160*Zeta(2)
          + 1375663/97977600*ep
          - 17/720*ep*Zeta(3)
          + 14429/1814400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          - 1332265734067/7407106560000
          - 1/180*ep^-3
          - 6479/1632960*ep^-2
          - 10541921/228614400*ep^-1
          + 1/40*ep^-1*Zeta(2)
          + 17/180*Zeta(3)
          + 6479/362880*Zeta(2)
          - 12649950191460151/21776893286400000*ep
          + 110143/1632960*ep*Zeta(3)
          + 133/960*ep*Zeta(4)
          + 78775283/381024000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 245366690486191/268850534400000
          + 1/60*ep^-4
          - 14651/259200*ep^-3
          + 169608431/762048000*ep^-2
          - 9/40*ep^-2*Zeta(2)
          - 53286415291/5761082880000*ep^-1
          - 1/3*ep^-1*Zeta(3)
          + 395093/403200*ep^-1*Zeta(2)
          + 2182273/1814400*Zeta(3)
          + 599/320*Zeta(4)
          - 4698942937/1524096000*Zeta(2)
          + 86003237965247504711/36585180721152000000*ep
          - 163/50*ep*Zeta(5)
          - 10218474893/2286144000*ep*Zeta(3)
          - 18685619/1935360*ep*Zeta(4)
          + 8540049627017/3840721920000*ep*Zeta(2)
          + 93/20*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          + 364468017883/5761082880000
          + 1/120*ep^-3
          - 11227/907200*ep^-2
          + 130882039/1371686400*ep^-1
          - 3/80*ep^-1*Zeta(2)
          - 17/120*Zeta(3)
          + 61043/1088640*Zeta(2)
          + 3966753727881997/6221969510400000*ep
          + 576749/2721600*ep*Zeta(3)
          - 133/640*ep*Zeta(4)
          - 250149289/548674560*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 35086841811854093/14517928857600000
          - 1/60*ep^-4
          - 40283/5443200*ep^-3
          - 68233303/254016000*ep^-2
          + 3/40*ep^-2*Zeta(2)
          - 1237466178209/2160406080000*ep^-1
          + 17/60*ep^-1*Zeta(3)
          + 18329/725760*ep^-1*Zeta(2)
          + 647263/5443200*Zeta(3)
          + 133/320*Zeta(4)
          + 7891713107/4572288000*Zeta(2)
          - 1454104610646121561/139994313984000000*ep
          + 281/100*ep*Zeta(5)
          + 11451987983/2286144000*ep*Zeta(3)
          + 1201649/4147200*ep*Zeta(4)
          + 12134155791269/5761082880000*ep*Zeta(2)
          - 51/40*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 396493602600511/296284262400000
          + 1/80*ep^-4
          - 4813/226800*ep^-3
          + 466261577/2286144000*ep^-2
          - 9/160*ep^-2*Zeta(2)
          + 183201461/14224896000*ep^-1
          - 17/80*ep^-1*Zeta(3)
          + 87677/907200*ep^-1*Zeta(2)
          + 5179/14175*Zeta(3)
          - 399/1280*Zeta(4)
          - 4561270783/4572288000*Zeta(2)
          + 134426011667363418557/36585180721152000000*ep
          - 843/400*ep*Zeta(5)
          - 412203809/108864000*ep*Zeta(3)
          + 91447/172800*ep*Zeta(4)
          - 4795276603/142248960000*ep*Zeta(2)
          + 153/160*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 656163743/13063680000
          + 1/120*ep^-3
          - 2663/100800*ep^-2
          + 70053649/979776000*ep^-1
          - 13/240*ep^-1*Zeta(2)
          - 11/120*Zeta(3)
          + 34619/201600*Zeta(2)
          + 4680456058937/32920473600000*ep
          + 29293/100800*ep*Zeta(3)
          + 361/1920*ep*Zeta(4)
          - 910697437/1959552000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 1274123649067391/3226206412800000
          - 1/80*ep^-4
          + 11689/453600*ep^-3
          - 27297241/508032000*ep^-2
          + 13/160*ep^-2*Zeta(2)
          - 11012584747/192036096000*ep^-1
          + 11/80*ep^-1*Zeta(3)
          - 151957/907200*ep^-1*Zeta(2)
          - 128579/453600*Zeta(3)
          - 361/1280*Zeta(4)
          + 354864133/1016064000*Zeta(2)
          + 88702359015348167/677503346688000000*ep
          + 273/400*ep*Zeta(5)
          + 300269651/508032000*ep*Zeta(3)
          + 4219729/7257600*ep*Zeta(4)
          + 143163601711/384072192000*ep*Zeta(2)
          - 143/160*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 36834881281/1920360960000
          + 149/388800*ep^-2
          - 34572203/1371686400*ep^-1
          - 1937/777600*Zeta(2)
          - 38250811940983/537701068800000*ep
          - 1639/388800*ep*Zeta(3)
          + 449438639/2743372800*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 287505358694693/268850534400000
          + 1/40*ep^-4
          - 77767/907200*ep^-3
          + 465214163/1143072000*ep^-2
          - 13/80*ep^-2*Zeta(2)
          - 103891801021/274337280000*ep^-1
          - 11/40*ep^-1*Zeta(3)
          + 1010971/1814400*ep^-1*Zeta(2)
          + 855437/907200*Zeta(3)
          + 361/640*Zeta(4)
          - 6047784119/2286144000*Zeta(2)
          + 192861894144609931/162600803205120000*ep
          - 273/200*ep*Zeta(5)
          - 5117355793/1143072000*ep*Zeta(3)
          - 28073887/14515200*ep*Zeta(4)
          + 1350593413273/548674560000*ep*Zeta(2)
          + 143/80*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 185323163735893/537701068800000
          + 149/129600*ep^-3
          - 188128519/2286144000*ep^-2
          + 262856825699/1920360960000*ep^-1
          - 1937/259200*ep^-1*Zeta(2)
          - 1639/129600*Zeta(3)
          + 2445670747/4572288000*Zeta(2)
          - 21791278097725949/150556299264000000*ep
          + 2069413709/2286144000*ep*Zeta(3)
          + 53789/2073600*ep*Zeta(4)
          - 3417138734087/3840721920000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 8079904296661/28805414400000
          + 1/80*ep^-4
          - 898/14175*ep^-3
          + 87739/504000*ep^-2
          - 1/32*ep^-2*Zeta(2)
          - 6274096873/22861440000*ep^-1
          - 7/80*ep^-1*Zeta(3)
          + 449/2835*ep^-1*Zeta(2)
          + 898/2025*Zeta(3)
          - 39/1280*Zeta(4)
          - 87739/201600*Zeta(2)
          - 8438467672831487/36294822144000000*ep
          - 93/400*ep*Zeta(5)
          - 87739/72000*ep*Zeta(3)
          + 5837/37800*ep*Zeta(4)
          + 6274096873/9144576000*ep*Zeta(2)
          + 7/32*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 25934171732641/113421319200000
          + 149/129600*ep^-3
          - 42433883/571536000*ep^-2
          + 67996355459/360067680000*ep^-1
          - 149/51840*ep^-1*Zeta(2)
          - 1043/129600*Zeta(3)
          + 42433883/228614400*Zeta(2)
          + 34612799541748747/285821724384000000*ep
          + 42433883/81648000*ep*Zeta(3)
          - 1937/691200*ep*Zeta(4)
          - 67996355459/144027072000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 63460128173/1200225600000
          + 58847/18144000*ep^-2
          - 132438727/3810240000*ep^-1
          - 58847/7257600*Zeta(2)
          - 26524069677779/756142128000000*ep
          - 58847/2592000*ep*Zeta(3)
          + 132438727/1524096000*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(10) =

       + xb^(-6*ep)*CA^3 * (
          - 17/48
          - 2/189*ep^-3
          + 47/1890*ep^-2
          - 3/20*ep^-1
          + 17/189*ep^-1*Zeta(2)
          + 118/189*Zeta(3)
          - 799/3780*Zeta(2)
          - 17719/6480*ep
          - 2773/1890*ep*Zeta(3)
          + 1061/504*ep*Zeta(4)
          + 51/40*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          + 17/12
          + 8/189*ep^-3
          - 94/945*ep^-2
          + 3/5*ep^-1
          - 68/189*ep^-1*Zeta(2)
          - 472/189*Zeta(3)
          + 799/945*Zeta(2)
          + 17719/1620*ep
          + 5546/945*ep*Zeta(3)
          - 1061/126*ep*Zeta(4)
          - 51/10*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          - 17/12
          - 8/189*ep^-3
          + 94/945*ep^-2
          - 3/5*ep^-1
          + 68/189*ep^-1*Zeta(2)
          + 472/189*Zeta(3)
          - 799/945*Zeta(2)
          - 17719/1620*ep
          - 5546/945*ep*Zeta(3)
          + 1061/126*ep*Zeta(4)
          + 51/10*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 515367982747/756142128000
          + 16/189*ep^-3
          - 34583/119070*ep^-2
          + 16800571/18753525*ep^-1
          - 152/189*ep^-1*Zeta(2)
          - 80/27*Zeta(3)
          + 657077/238140*Zeta(2)
          + 5986815240095513/952739081280000*ep
          + 34583/3402*ep*Zeta(3)
          - 527/189*ep*Zeta(4)
          - 319210849/37507050*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          - 79273832600387/27221116608000
          - 2123/8505*ep^-3
          + 2400023/3061800*ep^-2
          - 3925612267/1543147200*ep^-1
          + 40337/17010*ep^-1*Zeta(2)
          + 2123/243*Zeta(3)
          - 45600437/6123600*Zeta(2)
          - 282331428653413721/13719442770432000*ep
          - 2400023/87480*ep*Zeta(3)
          + 1118821/136080*ep*Zeta(4)
          + 74586633073/3086294400*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          + 42167337842603/13610558304000
          + 1366/8505*ep^-3
          - 4350281/10716300*ep^-2
          + 8125028077/5401015200*ep^-1
          - 12977/8505*ep^-1*Zeta(2)
          - 1366/243*Zeta(3)
          + 82655339/21432600*Zeta(2)
          + 549555748693314733/34298606926080000*ep
          + 4350281/306180*ep*Zeta(3)
          - 359941/68040*ep*Zeta(4)
          - 154375533463/10802030400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 4787/51030
          + 8/567*ep^-2
          - 38/945*ep^-1
          - 44/189*Zeta(2)
          + 667/29160*ep
          - 8/27*ep*Zeta(3)
          + 209/315*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 31568203187/126023688000
          - 40/189*ep^-3
          + 20939/23814*ep^-2
          - 561343997/300056400*ep^-1
          + 292/189*ep^-1*Zeta(2)
          + 776/189*Zeta(3)
          - 1362947/238140*Zeta(2)
          - 2225961149191691/952739081280000*ep
          - 2016683/119070*ep*Zeta(3)
          - 311/126*ep*Zeta(4)
          + 862027681/66679200*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 4787/25515
          - 16/567*ep^-2
          + 76/945*ep^-1
          + 88/189*Zeta(2)
          - 667/14580*ep
          + 16/27*ep*Zeta(3)
          - 418/315*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          + 951536390377/486091368000
          + 827/1701*ep^-3
          - 8684033/5358150*ep^-2
          + 424153651/120558375*ep^-1
          - 10517/2430*ep^-1*Zeta(2)
          - 81371/8505*Zeta(3)
          + 144492841/10716300*Zeta(2)
          + 391323671672079683/42873258657600000*ep
          + 169761769/5358150*ep*Zeta(3)
          + 819373/45360*ep*Zeta(4)
          - 27147450133/843908625*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          - 1042536797989/567106596000
          - 886/2835*ep^-3
          + 1584217/1786050*ep^-2
          - 4775424403/2250423000*ep^-1
          + 28999/8505*ep^-1*Zeta(2)
          + 53234/8505*Zeta(3)
          - 105975721/10716300*Zeta(2)
          - 2276079212722451/255197968200000*ep
          - 94931911/5358150*ep*Zeta(3)
          - 489851/22680*ep*Zeta(4)
          + 345269434471/13502538000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 48174827/150028200
          - 32/567*ep^-2
          + 39623/178605*ep^-1
          + 208/567*Zeta(2)
          + 836204903/6001128000*ep
          + 352/567*ep*Zeta(3)
          - 515099/357210*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 11512736899/12602368800
          + 32/189*ep^-3
          - 12791/19845*ep^-2
          + 39946313/37507050*ep^-1
          - 208/189*ep^-1*Zeta(2)
          - 352/189*Zeta(3)
          + 166283/39690*Zeta(2)
          + 9186594644069/17643316320000*ep
          + 140701/19845*ep*Zeta(3)
          + 722/189*ep*Zeta(4)
          - 519302069/75014100*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 213310351/1000188000
          + 1366/25515*ep^-2
          - 38027/238140*ep^-1
          - 8879/25515*Zeta(2)
          + 366852871703/2520473760000*ep
          - 15026/25515*ep*Zeta(3)
          + 494351/476280*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 511566041899/280052640000
          - 1366/2835*ep^-3
          + 6257743/3572100*ep^-2
          - 1323179609/428652000*ep^-1
          + 8879/2835*ep^-1*Zeta(2)
          + 15026/2835*Zeta(3)
          - 81350659/7144200*Zeta(2)
          - 4233545419915919/2117197958400000*ep
          - 68835173/3572100*ep*Zeta(3)
          - 246563/22680*ep*Zeta(4)
          + 17201334917/857304000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          + 7912326929/1260236880000
          + 2584/8505*ep^-3
          - 565037/595350*ep^-2
          + 2420628779/1500282000*ep^-1
          - 16796/8505*ep^-1*Zeta(2)
          - 28424/8505*Zeta(3)
          + 7345481/1190700*Zeta(2)
          + 835956410979611/1058598979200000*ep
          + 6215407/595350*ep*Zeta(3)
          + 116603/17010*ep*Zeta(4)
          - 31468174127/3000564000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 134/8505
          - 8/1701*ep^-1
          - 428/25515*ep
          + 20/1701*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 13447997/112521150
          + 16/567*ep^-2
          - 16259/178605*ep^-1
          - 40/567*Zeta(2)
          - 2833208894/17722081125*ep
          - 16/81*ep*Zeta(3)
          + 16259/71442*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 31815516449/94517766000
          - 8/189*ep^-3
          + 7817/59535*ep^-2
          - 3903541/18753525*ep^-1
          + 20/189*ep^-1*Zeta(2)
          + 8/27*Zeta(3)
          - 7817/23814*Zeta(2)
          - 2665183823363/14886548145000*ep
          - 7817/8505*ep*Zeta(3)
          + 13/126*ep*Zeta(4)
          + 3903541/7501410*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 682310704/2531725875
          - 1366/25515*ep^-2
          + 1471601/8037225*ep^-1
          + 683/5103*Zeta(2)
          + 494482048567/1594987301250*ep
          + 1366/3645*ep*Zeta(3)
          - 1471601/3214890*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 7214015744/5425126875
          + 1366/8505*ep^-3
          - 28964/54675*ep^-2
          + 15737206/17222625*ep^-1
          - 683/1701*ep^-1*Zeta(2)
          - 1366/1215*Zeta(3)
          + 14482/10935*Zeta(2)
          + 7318536698899/6835659862500*ep
          + 202748/54675*ep*Zeta(3)
          - 8879/22680*ep*Zeta(4)
          - 7868603/3444525*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 366250920136/265831216875
          - 1292/8505*ep^-3
          + 1442101/2679075*ep^-2
          - 826898264/843908625*ep^-1
          + 646/1701*ep^-1*Zeta(2)
          + 1292/1215*Zeta(3)
          - 1442101/1071630*Zeta(2)
          - 422027319581831/334947333262500*ep
          - 1442101/382725*ep*Zeta(3)
          + 4199/11340*ep*Zeta(4)
          + 413449132/168781725*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(45) =

       + xb^(-6*ep)*CA^3 * (
          + 71933683862655079304909354352681551046023/62695181611501461841000665582747648000000
          + 312181/109660320*ep^-4
          - 18993889538257328036273/727945772912251141248000*ep^-3
          + 86378912331736198249672768019921/621354653397212527958159554560000*ep^-2
          - 5307077/219320640*ep^-2*Zeta(2)
          - 29323880908693844268435592743911495267/74637120966073168858334125693747200000*ep^-1
          - 18418679/109660320*ep^-1*Zeta(3)
          + 18993889538257328036273/85640679166147193088000*ep^-1*Zeta(2)
          + 1120639482757182354140107/727945772912251141248000*Zeta(3)
          - 331224041/584855040*Zeta(4)
          - 86378912331736198249672768019921/73100547458495591524489359360000*Zeta(2)
          - 538344542414144544776738176546416788137913/1032626520660024077381187433127608320000000*ep
          - 5931439/1416800*ep*Zeta(5)
          - 5096355827572435696730693313175339/621354653397212527958159554560000*ep*Zeta(3)
          + 20152516800091025046485653/3882377455532006086656000*ep*Zeta(4)
          + 29323880908693844268435592743911495267/8780837760714490453921661846323200000*ep*Zeta(2)
          + 313117543/219320640*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 108984944541172054492000547/26677504653971972176696320000
          - 1/1021680*ep^-2
          - 424072493555406181/968871924905391936000*ep^-1
          + 19/2043360*Zeta(2)
          - 5636105369895330210890780314721/383550415560187305922037145600000*ep
          + 7/204336*ep*Zeta(3)
          + 424072493555406181/101986518411093888000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 131223098066332913213793490299557143421236622590520877724549200175998860520476315713/43166533459514282313824617909630299972541614165811161906808515393389386137600000000
          + 312181/82245240*ep^-4
          - 24652758570611533777073/545959329684188355936000*ep^-3
          + 132805967656989624574661035912106611259599219/486500558707852012015742570101691974824960000*ep^-2
          - 5931439/164490480*ep^-2*Zeta(2)
          - 31618994931373036528961574857288405248870457776739301861717031/29603584638599774875447099269711072093759297002389432320000000*ep^-1
          - 312181/2349864*ep^-1*Zeta(3)
          + 24652758570611533777073/57469403124651405888000*ep^-1*Zeta(2)
          + 24652758570611533777073/15598837990976810169600*Zeta(3)
          - 164519387/1315923840*Zeta(4)
          - 132805967656989624574661035912106611259599219/51210585127142317054288691589651786823680000*Zeta(2)
          - 4707651369189531089768000211541249563203299247114056674646045924900264746307378338792913635084068623/716368864397091728259704362557327589502774691104521964882147725525461086963027588422041600000000000*ep
          - 303127751/137075400*ep*Zeta(5)
          - 132805967656989624574661035912106611259599219/13900015963081486057592644860048342137856000*ep*Zeta(3)
          + 24652758570611533777073/16575615322480101888000*ep*Zeta(4)
          + 31618994931373036528961574857288405248870457776739301861717031/3116166804063134197415484133653797062500978631830466560000000*ep*Zeta(2)
          + 5931439/4699728*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/3168
          - 131167256554371017/129182923320718924800*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 174832127034455724575516588426727128115553/22663069505024162050422790532687514355200000
          - 1/1532520*ep^-2
          - 26844645667738741267/10173155211506615328000*ep^-1
          + 1/340560*Zeta(2)
          - 97464426431240664253886092097816837256876643992973170287/3167193815535653052144478509642481486449328931278848000000*ep
          + 17/1532520*ep*Zeta(3)
          + 92695233689400076056353/3207934943361752700096000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 58646394782941958213821288196336447443311425746615231446892617582234669587602579/13639577053688789912103329723720393065135747650976732149522407543411712000000000
          + 312181/27415080*ep^-4
          - 225890257442228850723403/1637877989052565067808000*ep^-3
          + 17164566511314093196802359782011821801300291/28284916203944884419519916866377440396800000*ep^-2
          - 312181/1661520*ep^-2*Zeta(2)
          - 7955914972772535890923372768759572348408173810835955618986217/3633167205646336007441234910373631575143186450293248512000000*ep^-1
          - 312181/1305480*ep^-1*Zeta(3)
          + 19546736291003180884673/10399225327317873446400*ep^-1*Zeta(2)
          + 4527502645632214182658079/1637877989052565067808000*Zeta(3)
          + 87722861/48737920*Zeta(4)
          - 483224082000083693669880107844183936468802517/56569832407889768839039833732754880793600000*Zeta(2)
          - 184322380028097500623297231784170098841637345033593039708733958450631072985823841803799554044746840919/14184103515062416219542146378635086272154938883869534904666524965404129521867946250756423680000000000*ep
          - 9677611/4153800*ep*Zeta(5)
          - 346643707132529718090880600142266043890177699/28284916203944884419519916866377440396800000*ep*Zeta(3)
          - 137674453424078550621683033/8735349274947013694976000*ep*Zeta(4)
          + 95554104498848911230150131866480030246198338230078011828131589/3600435969559432079446268830099995254646400986777093120000000*ep*Zeta(2)
          + 312181/79120*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/2064*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 5022045407382726373556620005953321540017/351365418682545148068570395855620377600000
          - 1/510840*ep^-2
          - 3261061864128812467/3391051737168871776000*ep^-1
          + 13/1021680*Zeta(2)
          - 1811825797189466273104941856058504476840195091159659498441/40860710336231573327049136328103619177031465841807360000000*ep
          + 1/46440*ep*Zeta(3)
          + 3261061864128812467/521700267256749504000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 197820430640397223549665834857601800121425939892796241187756122262214345732853166769/35972111216261901928187181591358583310451345138175968255673762827824488448000000000
          + 312181/27415080*ep^-4
          - 23616600554049483467873/272979664842094177968000*ep^-3
          + 224328289316944262110074984239488256593532771/405417132256543343346452141751409979020800000*ep^-2
          - 4058353/54830160*ep^-2*Zeta(2)
          - 484903567468404719218751935245898126818759393407620273913137/269668281120848151699416896181578591947200073908405760000000*ep^-1
          - 312181/2492280*ep^-1*Zeta(3)
          + 23616600554049483467873/41996871514168335072000*ep^-1*Zeta(2)
          + 23616600554049483467873/24816333167463107088000*Zeta(3)
          + 112697341/438641280*Zeta(4)
          - 224328289316944262110074984239488256593532771/62371866501006668207146483346370766003200000*Zeta(2)
          - 750480930065987581869809771733238521443143911724524895339531333948396495609563238369907381514358711/84429187589657239402036585587113608762827017165890088718253124794072199534928251492597760000000000*ep
          - 4058353/6527400*ep*Zeta(5)
          - 224328289316944262110074984239488256593532771/36856102932413031213313831068309998092800000*ep*Zeta(3)
          - 448715410526940185889587/229877612498605623552000*ep*Zeta(4)
          + 484903567468404719218751935245898126818759393407620273913137/41487427864745869492217984027935167991876934447447040000000*ep*Zeta(2)
          + 4058353/4984560*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/12096*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 5573168333460471422071/534655823893625450016000
          - 233/83160*ep^-1
          - 3622088851333960441138133492359440936894691/158641486535169134352959533728812600486400000*ep
          + 233/33264*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 753799986331536372399347182144711430707153426069441667492142783017565679134436013/313710272234842167978376583645569040498122195972464839439015373498469376000000000
          + 312181/27415080*ep^-4
          - 19193236523649545317073/181986443228062785312000*ep^-3
          + 12726115709935343941323682302711330072791701/28284916203944884419519916866377440396800000*ep^-2
          - 312181/10966032*ep^-2*Zeta(2)
          - 7338219689536437610458066930498597614051706112804758619958003/6055278676077226679068724850622719291905310750488747520000000*ep^-1
          - 312181/3916440*ep^-1*Zeta(3)
          + 19193236523649545317073/72794577291225114124800*ep^-1*Zeta(2)
          + 19193236523649545317073/25998063318294683616000*Zeta(3)
          - 4058353/146213760*Zeta(4)
          - 12726115709935343941323682302711330072791701/11313966481577953767807966746550976158720000*Zeta(2)
          - 299157500010833804945113483578407451033772521853293189748732519220061647493893739907473602129206297/77763725411526404712402118303920429123656463179109292240496299152434920624276021111603200000000000*ep
          - 9677611/45691800*ep*Zeta(5)
          - 12726115709935343941323682302711330072791701/4040702314849269202788559552339634342400000*ep*Zeta(3)
          + 19193236523649545317073/74661104914077040128000*ep*Zeta(4)
          + 7338219689536437610458066930498597614051706112804758619958003/2422111470430890671627489940249087716762124300195499008000000*ep*Zeta(2)
          + 312181/1566576*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(45) =

       + xb^(-6*ep)*CA^3 * (
          + 17330037034970968183862744104091048021/62583921306955762707298801047552000000
          + 11/17415*ep^-4
          - 559214618528609137/90831742959880494000*ep^-3
          + 85229988388790079518791651/2563024723986976665736320000*ep^-2
          - 187/34830*ep^-2*Zeta(2)
          - 96135983975797069974639759525517/967593093799563430848775526400000*ep^-1
          - 649/17415*ep^-1*Zeta(3)
          + 559214618528609137/10686087407044764000*ep^-1*Zeta(2)
          + 32993662493187939083/90831742959880494000*Zeta(3)
          - 11671/92880*Zeta(4)
          - 85229988388790079518791651/301532320469056078321920000*Zeta(2)
          - 144278025880052932494623841140706986321/649018443183244946594209788641280000000*ep
          - 209/225*ep*Zeta(5)
          - 5028569314938614691608707409/2563024723986976665736320000*ep*Zeta(3)
          + 593326710258854294357/484435962452695968000*ep*Zeta(4)
          + 96135983975797069974639759525517/113834481623478050688091238400000*ep*Zeta(2)
          + 11033/34830*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 3507160636346365667645207429101/42687930608804269008034214400000
          + 44/52245*ep^-3
          - 463593107134343137/68123807219910370500*ep^-2
          + 60919402145714066483582051/1922268542990232499302240000*ep^-1
          - 418/52245*ep^-1*Zeta(2)
          - 308/10449*Zeta(3)
          + 463593107134343137/7170927075780039000*Zeta(2)
          + 352326218031728402279866871941796023/1738442258526548964091633362432000000*ep
          + 3245151749940401959/13624761443982074100*ep*Zeta(3)
          - 5797/208980*ep*Zeta(4)
          - 60919402145714066483582051/202344057156866578873920000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 166075751576393477495825310313713567570424670104867249158931633700848055803987/2448291428468256816319104175825506547406091994864561846876239201901824000000000
          - 88/52245*ep^-4
          + 58370559908263360429/5858647420912291863000*ep^-3
          - 2086233015795060239657501850345538960079/55186045872623771226678873050375440800000*ep^-2
          + 836/52245*ep^-2*Zeta(2)
          + 76930718773956418293571396374545138020552221223329716951/2062816762828944948662339718094632792115036461140640000000*ep^-1
          + 616/10449*ep^-1*Zeta(3)
          - 58370559908263360429/616699728517083354000*ep^-1*Zeta(2)
          - 408593919357843523003/1171729484182458372600*Zeta(3)
          + 5797/104490*Zeta(4)
          + 2086233015795060239657501850345538960079/5809057460276186444913565584250046400000*Zeta(2)
          - 40908288802067096417521122363293282067899405296937493905105167151369427764855276417339629845669301/53811092880759801792799997730917270407137772798418090141574373015984751679870278866329600000000000*ep
          + 85448/87075*ep*Zeta(5)
          + 2086233015795060239657501850345538960079/1576744167789250606476539230010726880000*ep*Zeta(3)
          - 58370559908263360429/177871648452745104000*ep*Zeta(4)
          - 76930718773956418293571396374545138020552221223329716951/217138606613573152490772601904698188643688048541120000000*ep*Zeta(2)
          - 5852/10449*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 4507677523533784196441511345550101471178032830440131486999113102991435330103/4786493506291802182442041399463355908907315727985458156160780453376000000000
          + 44/17415*ep^-4
          - 1697707854319684013/81370103068226275875*ep^-3
          + 502824283141112179515209091635407529897/4598837156051980935556572754197953400000*ep^-2
          - 418/17415*ep^-2*Zeta(2)
          - 2731062338469106009900621307320609369520939182485030431533/8251267051315779794649358872378531168460145844562560000000*ep^-1
          - 308/3483*ep^-1*Zeta(3)
          + 1697707854319684013/8565274007181713250*ep^-1*Zeta(2)
          + 11883954980237788091/16274020613645255175*Zeta(3)
          - 5797/69660*Zeta(4)
          - 502824283141112179515209091635407529897/484088121689682203742797132020837200000*Zeta(2)
          - 13697063868013996342986286651562550086056116307149961573274400001965538828105729864464524697790969/11958020640168844842844443940203837868252838399648464475905416225774389262193395303628800000000000*ep
          - 42724/29025*ep*Zeta(5)
          - 502824283141112179515209091635407529897/131395347315770883873044935834227240000*ep*Zeta(3)
          + 1697707854319684013/2470439561843682000*ep*Zeta(4)
          + 2731062338469106009900621307320609369520939182485030431533/868554426454292609963090407618792754574752194164480000000*ep*Zeta(2)
          + 2926/3483*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 13701926945898903436390817/1922268542990232499302240000
          + 44/156735*ep^-2
          - 367971595740077137/204371421659731111500*ep^-1
          - 22/17415*Zeta(2)
          - 35086051745586010511285706183917/2177084461049017719409744934400000*ep
          - 748/156735*ep*Zeta(3)
          + 367971595740077137/45415871479940247000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 488857029880893766431451202861811183926726216969/33821432968378618144325837857861961416732608000000
          - 176/156735*ep^-3
          + 41923659948449608429/8787971131368437794500*ep^-2
          - 177843758582856314078238082670432255489/10347383601116957105002288696945395150000*ep^-1
          + 88/17415*ep^-1*Zeta(2)
          + 2992/156735*Zeta(3)
          - 41923659948449608429/1952882473637430621000*Zeta(2)
          - 225277138675128676016893060194272058607159013944004336376907268048019306873457/7344874285404770448957312527476519642218275984593685540628717605705472000000000*ep
          - 41923659948449608429/516939478315790458500*ep*Zeta(3)
          + 1463/52245*ep*Zeta(4)
          + 59258768149108150334344680790250781263/766472859341996822592762125699658900000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 26118516002429657904764523275311045463450194567538144131044387438936427373819/29295794870560337973049109796202642447594263186413560560912263954380800000000
          + 176/52245*ep^-4
          - 535285017215066102983/17575942262736875589000*ep^-3
          + 1555725721919882637285472720413072737203/11037209174524754245335774610075088160000*ep^-2
          - 88/1935*ep^-2*Zeta(2)
          - 4958834966475731725325079432655107958382853926554436831962051/10916426308890776668321101788156796735872772952356266880000000*ep^-1
          - 704/10449*ep^-1*Zeta(3)
          + 89206314550435689109/205566576172361118000*ep^-1*Zeta(2)
          + 10839297731520941735843/17575942262736875589000*Zeta(3)
          + 6589/17415*Zeta(4)
          - 23849563512049410407124853521188443109/11185982745033702488431919134564800000*Zeta(2)
          - 57644216716263589324343844336657128114426690483584813826055018204935996096980930748927597666581579/28488225642755189184423528210485613744955291481515459486715844537874280301107794693939200000000000*ep
          - 57376/87075*ep*Zeta(5)
          - 159771806825912299889176872983212345097183/55186045872623771226678873050375440800000*ep*Zeta(3)
          - 353233487793411796675469/93738358734596669808000*ep*Zeta(4)
          + 758714248324064848681518417038553670281179542723781277405169/111963346757854119675088223468274838316643825152371968000000*ep*Zeta(2)
          + 5456/5805*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 26203386576657300815525335155753034162813145949766932096757/181940438481512944472018363135946612264546215872604448000000
          + 88/52245*ep^-3
          - 903376070104598342/81370103068226275875*ep^-2
          + 79497941034946971023101563719839311631/1532945718683993645185524251399317800000*ep^-1
          - 44/5805*ep^-1*Zeta(2)
          - 1496/52245*Zeta(3)
          + 73200279824536575167/1464661855228072965750*Zeta(2)
          + 224365763233826578875557309461579407311107756559076182030866805454362090495137/612072857117064204079776043956376636851522998716140461719059800475456000000000*ep
          + 8133539706948927368/43078289859649204875*ep*Zeta(3)
          - 1463/34830*ep*Zeta(4)
          - 8316027303590518703068873345920114547/34839675424636219208761914804529950000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 225459954060716739207981772029630445643938903502635465694472805920416549133427/428450999981944942855843230769463645796066099101298323203341860332819200000000
          - 176/52245*ep^-4
          + 21904856629503984407/1464661855228072965750*ep^-3
          - 899580439070069517643093323745258846163/11037209174524754245335774610075088160000*ep^-2
          + 88/5805*ep^-2*Zeta(2)
          + 667156824219732737320810639789063942063701026851327365825767/3638808769630258889440367262718932245290924317452088960000000*ep^-1
          + 2992/52245*ep^-1*Zeta(3)
          - 66090023933409485731/976441236818715310500*ep^-1*Zeta(2)
          - 21933252313571865017/86156579719298409750*Zeta(3)
          + 1463/17415*Zeta(4)
          + 8879601894408351963339359679526878989/18659694293363912502680937633263040000*Zeta(2)
          - 6415444667288006846228288411096688757751528326741973118978617850116093114525781774727847475479671/40358319660569851344599998298187952805353329598813567606180779761988563759902709149747200000000000*ep
          + 49456/87075*ep*Zeta(5)
          + 81660699759240766198092540805871238771019/55186045872623771226678873050375440800000*ep*Zeta(3)
          - 151267587678219666809/411133152344722236000*ep*Zeta(4)
          - 629409897212891127776347433940902016523005669827815569355679/428095149368265751698866736790462617093049919700245760000000*ep*Zeta(2)
          - 1496/5805*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 354442023640004776503073057147364505286839700159081008303232129372648948516459/408048571411376136053184029304251091234348665810760307812706533650304000000000
          + 44/17415*ep^-4
          - 16698759906942223421/976441236818715310500*ep^-3
          + 1687705615023363316903871715102499010411/18395348624207923742226291016791813600000*ep^-2
          - 22/1935*ep^-2*Zeta(2)
          - 1350817309936152085994491223920859163356794675532257291573/4492356505716368999309095386072755858383857182039616000000*ep^-1
          - 748/17415*ep^-1*Zeta(3)
          + 150396111746736448649/1952882473637430621000*ep^-1*Zeta(2)
          + 16711380210972392581/57437719812865606500*Zeta(3)
          - 1463/23220*Zeta(4)
          - 14488089034756984864724947260259061159/33783927684495727717587311325604800000*Zeta(2)
          - 1998737416088676230851252174630680816242955389856819037889854021354439589332968080786929363677949/1345277322018995044819999943272931760178444319960452253539359325399618791996756971658240000000000*ep
          - 12364/29025*ep*Zeta(5)
          - 29867352302677349718467063417741736193891/18395348624207923742226291016791813600000*ep*Zeta(3)
          + 116891319348595563947/274088768229814824000*ep*Zeta(4)
          + 349604799622624469129299680128943726291179511945560568726847/242587251308683925962691150847928816352728287830139264000000*ep*Zeta(2)
          + 374/1935*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 30347322364335508467711328964481883022925099244831/175768962244755545810663066443131102514231584000000
          + 88/52245*ep^-3
          - 404996700221147713/29589128388445918500*ep^-2
          + 3549639108015127878918989177353/58645529843817508204962389040000*ep^-1
          - 572/52245*ep^-1*Zeta(2)
          - 968/52245*Zeta(3)
          + 404996700221147713/4552173598222449000*Zeta(2)
          + 3229490940557705124490886038927606919818527904029246844980914238257/8760165266908408724009125224729896658839912293149291018009600000000*ep
          + 4454963702432624843/29589128388445918500*ep*Zeta(3)
          + 3971/104490*ep*Zeta(4)
          - 3549639108015127878918989177353/9022389206741155108455752160000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 5309536704094168722933605137729568841970292903964592945243941355331705254691/685521599971111908569349169231141833273705758562077317125346976532510720000000
          - 44/17415*ep^-4
          + 61513318932320861719/2929323710456145931500*ep^-3
          - 81741118281871226793160451778044690267/1254228315286903891515428932963078200000*ep^-2
          + 286/17415*ep^-2*Zeta(2)
          + 1735605231084101983510712914525804110305455769411856317429/10829788004851960980477283519996822158603941420988360000000*ep^-1
          + 484/17415*ep^-1*Zeta(3)
          - 61513318932320861719/450665186224022451000*ep^-1*Zeta(2)
          - 61513318932320861719/266302155496013266500*Zeta(3)
          - 3971/69660*Zeta(4)
          + 81741118281871226793160451778044690267/192958202351831367925450605071242800000*Zeta(2)
          - 1558165035514889492422963929960786055980751715533892435421426100991181209772891996429788043597181/13452773220189950448199999432729317601784443199604522535393593253996187919967569716582400000000000*ep
          + 4004/29025*ep*Zeta(5)
          + 81741118281871226793160451778044690267/114020755935173081046857175723916200000*ep*Zeta(3)
          + 1168753059714096372661/2466798914068333416000*ep*Zeta(4)
          - 1735605231084101983510712914525804110305455769411856317429/1666121231515686304688812849230280332092914064767440000000*ep*Zeta(2)
          - 3146/17415*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 189411071661930779985535755644297875568922933510390066137/6188450288486834845987019154283898376345109383421920000000
          + 40723/2224069650*ep^-2
          - 144485587180400163038125745447868920543/27593022936311885613339436525187720400000*ep^-1
          - 529399/4448139300*Zeta(2)
          - 31803410261342941538668739867457198668914517616761767568505386948094953953/333373015858967431416000023941381610485578975335588486775087037296000000000*ep
          - 40723/202188150*ep*Zeta(3)
          + 144485587180400163038125745447868920543/4245080451740290094359913311567341600000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 33561940028424177720519643401590008204097369541614658852844954806222539071616449/17138039999277797714233729230778545831842643964051932928133674413312768000000000
          + 88/17415*ep^-4
          - 41024290904140749047/976441236818715310500*ep^-3
          + 6231924494095868678822980817017907717927/27593022936311885613339436525187720400000*ep^-2
          - 572/17415*ep^-2*Zeta(2)
          - 128783714107268566077866852237785135883769487920803619736009/165400398619557222247289421032678738422314741702367680000000*ep^-1
          - 968/17415*ep^-1*Zeta(3)
          + 41024290904140749047/150221728741340817000*ep^-1*Zeta(2)
          + 41024290904140749047/88767385165337755500*Zeta(3)
          + 3971/34830*Zeta(4)
          - 6231924494095868678822980817017907717927/4245080451740290094359913311567341600000*Zeta(2)
          - 577326292934450864440479340423362040775019335794901943375783360121233793641701048042572948571833349/161433278642279405378399993192751811221413318395254270424723119047954255039610836598988800000000000*ep
          - 8008/29025*ep*Zeta(5)
          - 6231924494095868678822980817017907717927/2508456630573807783030857865926156400000*ep*Zeta(3)
          - 779461527178674231893/822266304689444472000*ep*Zeta(4)
          + 128783714107268566077866852237785135883769487920803619736009/25446215172239572653429141697335190526509960261902720000000*ep*Zeta(2)
          + 6292/17415*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 9312011932349020167061508224721172331533283295461658197154750685156999783697/22669365078409785336288001628013949513019370322820017100705918536128000000000
          + 40723/741356550*ep^-3
          - 148988221325651021853560340998198799283/9197674312103961871113145508395906800000*ep^-2
          + 11491796702206839119938137922427088906698658744265996188253/101078021378618302484454646186637006813636786595891360000000*ep^-1
          - 529399/1482713100*ep^-1*Zeta(2)
          - 40723/67396050*Zeta(3)
          + 148988221325651021853560340998198799283/1415026817246763364786637770522447200000*Zeta(2)
          + 485035309065456005741775966254715860910321480421475455426957881775226907526948644135969244327669/498250860007035201785185164175159911177201599985352686496059009407266219258058137651200000000000*ep
          + 148988221325651021853560340998198799283/836152210191269261010285955308718800000*ep*Zeta(3)
          + 14701003/11861704800*ep*Zeta(4)
          - 11491796702206839119938137922427088906698658744265996188253/15550464827479738843762253259482616432867197937829440000000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 55280796036015941036899216344951452832788481840810944541697331483593/56385088513630284016145422112115960228260611942592495437900800000000
          + 44/17415*ep^-4
          - 6067973676267576674/244110309204678827625*ep^-3
          + 147908778877092002142882364343/1184758178662979963736613920000*ep^-2
          - 22/3483*ep^-2*Zeta(2)
          - 1588251403575792296773943023352072104067908887354229/3866917169384622007834587461748884255313094848000000*ep^-1
          - 308/17415*ep^-1*Zeta(3)
          + 3033986838133788337/48822061840935765525*ep^-1*Zeta(2)
          + 42475815733873036718/244110309204678827625*Zeta(3)
          - 143/23220*Zeta(4)
          - 147908778877092002142882364343/473903271465191985494645568000*Zeta(2)
          - 19432492835711355311432840172683735299250414723240604376445841383748456401542590263662763/10722072050438368580345036589820627782668442502443030618087935363869239110403840000000000*ep
          - 1364/29025*ep*Zeta(5)
          - 147908778877092002142882364343/169251168380425709105230560000*ep*Zeta(3)
          + 3033986838133788337/50073909580446939000*ep*Zeta(4)
          + 1588251403575792296773943023352072104067908887354229/1546766867753848803133834984699553702125237939200000*ep*Zeta(2)
          + 154/3483*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 1801395936310034368191623669243537785220520249717345267885051443690394066860257/4284509999819449428558432307694636457960660991012983232033418603328192000000000
          + 40723/741356550*ep^-3
          - 216367871059768599509216007877351703213/13796511468155942806669718262593860200000*ep^-2
          + 7630828052924161933217261928253590017534748770058183192733/64978728029111765882863701119980932951623648525930160000000*ep^-1
          - 40723/296542620*ep^-1*Zeta(2)
          - 285061/741356550*Zeta(3)
          + 216367871059768599509216007877351703213/5518604587262377122667887305037544080000*Zeta(2)
          + 9767006097730232766811236650777256436220338995326423709459894919014378328753797382401183085219351/10089579915142462836149999574546988201338332399703391901545194940497140939975677287436800000000000*ep
          + 216367871059768599509216007877351703213/1970930209736563258095674037513408600000*ep*Zeta(3)
          - 529399/3953901600*ep*Zeta(4)
          - 7630828052924161933217261928253590017534748770058183192733/25991491211644706353145480447992373180649459410372064000000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 5949300859702906738867930850038430742295188679853815297435626821/108240174908341198611753138567407717588528266882944603417600000000
          + 11781246709601037059/49049141198335466760000*ep^-2
          - 10118630458657677842789074107412458028392796193/1045677979822775015639423326595155288078176000000*ep^-1
          - 11781246709601037059/19619656479334186704000*Zeta(2)
          - 18951880327355452728516016864857617985045303347189075385867933742598687439674333963/118343859896009631023333479650562662472472075390371305152127850287184899840000000000*ep
          - 82468726967207259413/49049141198335466760000*ep*Zeta(3)
          + 10118630458657677842789074107412458028392796193/418271191929110006255769330638062115231270400000*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(45) =

       + xb^(-6*ep)*CA^3 * (
          + 3130144014422342602659810035610881/16594221558662512839056500277760000
          - 1/567*ep^-3
          + 52500096831165533/3763852350980248800*ep^-2
          - 10333255572974957866591164503/138147032622898042283187648000*ep^-1
          + 17/1134*ep^-1*Zeta(2)
          + 59/567*Zeta(3)
          - 52500096831165533/442806158938852800*Zeta(2)
          - 9309066067947603548122840490891234189/13939146109276510784807460233318400000*ep
          - 3097505713038766447/3763852350980248800*ep*Zeta(3)
          + 1061/3024*ep*Zeta(4)
          + 10333255572974957866591164503/16252592073282122621551488000*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          - 3130144014422342602659810035610881/4148555389665628209764125069440000
          + 4/567*ep^-3
          - 52500096831165533/940963087745062200*ep^-2
          + 10333255572974957866591164503/34536758155724510570796912000*ep^-1
          - 34/567*ep^-1*Zeta(2)
          - 236/567*Zeta(3)
          + 52500096831165533/110701539734713200*Zeta(2)
          + 9309066067947603548122840490891234189/3484786527319127696201865058329600000*ep
          + 3097505713038766447/940963087745062200*ep*Zeta(3)
          - 1061/756*ep*Zeta(4)
          - 10333255572974957866591164503/4063148018320530655387872000*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          + 3130144014422342602659810035610881/4148555389665628209764125069440000
          - 4/567*ep^-3
          + 52500096831165533/940963087745062200*ep^-2
          - 10333255572974957866591164503/34536758155724510570796912000*ep^-1
          + 34/567*ep^-1*Zeta(2)
          + 236/567*Zeta(3)
          - 52500096831165533/110701539734713200*Zeta(2)
          - 9309066067947603548122840490891234189/3484786527319127696201865058329600000*ep
          - 3097505713038766447/940963087745062200*ep*Zeta(3)
          + 1061/756*ep*Zeta(4)
          + 10333255572974957866591164503/4063148018320530655387872000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 35776461149946939118437646372708567830082200884546141466649/19745473943730086996963233208552345517082535055941568000000
          + 8/567*ep^-3
          - 84702020019034486427/667613310755121630900*ep^-2
          + 3973441418046930240476939466326292151949/6288642436647825093272708789461387440000*ep^-1
          - 76/567*ep^-1*Zeta(2)
          - 40/81*Zeta(3)
          + 84702020019034486427/70275085342644382200*Zeta(2)
          + 1215333317961088351439567572716963431664291654262266663509413236373564415816107/278991348825452520929386289803371676332322111042705884876594699751603200000000*ep
          + 84702020019034486427/19074666021574903740*ep*Zeta(3)
          - 527/1134*ep*Zeta(4)
          - 3973441418046930240476939466326292151949/661962361752402641397127240995935520000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 2546039303910549006245917859573840032950752169630541419023959/518867176410240619420200517091403301643335504525575648000000
          - 508946/12068595*ep^-3
          + 135441640104905144520407/371507171749614742842000*ep^-2
          - 10637125399069075117936725572125259468521609/5949055745068842538235982514830472518240000*ep^-1
          + 4834987/12068595*ep^-1*Zeta(2)
          + 508946/344817*Zeta(3)
          - 135441640104905144520407/39106018078906815036000*Zeta(2)
          - 343583829034112123477365120909236856021834043701520640774156761804356083936137/29243857727299510781074729102935136377881076681041525439696242212190208000000*ep
          - 135441640104905144520407/10614490621417564081200*ep*Zeta(3)
          + 134107271/96548760*ep*Zeta(4)
          + 10637125399069075117936725572125259468521609/626216394217772898761682369982155001920000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          - 2996043805635019426596127000936703856463944254142273928745327/1167451146923041393695451163455657428697504885182545208000000
          + 336772/12068595*ep^-3
          - 77771740335917219294231/350867884430191701573000*ep^-2
          + 3219168458332593501500883490026743774029/3069688206949867150792560637167426480000*ep^-1
          - 3199334/12068595*ep^-1*Zeta(2)
          - 336772/344817*Zeta(3)
          + 77771740335917219294231/36933461518967547534000*Zeta(2)
          + 89048157716720305939950929847263090320912492726890583958550548007281086977729109/14662545332715449155511079452999422545020928724799987060736588109167590400000000*ep
          + 77771740335917219294231/10024796698005477187800*ep*Zeta(3)
          - 44369711/48274380*ep*Zeta(4)
          - 3219168458332593501500883490026743774029/323125074415775489557111646017623840000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 9139488508705458496517581343/103610274467173531712390736000
          + 4/1701*ep^-2
          - 55819190615098733/2822889263235186600*ep^-1
          - 22/567*Zeta(2)
          - 59595272671053787618306081910311/244032669980331071162595592320000*ep
          - 4/81*ep*Zeta(3)
          + 614011096766086063/1881926175490124400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 10715003214951867882004129315393801180529028144613380114329/2193941549303342999662581467616927279675837228437952000000
          - 20/567*ep^-3
          + 91467505370320387927/267045324302048652360*ep^-2
          - 20838139516721648351282550208837667402761/12577284873295650186545417578922774880000*ep^-1
          + 146/567*ep^-1*Zeta(2)
          + 388/567*Zeta(3)
          - 908678477673645215353/381493320431498074800*Zeta(2)
          - 2841409102097236123531501068528821045915416487753481233155548162609299699421349/278991348825452520929386289803371676332322111042705884876594699751603200000000*ep
          - 8844836842806480080119/1335226621510243261800*ep*Zeta(3)
          - 311/756*ep*Zeta(4)
          + 284520741036658895815107546595069268917337/25154569746591300373090835157845549760000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 9139488508705458496517581343/51805137233586765856195368000
          - 8/1701*ep^-2
          + 55819190615098733/1411444631617593300*ep^-1
          + 44/567*Zeta(2)
          + 59595272671053787618306081910311/122016334990165535581297796160000*ep
          + 8/81*ep*Zeta(3)
          - 614011096766086063/940963087745062200*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 7583768101909600320141226341319220814028347412239636190194204299/840564825784589803460724837688073348662203517331432549760000000
          + 202442/2413719*ep^-3
          - 746560374068117870411177/1015010665673054565264750*ep^-2
          + 1637701658443541510482606165433565614429287/490306792176003505898569987486027954800000*ep^-1
          - 1279387/1724085*ep^-1*Zeta(2)
          - 19909322/12068595*Zeta(3)
          + 5308035065047008423517981/835891136436633171394500*Zeta(2)
          + 104294051773463047714977194440583042630250540439494944448570954578831191711715355853/5938330859749756907981987178464766130733476133543994759598318184212874112000000000*ep
          + 5698681197114021243798526/394726369983965664269625*ep*Zeta(3)
          + 97957043/32182920*ep*Zeta(4)
          - 3866051904204878194403710023794190779183872067/133853754264048957110309606583685631660400000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 12989801411658924642099459040812004685811534496097032131502045921/2521694477353769410382174513064220045986610551994297649280000000
          - 223252/4022865*ep^-3
          + 535500797551321893423298/1184179109951896992808875*ep^-2
          - 178030587258719966648981148914813967981266303/89235836176032638073539737722457087773600000*ep^-1
          + 7221658/12068595*ep^-1*Zeta(2)
          + 13398908/12068595*Zeta(3)
          - 70040735856230145882049333/14210149319422763913706500*Zeta(2)
          - 75239131364152518690895772587198255771433318371819102686757684428029108569731761/7379100167443003302866712865442393452293850430001857421060351890913792000000000*ep
          - 1108737395531232146541658/122501287236403137187125*ep*Zeta(3)
          - 59902981/16091460*ep*Zeta(4)
          + 11910491088117853993641136739862911865009498587/535415017056195828441238426334742526641600000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 3772836034061004342196912148089133902849/9432963654971737639909063184192081160000
          - 16/1701*ep^-2
          + 89411814098435697227/1001419966132682446350*ep^-1
          + 104/1701*Zeta(2)
          + 3808688895309914545235456522793519602283874885397786268853/3417485874876361211012867286095598262571977221220656000000*ep
          + 176/1701*ep*Zeta(3)
          - 89411814098435697227/154064610174258837900*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 4096014728486669590178872829988750591153275363232602235839/1184728436623805219817793992513140731024952103356494080000
          + 16/567*ep^-3
          - 29305432976210736209/111268885125853605150*ep^-2
          + 9549723951634188645337073123846344709/8021227597765083027133557129415035000*ep^-1
          - 104/567*ep^-1*Zeta(2)
          - 176/567*Zeta(3)
          + 29305432976210736209/17118290019362093100*Zeta(2)
          + 506757324117120144366081907047556225824845242682497272966820431409562001228511/69747837206363130232346572450842919083080527760676471219148674937900800000000*ep
          + 29305432976210736209/10115353193259418650*ep*Zeta(3)
          + 361/567*ep*Zeta(4)
          - 9549723951634188645337073123846344709/1234035015040782004174393404525390000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 9512107861954881329461533673578402027334753/29745278725344212691179912574152362591200000
          + 336772/36205785*ep^-2
          - 834497634498112583100671/10657611989567072935279875*ep^-1
          - 2189018/36205785*Zeta(2)
          - 73691777542881629132776959631289433061842565479365572286094743/93396091753843311495636093076452594295800390814603616640000000*ep
          - 336772/3291435*ep*Zeta(3)
          + 834497634498112583100671/1639632613779549682350750*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 4805986600416114852949074201315940083845173969441595399243121629/504338895470753882076434902612844009197322110398859529856000000
          - 336772/4022865*ep^-3
          + 794125514800234751171599/1052603653290575104719000*ep^-2
          - 10335446562728174762049402256580331306594109/3077097799173539243915163369739899578400000*ep^-1
          + 2189018/4022865*ep^-1*Zeta(2)
          + 336772/365715*Zeta(3)
          - 794125514800234751171599/161939023583165400726000*Zeta(2)
          - 462375945517040295775982420376497752695569969594114916213574280981021844375487368529/23753323438999027631927948713859064522933904534175979038393272736851496448000000000*ep
          - 794125514800234751171599/95691241208234100429000*ep*Zeta(3)
          - 30393673/16091460*ep*Zeta(4)
          + 10335446562728174762049402256580331306594109/473399661411313729833102056883061473600000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 1283708182595292751475183291170041125488712869061934117605407967/252169447735376941038217451306422004598661055199429764928000000
          + 665968/12068595*ep^-3
          - 13079007863902517190904339/28420298638845527827413000*ep^-2
          + 129968647358834125437853043274225725243749739/66926877132024478555154803291842815830200000*ep^-1
          - 4328792/12068595*ep^-1*Zeta(2)
          - 665968/1097145*Zeta(3)
          + 13079007863902517190904339/4372353636745465819602000*Zeta(2)
          + 12976519415722623748229440106028492328599250430651759798817499337555622504839191/1386003234858153088570892094401859290636824864871979171338153386442496000000000*ep
          + 13079007863902517190904339/2583663512622320711583000*ep*Zeta(3)
          + 15025903/12068595*ep*Zeta(4)
          - 129968647358834125437853043274225725243749739/10296442635696073623869969737206587050800000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 59138284399031933/8468667789705559800
          - 4/5103*ep^-1
          - 209967223274374039500572981/7228623800035362677608656000*ep
          + 10/5103*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 3266809332582068180005531667260910434049/18865927309943475279818126368384162320000
          + 8/1701*ep^-2
          - 82421710392422824327/2002839932265364892700*ep^-1
          - 20/1701*Zeta(2)
          - 3567665435603834553086585417467851114708007152751497698297/7404552728898782623861212453207129568905950645978088000000*ep
          - 8/243*ep*Zeta(3)
          + 82421710392422824327/801135972906145957080*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 11121610016296803293690643080096053259727269389808988081407/14809105457797565247722424906414259137811901291956176000000
          - 4/567*ep^-3
          + 80926195222619335727/1335226621510243261800*ep^-2
          - 811974763913505587045784375839288219107/3144321218323912546636354394730693720000*ep^-1
          + 10/567*ep^-1*Zeta(2)
          + 4/81*Zeta(3)
          - 80926195222619335727/534090648604097304720*Zeta(2)
          - 115665748031376405059214778237563135476347843978327628881307303884439393362777/69747837206363130232346572450842919083080527760676471219148674937900800000000*ep
          - 80926195222619335727/190746660215749037400*ep*Zeta(3)
          + 13/756*ep*Zeta(4)
          + 811974763913505587045784375839288219107/1257728487329565018654541757892277488000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 9998221064744856584970117345566637174192343/28682947342296205095066344267932635355800000
          - 336772/36205785*ep^-2
          + 774776456392652129553959/9473432879615175942471000*ep^-1
          + 168386/7241157*Zeta(2)
          + 462135528370896282918984024836083991184621666107197880123457043/472817714503831764446657721199541258622489478498930809240000000*ep
          + 336772/5172255*ep*Zeta(3)
          - 774776456392652129553959/3789373151846070376988400*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 49214455717142644570612141515003169917131562095894292612431027/16164708188165188528090862263232179781965452256373702880000000
          + 336772/12068595*ep^-3
          - 760794074552725680976759/3157810959871725314157000*ep^-2
          + 30924580471362127326303711119622288778132189/29745278725344212691179912574152362591200000*ep^-1
          - 168386/2413719*ep^-1*Zeta(2)
          - 336772/1724085*Zeta(3)
          + 760794074552725680976759/1263124383948690125662800*Zeta(2)
          + 6709620835010690550012226349532278634631399490423530454123202619216965023619266911/989721809958292817996997863077461021788912688923999126599719697368812352000000000*ep
          + 760794074552725680976759/451115851410246473451000*ep*Zeta(3)
          - 1094509/16091460*ep*Zeta(4)
          - 30924580471362127326303711119622288778132189/11898111490137685076471965029660945036480000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 1450196422387822299255999164315898453784672552868962159169719/466980458769216557478180465382262971479001954073018083200000
          - 332984/12068595*ep^-3
          + 206772930952395606447217/861221170874106903861000*ep^-2
          - 9378503733125504112130556758923310343552107/8923583617603263807353973772245708777360000*ep^-1
          + 166492/2413719*ep^-1*Zeta(2)
          + 332984/1724085*Zeta(3)
          - 206772930952395606447217/344488468349642761544400*Zeta(2)
          - 504907585529771203019709729176355231648535457263366960014076435288776730936067/72507092304636836483296546745601540057795801386373562388257853287092480000000*ep
          - 206772930952395606447217/123031595839158129123000*ep*Zeta(3)
          + 541099/8045730*ep*Zeta(4)
          + 9378503733125504112130556758923310343552107/3569433447041305522941589508898283510944000*ep*Zeta(2)
          );

   SigmaN3LOGGtoHG(100) =

       + xb^(-6*ep)*CA^3 * (
          + 18065595480983059174919602855937764954074713733106552139276283394103552423000125748145967/15712112397599898026718371891748619595502334484012521721713225776938189566334730240000000
          + 8004151/6336699600*ep^-4
          - 22426466179463694021927356850496832013771675281/1518203002852127017744022409851786597331454080000*ep^-3
          + 251954004433743246528653009371221596681140258963755639951009536387/2667221469568397674261755204480441371968386761934000596827008000000*ep^-2
          - 136070567/12673399200*ep^-2*Zeta(2)
          - 33124347747068520631827031592590898316224667174292137738045033956284998567328793/90625001543474267369001550823945058673814280029176114403803016013418905600000000*ep^-1
          - 472244909/6336699600*ep^-1*Zeta(3)
          + 22426466179463694021927356850496832013771675281/178612117982603178558120283511974893803700480000*ep^-1*Zeta(2)
          + 22426466179463694021927356850496832013771675281/25732254285629271487186820505962484700533120000*Zeta(3)
          - 8492404211/33795731200*Zeta(4)
          - 251954004433743246528653009371221596681140258963755639951009536387/313790761125693844030794729938875455525692560227529481979648000000*Zeta(2)
          - 580003594087588084833157863113236445310666275667683788141007181429214430681257958047042788114611/268381971449844096663008672347855641768575162616005010750236959133123802687489116209152000000000*ep
          - 19618174101/10561166000*ep*Zeta(5)
          - 251954004433743246528653009371221596681140258963755639951009536387/45207143552006740241724664482719345287599775626000010115712000000*ep*Zeta(3)
          + 23794480616410979357264925618377138766611747473141/8097082681878010761301452852542861852434421760000*ep*Zeta(4)
          + 33124347747068520631827031592590898316224667174292137738045033956284998567328793/10661764887467560866941358920464124549860503532844248753388590119225753600000000*ep*Zeta(2)
          + 8028163453/12673399200*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          + 371454503846637088963737186099956707860491623282633367329930537/158448800172380059857133972543392556750597233382217857237248000000
          - 1/11642400*ep^-2
          - 55072018637179880891239945074524053000761193/270570832191468181380122805716159987643229440000*ep^-1
          + 19/23284800*Zeta(2)
          - 188125685812613190425353700691375289904817835032143556319580014156554828026929/16150990374084522897445820938920901545828287529952178804638161269718220800000000*ep
          + 1/332640*ep*Zeta(3)
          + 55072018637179880891239945074524053000761193/28481140230680861197907663759595788172971520000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          + 1050113609688563903127980878436353358194160317615223697910018595576274460678715979625593525312177822299298028765532216033035703752424983434796031218840312250506595083870811726956117/354107235697425454832915082550879412504048627046724845223750012772973446523511007795947755325513141099690665469090475224751531742021327589080235789604834352180676997283840000000000
          + 8004151/4752524700*ep^-4
          - 27687506276246055388301439569715581060610132881/1138652252139095263308016807388839947998590560000*ep^-3
          + 253263347912332056111664534664469931438795935503528502051433986727060106851481952844026803333/1428244688356681473020693963991608326994097243632671683047133934654922193394256318060083200000*ep^-2
          - 152078869/9505049400*ep^-2*Zeta(2)
          - 995775793496772895379769186927059789040134953856611217812094486346903300350732232948921727278219283226225176864225599599286109516031/1176283624906343970741641664419075035568607724872456937806954770432409563228180411366371656563747212478602910985898527334732800000000*ep^-1
          - 8004151/135786420*ep^-1*Zeta(3)
          + 27687506276246055388301439569715581060610132881/119858131804115290874528084988298941894588480000*ep^-1*Zeta(2)
          + 27687506276246055388301439569715581060610132881/32532921489688436094514765925395427085674016000*Zeta(3)
          - 4218187577/76040395200*Zeta(4)
          - 253263347912332056111664534664469931438795935503528502051433986727060106851481952844026803333/150341546142808576107441469893853508104641815119228598215487782595254967725711191374745600000*Zeta(2)
          - 939459821739039626086912076493742018278303155533744704434043373922790206254436040414686551371952942036915560505752989055752276393212998597495848176964873317547213163374177315081454569352373890622840211303263308765366659/116655233156438202291156278793699207843521096740616385736517168277387865557916503316820235285438452199334248914961737480957026128258714667668873124663749580321581680848405966194838298170226216340865532166144000000000000*ep
          - 7772030621/7920874500*ep*Zeta(5)
          - 253263347912332056111664534664469931438795935503528502051433986727060106851481952844026803333/40806991095905184943448398971188809342688492675219190944203826704426348382693037658859520000*ep*Zeta(3)
          + 27687506276246055388301439569715581060610132881/34570087351471582946732958099091914929748480000*ep*Zeta(4)
          + 995775793496772895379769186927059789040134953856611217812094486346903300350732232948921727278219283226225176864225599599286109516031/123819328937509891657014912044113161638800813144469151348100502150779954024018990670144384901447074997747674840620897614182400000000*ep*Zeta(2)
          + 152078869/271572840*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 1/7128
          - 131736560434990327798985998761541528735607/165655611545796845742932330030302033250956800*ep
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 9150501288961747324807097739910611505648724214135139999060539980310266544143027435197/1414822495995354713817129253451668461698923067389009505666392932202940325266285414400000
          - 1/17463600*ep^-2
          - 480420215045046903304044014999208985344321193/405856248287202272070184208574239981464844160000*ep^-1
          + 1/3880800*Zeta(2)
          - 683749123978877940452137307457849141603132589133099584890055309799887138529295012850943913724364407471352421977944460064629737/26304521414462535788946554403242827891558604700045334176199225188331095802854968283910432938751622851484188668277621850112000000*ep
          + 17/17463600*ep*Zeta(3)
          + 1163056251990276541969062471849411727118694089/90190277397156060460040935238719995881076480000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 1175743738221486216966297554970288821688188844462167186951786653651092875585604683695307749038632366676433684985964062599981124300216152708132468056219616020426214728769/226997636554764527614459602053529883112308969273488541384658541452045162253471552900938506072033615296639236064896456725388028839974323430617661362034182330777600000000
          + 8004151/1584174900*ep^-4
          - 23785869819324935874478435338334096788608684081/310541523310662344538550038378774531272342880000*ep^-3
          + 619717949450306624255408988638666792425394386881317585901446101214196916040639562470023/1417629683487408989042956890859310661027690771887797222939540537227152508451337568000000*ep^-2
          - 8004151/96010600*ep^-2*Zeta(2)
          - 7830001399624055821672504062415416912821420485874252188114557471969496016543527689632227725906137102651743817557092264755344979533/4151182285719868929193128116761758776636592304225904299681440225033501056388049682304615198146740481249848524212562198220800000000*ep^-1
          - 8004151/75436900*ep^-1*Zeta(3)
          + 22880950664433408877645110660070035370786680881/21688614326458957396343177283596951390449344000*ep^-1*Zeta(2)
          + 5256740714077655532674941534839640359424081382063/3415956756417285789924050422166519843995771680000*Zeta(3)
          + 6747499293/8448932800*Zeta(4)
          - 9901022605555707831346707942241225308755055190984491170334784919362016778647146590199/1619817634672411821799746702471360885891668704870774219233100797484606008432460800000*Zeta(2)
          - 597922161604043121102419049684718803298165147678304255655244951630300390647354324357734237408625030824316005753316584630970908762132871568987867103376123319843890498079309347358999473799932416936691308852337797957/40357219011983004778942049594573169887811209594148977827931088387656349316633847292261813120206833329193426430661386258875294365022807552279943957624139704127960649609092077042968330807490774403907584000000000000*ep
          - 248128681/240026500*ep*Zeta(5)
          - 1286204145208901718660092739975045509809191127201953875837951434209080345728141512789149/145932467417821513577951444647281979811674050047273243537893878832206875869990632000000*ep*Zeta(3)
          - 162544338573117394707621735983381295827104315165001/18218436034225524212928268918221439167977448960000*ep*Zeta(4)
          + 66536924543414497374753670583620314055915673173282186521824639264172093483820215941869678200604037298484201293281325538773137823079/2767454857146579286128752077841172517757728202817269533120960150022334037592033121536410132097826987499899016141708132147200000000*ep*Zeta(2)
          + 24012453/13715800*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA*Nf^2 * (
          + 1/4704*ep
          )

       + xb^(-3*ep)*CA^2*Nf * (
          + 69315498866228864014099706303972814196401559244889162962293834195946277432576754423129/9432149973302364758780861689677789744659487115926730037775952881352935501775236096000000
          - 1/5821200*ep^-2
          - 591479482335209671413658404553055918488969/1394695011296227739072797967609072101253760000*ep^-1
          + 13/11642400*Zeta(2)
          - 8018076299429602836924801467602789597600086798579610093086091284988740195179852146426765610234932910699376814860667417060510903/219204345120521131574554620027023565762988372500377784801660209902759131690458069032586941156263523762368238902313515417600000000*ep
          + 1/529200*ep*Zeta(3)
          + 591479482335209671413658404553055918488969/214568463276342729088122764247549554039040000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          + 6136991307852569436524255698195752151859075942902575444792840418014942236149637792179943375245748817201202716170771325486333220413146164939495290970565017557235029959461383155321/1144967546346760729912423841287381992223555231485588858748162886685099327383486503749390155373499280451674697283949214424534641141162434885327041059862780092294957957120000000000
          + 8004151/1584174900*ep^-4
          - 26728653336185439660107315082905634480152290481/569326126069547631654008403694419973999295280000*ep^-3
          + 1439372855142009277621957773338712315651177036554795286731744060616192615782348448817634051/4029622338135707449273528676492174924832017461772696345931690079307516191478613803904000000*ep^-2
          - 104053963/3168349800*ep^-2*Zeta(2)
          - 5307614666750291292323740416345407195879055897671829579704000848083265644256353904658221334174520330309446799340159564458584370985201/3528850874719031912224924993257225106705823174617370813420864311297228689684541234099114969691241637435808732957695582004198400000000*ep^-1
          - 8004151/144015900*ep^-1*Zeta(3)
          + 26728653336185439660107315082905634480152290481/87588634779930404869847446722218457538353120000*ep^-1*Zeta(2)
          + 26728653336185439660107315082905634480152290481/51756920551777057423091673063129088545390480000*Zeta(3)
          + 2889498511/25346798400*Zeta(4)
          - 1439372855142009277621957773338712315651177036554795286731744060616192615782348448817634051/619941898174724222965158257921873065358771917195799437835644627585771721765940585216000000*Zeta(2)
          - 4443409792440284313185896935125894413330238507619910677613793187736957402630962807704203117204726869872563574400004575041453437813138609565369805694788430581621501387122059851608074853298962617424826118884609228095401691/349965699469314606873468836381097623530563290221849157209551504832163596673749509950460705856315356598002746744885212442871078384776144003006619373991248740964745042545217898584514894510678649022596596498432000000000000*ep
          - 104053963/377184500*ep*Zeta(5)
          - 1439372855142009277621957773338712315651177036554795286731744060616192615782348448817634051/366329303466882495388502606953834084075637951070245122357426370846137835588964891264000000*ep*Zeta(3)
          - 507844413387523353542038986575207055122893519139/479432527216461163498112339953195767578353920000*ep*Zeta(4)
          + 5307614666750291292323740416345407195879055897671829579704000848083265644256353904658221334174520330309446799340159564458584370985201/542900134572158755726911537424188477954742026864210894372440663276496721489929420630633072260191021143970574301183935692953600000000*ep*Zeta(2)
          + 104053963/288031800*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          - 1/27936*ep
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 781496504600283824262449802437381097344452321/100943733548355436899507354440259687697666368000
          - 1807/1440450*ep^-1
          - 34554398037187185974955972921390888194256396424462079880410603052214549176200139754252627/1372377821115494072402615375848118407847955375367339220496401144236852115508296851968000000*ep
          + 1807/576180*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 1949383237484216674314232255821874791617356099159994727622137580642955853580024001740073341742215569441839791544723771865807859546769666231084837958902827536583454337331/634697339051150817343061387320725002123232315402846250582104474454731539195561907782229375530357148033366285049874961238749422743349259592187539992529786122240000000000
          + 8004151/1584174900*ep^-4
          - 22505925924085890652932316847901182428131516881/379550750713031754436005602462946649332863520000*ep^-3
          + 3271095258160452788888254862775256660694547858533941998541051667486424508887718541240269/9923407784411862923300698236015174627193835403214580560576783760590067559159362976000000*ep^-2
          - 8004151/633669960*ep^-2*Zeta(2)
          - 1365332994486499406919652061184574563551940083293104043997635758915950985190085366077561614283488244674639341368602304969859663/1162796158464949279886030284807215343595684118830785518118050483202661360332787025855634509284801255252058410143574845440000000*ep^-1
          - 8004151/226310700*ep^-1*Zeta(3)
          + 22505925924085890652932316847901182428131516881/151820300285212701774402240985178659733145408000*ep^-1*Zeta(2)
          + 22505925924085890652932316847901182428131516881/54221535816147393490857943208992378476123360000*Zeta(3)
          - 104053963/8448932800*Zeta(4)
          - 3271095258160452788888254862775256660694547858533941998541051667486424508887718541240269/3969363113764745169320279294406069850877534161285832224230713504236027023663745190400000*Zeta(2)
          - 5367231115400418216914668696876695457130377429357732348259007881950250920967024599399799705936083229156498964759303483979161384325441173351505136056722876016804011430163054147999576375336112989424190786281538541/840775396082979266227959366553607705996066866544770371415231008076173944096538485255454440004309027691529717305445547059901965937975157339165499117169577169332513533522751605061840225156057800081408000000000000*ep
          - 248128681/2640291500*ep*Zeta(5)
          - 3271095258160452788888254862775256660694547858533941998541051667486424508887718541240269/1417629683487408989042956890859310661027690771887797222939540537227152508451337568000000*ep*Zeta(3)
          + 22505925924085890652932316847901182428131516881/155713128497654053101951016395055035623738880000*ep*Zeta(4)
          + 1365332994486499406919652061184574563551940083293104043997635758915950985190085366077561614283488244674639341368602304969859663/465118463385979711954412113922886137438273647532314207247220193281064544133114810342253803713920502100823364057429938176000000*ep*Zeta(2)
          + 8004151/90524280*ep*Zeta(2)*Zeta(3)
          );

   SigmaN3LOQGtoHQ(100) =

       + xb^(-6*ep)*CA^3 * (
          + 982289245634425730303734124280336124586187404664090035249224555370028968404096763/3483567252943130071239592308821407456477947741965477449445310697151120120217600000
          + 11/39200*ep^-4
          - 9378517304509138993216597249125180463147831/2733038709004729104849725310264242299426560000*ep^-3
          + 18242674060286238308700377547825692098301408796350297500461361/815345455432487443518699687187268731135148713802150208768000000*ep^-2
          - 187/78400*ep^-2*Zeta(2)
          - 14581801388380515176223994039223223019810946701104597887916218024995649328943/163141316909944675731775969080009106523518055858102816208466275451699200000000*ep^-1
          - 649/39200*ep^-1*Zeta(3)
          + 9378517304509138993216597249125180463147831/321533965765262247629379448266381446991360000*ep^-1*Zeta(2)
          + 9378517304509138993216597249125180463147831/46322689983131001777113988309563428803840000*Zeta(3)
          - 35013/627200*Zeta(4)
          - 18242674060286238308700377547825692098301408796350297500461361/95922994756763228649258786727913968368841025153194142208000000*Zeta(2)
          - 5873719049766763814964293312590112087508001291400466216708062207293175649587817022532821775873/10318916698543114373893773530093405789347530333127427768007552387105879109738353917952000000000*ep
          - 80883/196000*ep*Zeta(5)
          - 18242674060286238308700377547825692098301408796350297500461361/13819414498855719381672876054021503917544893454273732352000000*ep*Zeta(3)
          + 9950606860084196471802809681321816471399848691/14576206448025221892531868321409292263608320000*ep*Zeta(4)
          + 14581801388380515176223994039223223019810946701104597887916218024995649328943/19193096107052314791973643421177541943943300689188566612760738288435200000000*ep*Zeta(2)
          + 11033/78400*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CA^2*Nf * (
          - 367356924447745923796985087770994997657292480193022594782463996883686426109/4531703247498463214771554696666919625653279329391744894679618762547200000000
          + 11/29400*ep^-3
          - 8100310425297743578533477418644454897939831/2049779031753546828637293982698181724569920000*ep^-2
          + 14993068141702863076984530664340157216860593588393551951602717/661428201090640324078945154401916980869840028033376955072000000*ep^-1
          - 209/58800*ep^-1*Zeta(2)
          - 11/840*Zeta(3)
          + 8100310425297743578533477418644454897939831/215766213868794403014451998178755971007360000*Zeta(2)
          + 651905349047979465471003787103761902526522548245117670742142636800252777775738869691/2849571011292752574132461283214078543456634678105902215875553125309531001323520000000*ep
          + 8100310425297743578533477418644454897939831/58565115192958480818208399505662334987712000*ep*Zeta(3)
          - 5797/470400*ep*Zeta(4)
          - 14993068141702863076984530664340157216860593588393551951602717/69624021167435823587257384673885997986298950319302837376000000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 448342667599135457324127963814610318693229344626018195476034163528642994291180305048991494524601371676011550748302662883023421246887432488013068873150965170253137313/3618136646256185277383188226550787590861510348831106738991894693861355909005603434702177658288864630253213146098897168777749484585549334608929870944514232320000000000
          - 11/14700*ep^-4
          + 6421272447141372559130544765044110066721503/1024889515876773414318646991349090862284960000*ep^-3
          - 235936102236172471272766230606292675458038292729943193379963973894940273705138081783/7939520179547445083148873476159755677322800602631927641225549563428396887016192000000*ep^-2
          + 209/29400*ep^-2*Zeta(2)
          + 118214777446494821382973558197323192383738047591117071661104417402381091367022655665403609012338835746860738760565310230414347/1660638978185766148292080454750178528507487670457407460618637953808781300685288401762022281486844876987638173502375116800000000*ep^-1
          + 11/420*ep^-1*Zeta(3)
          - 6421272447141372559130544765044110066721503/107883106934397201507225999089377985503680000*ep^-1*Zeta(2)
          - 6421272447141372559130544765044110066721503/29282557596479240409104199752831167493856000*Zeta(3)
          + 5797/235200*Zeta(4)
          + 235936102236172471272766230606292675458038292729943193379963973894940273705138081783/835738966268152114015670892227342702876084273961255541181636796150357567054336000000*Zeta(2)
          - 156786981957328868339086292862379721434292163140710700032101683553629960394360087459452519859014103997230552355593332729524702748204623790933598340151434225005107125522627126602076912441921504819957592515651/807225102749935089087749766868150212777501942077187275286150382791406126945371482993535615965733239907859314544682193396845571857641915237122591411623956478207033695551396680527419358085624050483200000000000*ep
          + 10681/24500*ep*Zeta(5)
          + 235936102236172471272766230606292675458038292729943193379963973894940273705138081783/226843433701355573804253527890278733637794302932340789749301416097954196771891200000*ep*Zeta(3)
          - 6421272447141372559130544765044110066721503/31116190235347959448004462735456269063680000*ep*Zeta(4)
          - 118214777446494821382973558197323192383738047591117071661104417402381091367022655665403609012338835746860738760565310230414347/174804102966922752451797942605281950369209228469200785328277679348292768493188252817054976998615250209225070894986854400000000*ep*Zeta(2)
          - 209/840*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 73029168426091235087767782794019033421067401692379133112090797387957847630865259601250599830489996405554776652762798275582609678229367503279540030386863672441882344313/77186915120131952584174682166416801938378887441730277098493753469042259392119539940313123376829112112068547116776472933925322337825052471657170580149636956160000000000
          + 11/9800*ep^-4
          - 391996561846658036202094403678180871213899/32536175107199156010115777503145741659840000*ep^-3
          + 1187339691721052047242787966866055639423645214962683287201571292838428512580548897971/15879040359094890166297746952319511354645601205263855282451099126856793774032384000000*ep^-2
          - 209/19600*ep^-2*Zeta(2)
          - 4693372794567903399379605178870566309424392736982218339975042228609241178953275102008462105187926710182962125044352527688059/15815609316054915698019813854763605033404644480546737720177504321988393339859889540590688395112808352263220700022620160000000*ep^-1
          - 11/280*ep^-1*Zeta(3)
          + 391996561846658036202094403678180871213899/3424860537599911158959555526646920174720000*ep^-1*Zeta(2)
          + 391996561846658036202094403678180871213899/929605003062833028860450785804164047424000*Zeta(3)
          - 5797/156800*Zeta(4)
          - 1187339691721052047242787966866055639423645214962683287201571292838428512580548897971/1671477932536304228031341784454685405752168547922511082363273592300715134108672000000*Zeta(2)
          - 2819647050451480324737559397006178119779236660776740322789892279852025485326984187743580713182516552696392324035573502181565629278077210664169264137983633044353395788090680227521038481764418462002693066238921/1345375171249891815146249611446917021295836570128645458810250637985676878242285804989226026609555399846432190907803655661409286429403192061870985686039927463678389492585661134212365596809373417472000000000000*ep
          - 32043/49000*ep*Zeta(5)
          - 1187339691721052047242787966866055639423645214962683287201571292838428512580548897971/453686867402711147608507055780557467275588605864681579498602832195908393543782400000*ep*Zeta(3)
          + 391996561846658036202094403678180871213899/987815563026919347555697229697024414720000*ep*Zeta(4)
          + 4693372794567903399379605178870566309424392736982218339975042228609241178953275102008462105187926710182962125044352527688059/1664800980637359547159980405764590003516278366373340812650263612840883509458935741114809304748716668659286389476065280000000*ep*Zeta(2)
          + 209/560*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CA*Nf^2 * (
          + 536142796265770338057754720526226905623697951328072446444614133/97229945560324127639604937697081796187866484120906412395584000000
          + 11/88200*ep^-2
          - 6822103546086348163850357588163729332731831/6149337095260640485911881948094545173709760000*ep^-1
          - 11/19600*Zeta(2)
          - 157751488549109960166883131797232197968961166078310421034823709448230480023/8952877147496963912109656839756597309217454284895886255342661457715200000000*ep
          - 187/88200*ep*Zeta(3)
          + 6822103546086348163850357588163729332731831/1366519354502364552424862655132121149713280000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 10601564001081962394961097356914006075112131927006757103046189269471967385060413309975407235796070169852973/332166506113485432540981191156495798796241159687380391026051019696984214102016361091131316098845388800000000
          - 11/22050*ep^-3
          + 5143065567929977144447424934563384501513503/1537334273815160121477970487023636293427440000*ep^-2
          - 1016047069310801568266079731117882900744536359384902696882187201447789940650276259253/71455681615927005748339861285437801095905205423687348771029946070855571983145728000000*ep^-1
          + 11/4900*ep^-1*Zeta(2)
          + 187/22050*Zeta(3)
          - 5143065567929977144447424934563384501513503/341629838625591138106215663783030287428320000*Zeta(2)
          - 18910721662102370540882400368833047474975017453684934482847346823661534074659821317256336808072407928592420447323045747618437557963931973773484985026901323544166585703/347341118040593786628786069748875608722704993487786246943221890610690167264537929731409055195731004504308462025494128202663950520212736122457267610673366302720000000000*ep
          - 5143065567929977144447424934563384501513503/90431427871480007145762969824919781966320000*ep*Zeta(3)
          + 209/16800*ep*Zeta(4)
          + 1015956160748030351723807465802147367016869351061157633622130295439152672366686145461/15879040359094890166297746952319511354645601205263855282451099126856793774032384000000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 94407572305370196253980830037510031506187753429480059990457280802270554054132568285007680026709797439252371767731898925335255100033341132699982027637584334939518844743/86835279510148446657196517437218902180676248371946561735805472652672541816134482432852263798932751126077115506373532050665987630053184030614316902668341575680000000000
          + 11/7350*ep^-4
          - 3646932899903504793007872284287699586033591/204977903175354682863729398269818172456992000*ep^-3
          + 14309091129031791889795361736760646841934888865534666194023893083813895600079687067483/142911363231854011496679722570875602191810410847374697542059892141711143966291456000000*ep^-2
          - 99/4900*ep^-2*Zeta(2)
          - 10198449913654442949490974310301771963661359566495738468559702426401339540240879886691081092162931754028843639733969223962839/24909584672786492224381206821252677927612315056861111909279569307131719510279326026430334222302673154814572602535626752000000*ep^-1
          - 22/735*ep^-1*Zeta(3)
          + 2937414221443539921601743755035893052513909/11987011881599689056358444343264220611520000*ep^-1*Zeta(2)
          + 366353605053662509223759799050819669914249709/1024889515876773414318646991349090862284960000*Zeta(3)
          + 6589/39200*Zeta(4)
          - 6711523578256142509768372893120588520382710507858939833314454261655621662461257003621/4536868674027111476085070557805574672755886058646815794986028321959083935437824000000*Zeta(2)
          - 1347448323887513512934537568972190462961376246538676639881653228624789350451893982858033278694379684976872342643911195292122654938979752096602940936630045293027203980441330038082939792278859798185076872335877/484335061649961053452649860120890127666501165246312365171690229674843676167222889796121369579439943944715588726809316038107343114585149142273554846974373886924220217330838008316451614851374430289920000000000*ep
          - 1793/6125*ep*Zeta(5)
          - 15711680562091194956761749473727386729366274166689969576360061420157925548305957199/7682993561198538331094012288096102477921101599235239908717805071862326969856000000*ep*Zeta(3)
          - 1618240130094161736609126389031684260003987663/780868202572779744242778660075497799836160000*ep*Zeta(4)
          + 4919081186801000055326104207808827743812055176658867717474378657913062518209535032337570476354213721734950580373336488214249/820473803451465488286601015192775952819904975522434516115927842790899852117237352649220494805753397721165105485363200000000*ep*Zeta(2)
          + 1023/2450*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 682415315675288341600439968102127491037695912708188974046733513150037776161309238474279886882949697374229889977625796817968859/4981916934557298444876241364250535585522463011372222381855913861426343902055865205286066844460534630962914520507125350400000000
          + 11/14700*ep^-3
          - 331129567598496349788612506988622510965899/48804262660798734015173666254718612489760000*ep^-2
          + 2672743220492652678066835723929147381099121775364395445612492231140180170974870815113/71455681615927005748339861285437801095905205423687348771029946070855571983145728000000*ep^-1
          - 33/9800*ep^-1*Zeta(2)
          - 187/14700*Zeta(3)
          + 62591081647237681390532149971948196254617407/2049779031753546828637293982698181724569920000*Zeta(2)
          + 12638912251231427511349902976962633676142914929136015789392094015717863590194758699996040882666260896251365254512132604147574683298841016514715002981256770433279015949/31576465276417616966253279068079600792973181226162386085747444600971833387685266339219005017793727682209860184135829836605813683655703283859751600970306027520000000000*ep
          + 1390922851469493405123569850554533173870011/12057523716197334286101729309989304262176000*ep*Zeta(3)
          - 209/11200*ep*Zeta(4)
          - 24388636623116344933102350286716388785694438586778899817364836317668850256551290681811/142911363231854011496679722570875602191810410847374697542059892141711143966291456000000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 63644955294692271538530305756993187214749391573875954208200434175839205289154669160318194641645682772832315623788815653168983029783821262711261159266276902056190841593/115780372680197928876262023249625202907568331162595415647740630203563389088179309910469685065243668168102820675164709400887983506737578707485755870224455434240000000000
          - 11/7350*ep^-4
          + 5279428798363221876460671337597316450354611/512444757938386707159323495674545431142480000*ep^-3
          - 15744103317060199166148711692134820329008887028645690237041460454084442197397223457/278579655422717371338556964075780900958694757987085180393878932050119189018112000000*ep^-2
          + 33/4900*ep^-2*Zeta(2)
          + 318017774262907026805974824407986569361271905302035054332578780256920059975304380033925255966378083951239228473112931397747813/1660638978185766148292080454750178528507487670457407460618637953808781300685288401762022281486844876987638173502375116800000000*ep^-1
          + 187/7350*ep^-1*Zeta(3)
          - 15864863194016215111077365541636845238282569/341629838625591138106215663783030287428320000*ep^-1*Zeta(2)
          - 5281438808366070156588891201123401013253507/30143809290493335715254323274973260655440000*Zeta(3)
          + 209/5600*Zeta(4)
          + 457822278713704892170048738551995169940195710351257820827303497693946116721486753989/1512289558009037158695023519268524890918628686215605264995342773986361311812608000000*Zeta(2)
          + 8240774558435490855990473661153072750758344657824956767674059321733931906278451416502086204855775802379313078037547425911196943823847263130044915768576171310385103356017385295796326516335348910521562918069/10115602791352570038693606101104639257863432858110116231656019834478773520618690263076887418116957893582196924118824478657212679920324752344894629218345319275777364605907226573025305239168221184000000000000*ep
          + 3091/12250*ep*Zeta(5)
          + 6822001319459042183809473615437620843043780247887438168458381781304326835361339568393/6805303011040667214127605836708362009133829087970223692479042482938625903156736000000*ep*Zeta(3)
          - 36809729281668611626946524031493517487488933/143844142579196268676301332119170647338240000*ep*Zeta(4)
          - 842458376656660081838925316968383380798382757970768572404433959866733481145319818638082005208441191457903716629532620577269063/664255591274306459316832181900071411402995068182962984247455181523512520274115360704808912594737950795055269400950046720000000*ep*Zeta(2)
          - 561/4900*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 2100451984526165874534067594116559956452418790042374846782502128668948801967046932050894438288244330735478660731268718354710651563729625313804784486641969269560628577/2463412184685062316516213260630323466118475131119051396760438940501348704003815104478078405643482301448996184577972540444425180994416568244377784472860753920000000000
          + 11/9800*ep^-4
          - 7085338293050498527271367705358416127835927/683259677251182276212431327566060574856640000*ep^-3
          + 8833392724410932656552383803194439730466093713631631111803805606082712979229936989/140938228039303758872465209635971994272002377561513508424122181599320654799104000000*ep^-2
          - 99/19600*ep^-2*Zeta(2)
          - 429466987200089869319295448525313602567247747837618716585086846419104770488917746512123606905111890449070425452221468194661587/1660638978185766148292080454750178528507487670457407460618637953808781300685288401762022281486844876987638173502375116800000000*ep^-1
          - 187/9800*ep^-1*Zeta(3)
          + 12756646275939645861282216330084565702929667/273303870900472910484972531026424229942656000*ep^-1*Zeta(2)
          + 7087124968608585887385340917381602405968279/40191745720657780953672431033297680873920000*Zeta(3)
          - 627/22400*Zeta(4)
          - 335844541657531998923453510110426012573037351240127672089813074617650462956820369143/1161881001884991963387640020901427660096019600385160142618373106843180032246272000000*Zeta(2)
          - 486689870954626307033663244330236821470523308871162185003517366643964824141653497241288339147604532144785402989671023197837381014310917747785101100390358058003972541440265878219288693971864550814907953214721/230635743642838596882214219105185775079286269164910650081757252226116036270106137998153033133066639973674089869909198113384449102183404353463597546178273279487723913014684765864976959453035442995200000000000*ep
          - 9273/49000*ep*Zeta(5)
          - 226490513439062402545789869272304980143828634470319334377998512793211821469299225379/207117917727324654343014090682428408973638276590398112379796945132914701400422400000*ep*Zeta(3)
          + 7085338293050498527271367705358416127835927/27398884300799289271676444213175361397760000*ep*Zeta(4)
          + 4051976766397649692023652149338736865216209655246119125145730780940871874027931851825024868375473983652230848756236553850495449/3321277956371532296584160909500357057014975340914814921237275907617562601370576803524044562973689753975276347004750233600000000*ep*Zeta(2)
          + 1683/19600*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 11979714915570253195081462448182311895382714475937209897781791123415747287555417612537997676310343944844333/73814779136330096120218042479221288621386924374973420228011337710440936467114746909140292466410086400000000
          + 11/14700*ep^-3
          - 35133526180805360266949448703810138319009/4436751150981703092288515114065328408160000*ep^-2
          + 104870159448278218930369295040304605429571100278406188410255641777/2382133666227941127170320973578504006602728860962207103691808000000*ep^-1
          - 143/29400*ep^-1*Zeta(2)
          - 121/14700*Zeta(3)
          + 35133526180805360266949448703810138319009/682577100151031244967463863702358216640000*Zeta(2)
          + 2294510719777552149892995398691789703152992251852840086508577013561170214393779491494429524210403526737590989095912620232981326284550201216511490777/5146394098883286192046980839859827238862295140803632231589917207511882199917709990502028077134925002178273692199806180861894098510115307520000000000*ep
          + 386468787988858962936443935741911521509099/4436751150981703092288515114065328408160000*ep*Zeta(3)
          + 3971/235200*ep*Zeta(4)
          - 104870159448278218930369295040304605429571100278406188410255641777/366482102496606327256972457473616001015804440148031862106432000000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 560222975362881272313716379097031438482602337231060417885204895874090451228592043874783874116695351202111025579597912962219867215719120987497505469269478828030762373/2226545628465344786081961985569715440530160214665296454764242888530065174772679036739801635870070541694285012983936719247845836668030359759341459042777989120000000000
          - 11/9800*ep^-4
          + 17696760267548475300513683112690947880289/1366519354502364552424862655132121149713280*ep^-3
          - 653615060901648844521361929576614367547508701798481564007695163666903077505316291781/11909280269321167624723310214239633515984200903947891461838324345142595330524288000000*ep^-2
          + 143/19600*ep^-2*Zeta(2)
          + 296878411806697602097605934569635142378233175894405949406056967289667669379687289932891958660841236648076944737097672030528977/1660638978185766148292080454750178528507487670457407460618637953808781300685288401762022281486844876987638173502375116800000000*ep^-1
          + 121/9800*ep^-1*Zeta(3)
          - 17696760267548475300513683112690947880289/210233746846517623449978870020326330725120*ep^-1*Zeta(2)
          - 17696760267548475300513683112690947880289/124229032227487686584078423193829195428480*Zeta(3)
          - 3971/156800*Zeta(4)
          + 653615060901648844521361929576614367547508701798481564007695163666903077505316291781/1832196964510948865342047725267635925536030908299675609513588360791168512388352000000*Zeta(2)
          + 247781202790032253155825459236412345877891905357845803489515894319305027159795094261854572037500696429273950174806559131963189827890959288138414238966606926987032268024072595541839186757017980201697402587373/896916780833261210097499740964611347530557713419096972540167091990451252161523869992817351073036933230954793938535770440939524286268794707913990457359951642452259661723774089474910397872915611648000000000000*ep
          + 429/7000*ep*Zeta(5)
          + 653615060901648844521361929576614367547508701798481564007695163666903077505316291781/1082661842665560693156664564930875774180381900358899223803484031376599575502208000000*ep*Zeta(3)
          + 336238445083421030709759979141128009725491/1150753140633570149410410656953365178705920*ep*Zeta(4)
          - 296878411806697602097605934569635142378233175894405949406056967289667669379687289932891958660841236648076944737097672030528977/255482919720887099737243146884642850539613487762678070864405839047504815490044369501849581767206904151944334384980787200000000*ep*Zeta(2)
          - 1573/19600*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 6424150535034560454612837561200733540708131326658961082110060112198649618813709210589920805154740965305457807142498947524509/332127795637153229658416090950035705701497534091481492123727590761756260137057680352404456297368975397527634700475023360000000
          + 237749/64178730000*ep^-2
          - 6128449986415581793100314893304960925797836508467297237022876038996849195816555907/2646506726515815027716291158719918559107600200877309213741849854476132295672064000000*ep^-1
          - 3090737/128357460000*Zeta(2)
          - 730118262120674469536147619491810272588589436794125670176068722015388323520741360278168576584397239808816401793193979571591375469375127950600197194962888253378607/8821361728015080295334249390447634507243301421912031668399286110747686787670804564607214100209041384236405384774454049591465410037148853903676637731387080704000000*ep
          - 237749/5834430000*ep*Zeta(3)
          + 6128449986415581793100314893304960925797836508467297237022876038996849195816555907/407154881002433081187121716726141316785784646288816802114130746842481891641856000000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 81871873358940574057748058271317466678769656088180149201408616213052734676610686462768010629612660588198710550339379982549661857916538132530316922622503788053115301/39732454591694553492196988074682636550297985985791151560652240975828204903287340394807716220056166152403164267386653878135890016038976907167383620530012160000000000
          + 11/4900*ep^-4
          - 13202013770894478469788833255562809904439/546607741800945820969945062052848459885312*ep^-3
          + 3132904161097089084092059158562876092991860973818247923071978775429178438017221249/20533241843657185559867776231447643993076208455082571485928145422659647121593600000*ep^-2
          - 143/9800*ep^-2*Zeta(2)
          - 33849658988088439692063226970014715919396994599562223205091809257159139897873588418989702817428581582893656374644564397767517/51894968068305192134127514210943079015858989701793983144332436056524415646415262555063196296463902405863692921949222400000000*ep^-1
          - 121/4900*ep^-1*Zeta(3)
          + 13202013770894478469788833255562809904439/84093498738607049379991548008130532290048*ep^-1*Zeta(2)
          + 13202013770894478469788833255562809904439/49691612890995074633631369277531678171392*Zeta(3)
          + 3971/78400*Zeta(4)
          - 3132904161097089084092059158562876092991860973818247923071978775429178438017221249/3158960283639567009210427112530406768165570531551164843988945449639945711014400000*Zeta(2)
          - 12765866150262700072394032224576233788091473540049036964261404998756319038237975159681351531511763675546553135270297535646359447206391076116995316883176048776113876769643236343449337825223949956565990597/2552787495113850683930176750585207109562478549526671483942322403971137596233716628507398223621699663100273216123432523995979838468608885514970884870157085403794129073521904463594243877502976000000000000*ep
          - 429/3500*ep*Zeta(5)
          - 3132904161097089084092059158562876092991860973818247923071978775429178438017221249/1866658349423380505442525111949785817552382586825688316902558674787240647417600000*ep*Zeta(3)
          - 250838261646995090925987831855693388184341/460301256253428059764164262781346071482368*ep*Zeta(4)
          + 33849658988088439692063226970014715919396994599562223205091809257159139897873588418989702817428581582893656374644564397767517/7983841241277721866788848340145089079362921492583689714512682470234525484063886546932799430225215754748260449530649600000000*ep*Zeta(2)
          + 1573/9800*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 35419332871744284943801927870875933784631508024454541809042038057494186698983363323340708465604636975058018722646082955057147960143160743278242183316972160519786547/108104923137439709501645213118230815039746340954804309661755957239554985143024565742735466914326487551916732656549681980287566299474863405682311736904253440000000000
          + 237749/21392910000*ep^-3
          - 168253234423186441588967661836475633114093383873475556910565828519788313376664672561/23818560538642335249446620428479267031968401807895782923676648690285190661048576000000*ep^-2
          + 37620425012505421719380645348125052807315988319458461945954118646503525379804144046256611564089535069452081020091166685833677/553546326061922049430693484916726176169162556819135820206212651269593766895096133920674093828948292329212724500791705600000000*ep^-1
          - 3090737/42785820000*ep^-1*Zeta(2)
          - 237749/1944810000*Zeta(3)
          + 168253234423186441588967661836475633114093383873475556910565828519788313376664672561/3664393929021897730684095450535271851072061816599351219027176721582337024776704000000*Zeta(2)
          + 1515064682743006981706813687433507156991200020056980048031016614102625437192836307014147684909427510672334028939739838319177627408742903054617853362491201424113517049877728808484192643799120870776706605831/1444310436124414186952495557108874955765793419354423466248256186780114737780231674706630194964632742722954579611168712465281037498017382782470193973204430986235522804708170836513543313805017088000000000000*ep
          + 168253234423186441588967661836475633114093383873475556910565828519788313376664672561/2165323685331121386313329129861751548360763800717798447606968062753199151004416000000*ep*Zeta(3)
          + 85827389/342286560000*ep*Zeta(4)
          - 37620425012505421719380645348125052807315988319458461945954118646503525379804144046256611564089535069452081020091166685833677/85160973240295699912414382294880950179871162587559356954801946349168271830014789833949860589068968050648111461660262400000000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 83521171850326865027078879775514975800721567744120921877728535176220785004851280832942532200222627543655037735500230972305774738531625449/78060601732949914896333262125489631027139977631688178497842039303650658897676643766670830717574007892793813287984609096372811840000000000
          + 11/9800*ep^-4
          - 9409585549445728279480287712996554570650327/683259677251182276212431327566060574856640000*ep^-3
          + 1638562240459729162456983605673078036558920562009032556919630817/19133603744802739977271654406253044229740794063953470712384000000*ep^-2
          - 11/3920*ep^-2*Zeta(2)
          - 510303249217749873112284935156046837422880364743053942338348918590138055671886084681134098567790832337399/1447348610516276394514079264298456639635037732842616082902183092361586989551269547238044950321766400000000*ep^-1
          - 11/1400*ep^-1*Zeta(3)
          + 9409585549445728279480287712996554570650327/273303870900472910484972531026424229942656000*ep^-1*Zeta(2)
          + 9409585549445728279480287712996554570650327/97608525321597468030347332509437224979520000*Zeta(3)
          - 429/156800*Zeta(4)
          - 1638562240459729162456983605673078036558920562009032556919630817/7653441497921095990908661762501217691896317625581388284953600000*Zeta(2)
          - 38063433456747484796955316705114846002161535553850536518515487322327899119461878894107331581933428386130347262168669073129148222971393053601589543370844743927832943959223040249931822149447/14950355318921697144218997925805546499724686735149448597402881465622197491703025708494484123777278860843916916794774057759140866513720893404005081627379201202670303438192574464000000000000*ep
          - 1023/49000*ep*Zeta(5)
          - 1638562240459729162456983605673078036558920562009032556919630817/2733371963543248568181664915179006318534399151993352958912000000*ep*Zeta(3)
          + 9409585549445728279480287712996554570650327/280311662462023497933305160027101774300160000*ep*Zeta(4)
          + 510303249217749873112284935156046837422880364743053942338348918590138055671886084681134098567790832337399/578939444206510557805631705719382655854015093137046433160873236944634795820507818895217980128706560000000*ep*Zeta(2)
          + 11/560*ep*Zeta(2)*Zeta(3)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 9729537512790986593402758530486578885807829458828948901591571295209137202400498012995289657348613931125141614654849631427008561191087896251557904970759574471783913441/28945093170049482219065505812406300726892082790648853911935157550890847272044827477617421266310917042025705168791177350221995876684394676871438967556113858560000000000
          + 237749/21392910000*ep^-3
          - 10335222633750623633459368193980317995705334110597019092264583255274061333926322777/1488660033665145953090413776779954189498025112993486432729790543142824416315536000000*ep^-2
          + 3603182540117656598601085442176881761701218775714830010616020052725513651127019612150478316513208966878846165593986931170659/51894968068305192134127514210943079015858989701793983144332436056524415646415262555063196296463902405863692921949222400000000*ep^-1
          - 237749/8557164000*ep^-1*Zeta(2)
          - 237749/3056130000*Zeta(3)
          + 10335222633750623633459368193980317995705334110597019092264583255274061333926322777/595464013466058381236165510711981675799210045197394573091916217257129766526214400000*Zeta(2)
          + 1326131198801369869395900767801791666350073117600720011851389565469398675724906608799978289614075132584643255558897198844036579754052618807321898286507589140814705286242606617218895323015657950505492263031/1251899973247417942133606958542416583091659339449732126684476400110741512012052548066897667440653287698292981613961218047217077942993044722584664099913083868187086996822885670793144165765545984000000000000*ep
          + 10335222633750623633459368193980317995705334110597019092264583255274061333926322777/212665719095020850441487682397136312785432158999069490389970077591832059473648000000*ep*Zeta(3)
          - 3090737/114095520000*ep*Zeta(4)
          - 3603182540117656598601085442176881761701218775714830010616020052725513651127019612150478316513208966878846165593986931170659/20757987227322076853651005684377231606343595880717593257732974422609766258566105022025278518585560962345477168779688960000000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 271996521327471826469546303175363459276613702472024175516664309231750839362316625360984819522096126728481052630757167783685557876961841320980117951/7719591148324929288070471259789740858293442711205448347384875811267823299876564985753042115702387503267410538299709271292841147765172961280000000000
          + 85819877441656472846017941126726912816159567043/1491521712455468349857926966510331931883302288000000*ep^-2
          - 194774192844401586037731590583016046913551797292580956717584399063401821404263200166967879298714531596939/44288867481798057672130825487532773172832154624984052136806802626264561880268848145484175479846051840000000*ep^-1
          - 85819877441656472846017941126726912816159567043/596608684982187339943170786604132772753320915200000*Zeta(2)
          - 19463036871454291978207660542817803036010811922349582549072385331155729012331984388240644595200184883279603919728394438406686528681183732060478733615383269575133045459392940567485561635747/134553197870295274297970981332249918497522180616345037376625933190599777425327231376450357113995509747595252251152966519832267798623488040636045734646412810824032730943733170176000000000000*ep
          - 85819877441656472846017941126726912816159567043/213074530350781192836846709501475990269043184000000*ep*Zeta(3)
          + 194774192844401586037731590583016046913551797292580956717584399063401821404263200166967879298714531596939/17715546992719223068852330195013109269132861849993620854722721050505824752107539258193670191938420736000000*ep*Zeta(2)
          );

   SigmaN3LOQQtoHG(100) =

       + xb^(-6*ep)*CA^3 * (
          + 24223913391731901430412203998417366548097011305259554561368018911130113801/131095701088348400141605689439293032027827009171689763024660399916544000000
          - 2/2619*ep^-3
          + 2501377654465642344898530104888248411031/313741688533706147240402140208905366005600*ep^-2
          - 332745342110844869684919244873225643568489694687302388339/6640845392476308474688204361465029928412048474230692320000*ep^-1
          + 17/2619*ep^-1*Zeta(2)
          + 118/2619*Zeta(3)
          - 2501377654465642344898530104888248411031/36910786886318370263576722377518278353600*Zeta(2)
          - 39512426774723809266372047942215497885145742496203920025828446186090001907627979/64241721767952846128723150682166162753908087510126601141235988652365668352000000*ep
          - 2501377654465642344898530104888248411031/5317655737859426224413595596761107898400*ep*Zeta(3)
          + 1061/6984*ep*Zeta(4)
          + 332745342110844869684919244873225643568489694687302388339/781275928526624526433906395466474109224946879321257920000*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF*CA^2 * (
          - 24223913391731901430412203998417366548097011305259554561368018911130113801/32773925272087100035401422359823258006956752292922440756165099979136000000
          + 8/2619*ep^-3
          - 2501377654465642344898530104888248411031/78435422133426536810100535052226341501400*ep^-2
          + 332745342110844869684919244873225643568489694687302388339/1660211348119077118672051090366257482103012118557673080000*ep^-1
          - 68/2619*ep^-1*Zeta(2)
          - 472/2619*Zeta(3)
          + 2501377654465642344898530104888248411031/9227696721579592565894180594379569588400*Zeta(2)
          + 39512426774723809266372047942215497885145742496203920025828446186090001907627979/16060430441988211532180787670541540688477021877531650285308997163091417088000000*ep
          + 2501377654465642344898530104888248411031/1329413934464856556103398899190276974600*ep*Zeta(3)
          - 1061/1746*ep*Zeta(4)
          - 332745342110844869684919244873225643568489694687302388339/195318982131656131608476598866618527306236719830314480000*ep*Zeta(2)
          )

       + xb^(-6*ep)*CF^2*CA * (
          + 24223913391731901430412203998417366548097011305259554561368018911130113801/32773925272087100035401422359823258006956752292922440756165099979136000000
          - 8/2619*ep^-3
          + 2501377654465642344898530104888248411031/78435422133426536810100535052226341501400*ep^-2
          - 332745342110844869684919244873225643568489694687302388339/1660211348119077118672051090366257482103012118557673080000*ep^-1
          + 68/2619*ep^-1*Zeta(2)
          + 472/2619*Zeta(3)
          - 2501377654465642344898530104888248411031/9227696721579592565894180594379569588400*Zeta(2)
          - 39512426774723809266372047942215497885145742496203920025828446186090001907627979/16060430441988211532180787670541540688477021877531650285308997163091417088000000*ep
          - 2501377654465642344898530104888248411031/1329413934464856556103398899190276974600*ep*Zeta(3)
          + 1061/1746*ep*Zeta(4)
          + 332745342110844869684919244873225643568489694687302388339/195318982131656131608476598866618527306236719830314480000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CA^3 * (
          - 30818149625091918456677618327951079920169842511244049211776405230429878317468490808724304890783649356905476842511413432464571/18491553928012421523711559145368697135038733881496386646939680276467679534416540494110273619107341551150613845249661696000000
          + 16/2619*ep^-3
          - 267810398224627124903136738002718496046867/3804117973471187035289875950032977562817900*ep^-2
          + 68750547184351247866402178023312400916001053196044618301976241093782498221012932511/159134719517102744944644640056600000910013378405303712951809038060859475360424032000*ep^-1
          - 152/2619*ep^-1*Zeta(2)
          - 560/2619*Zeta(3)
          + 267810398224627124903136738002718496046867/400433470891703898451565889477155532928200*Zeta(2)
          + 1181168137391414213580545907431478797316103002071428656811983284279004671916660358142231551357633853824760321006807479117129453486671954643242265537180545377766028361/241732139707779317384351274625931446440466724581343585444381943959767630757287637639923553241289195577376664021250298087472599493100859881142533979685785062400000000*ep
          + 267810398224627124903136738002718496046867/108689084956319629579710741429513644651940*ep*Zeta(3)
          - 527/2619*ep*Zeta(4)
          - 68750547184351247866402178023312400916001053196044618301976241093782498221012932511/16751023107063446836278383163852631674738250358453022415979898743248365827413056000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF*CA^2 * (
          + 5659171541105322022776477329749196950682755785201619728899277806990419780538289840698081823096997323726747995414825924042687257/1221439652842977353098104213156094087718857544378253970919177410418637165324818054696744789301330526479188831199701918400000000
          - 5811496/317619225*ep^-3
          + 1943883477282725727285442879936466904707536267/9512255819231303251644942388458749565582285000*ep^-2
          - 695776455795746518938709264369010008930982784270953227016515437087590307524800957213451/564300090919199865297128032832285529542744808950386192638322838913179323810977324000000*ep^-1
          + 55209212/317619225*ep^-1*Zeta(2)
          + 5811496/9074835*Zeta(3)
          - 1943883477282725727285442879936466904707536267/1001290086234874026488941304048289427956030000*Zeta(2)
          - 139100624190769146463148851948403575572795745649156481534787243920302577521028879650629138713962582958249233452068272653599099630952091001084185062592439377983051769091883/10423489864199444165613226961870163970512925163947535404361749423545180238254242935033503615764390113296481752596312853531818490142509078074866065204051051890688000000000*ep
          - 1943883477282725727285442879936466904707536267/271778737692322950046998353955964273302351000*ep*Zeta(3)
          + 382832299/635238450*ep*Zeta(4)
          + 695776455795746518938709264369010008930982784270953227016515437087590307524800957213451/59400009570442091083908213982345845215025769363198546593507667254018876190629192000000*ep*Zeta(2)
          )

       + xb^(-5*ep)*CF^2*CA * (
          - 401888166239774801785284815546593764380527201616753472007541627377122102449175310430879249510134123910240682579332377791300263/154574248870947506223333287520994537155488175591292686146099374519480137547309480867329985742848280025902308662989572800000000
          + 3861392/317619225*ep^-3
          - 58641873117657777256176327748718547324295836199/461344407232718207704779705840249353930740822500*ep^-2
          + 146504312112142711475473427198883116528056703073374036930462771010260155840360204859197/198550031990088841493433937478026390024299099445506252965335813691674206526084614000000*ep^-1
          - 36683224/317619225*ep^-1*Zeta(2)
          - 3861392/9074835*Zeta(3)
          + 58641873117657777256176327748718547324295836199/48562569182391390284713653246342037255867455000*Zeta(2)
          + 4137409335792620520440285876834760454695002527835163796813533942675690512770676707160343302764471044933544818715688406059761729140166848072330231407332127178278831471027/579082770233302453645179275659453553917384731330418633575652745752510013236346829724083534209132784072026764033128491862878805007917171004159225844669502882816000000000*ep
          + 58641873117657777256176327748718547324295836199/13181268778077663077279420166864267255164023500*ep*Zeta(3)
          - 127184599/317619225*ep*Zeta(4)
          - 146504312112142711475473427198883116528056703073374036930462771010260155840360204859197/20900003367377772788782519734529093686768326257421710838456401441228863844851012000000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^2*Nf * (
          + 3725724430012037847541733553866268301782011183291848782491/59056089383092886078477245928742587577664288217265799560000
          + 8/7857*ep^-2
          - 2621172113623223920782608814399094293431/235306266400279610430301605156679024504200*ep^-1
          - 44/2619*Zeta(2)
          - 485467780048148178233576476487162435002067698625636070961756687135886983/2091952676941729789493707810201484553635537380399304729116921275264000000*ep
          - 56/2619*ep*Zeta(3)
          + 2621172113623223920782608814399094293431/14260985842441188510927370009495698454800*ep*Zeta(2)
          )

       + xb^(-4*ep)*CA^3 * (
          + 5128463765709368657490535480739703797785515322181525682618536903084333288937820956052266475335392258713950996384225526256729/1155722120500776345231972446585543570939920867593524165433730017279229970901033780881892101194208846946913365328103856000000
          - 40/2619*ep^-3
          + 284481757365898650463346467456006838573327/1521647189388474814115950380013191025127160*ep^-2
          - 116680355399915915930001787156666856552702932593666118402839814781263674718801111/102265098333720676656156185371505687879964898403254105103662385489916763293120000*ep^-1
          + 292/2619*ep^-1*Zeta(2)
          + 8/27*Zeta(3)
          - 273762614801277789454102602654296628931727/208444820464174632070678134248382332209200*Zeta(2)
          - 6007874409846038934029781769135295088701850062867175893873725565371804107908480099772277996866374753304572193211445867205373077858444239633598279377708160905301682309/483464279415558634768702549251862892880933449162687170888763887919535261514575275279847106482578391154753328042500596174945198986201719762285067959371570124800000000*ep
          - 27526687211690662759842450636230502880409519/7608235946942374070579751900065955125635800*ep*Zeta(3)
          - 311/1746*ep*Zeta(4)
          + 5002105370313059156080152127955156933254208386650622758098632419436008110384014105307/636538878068410979778578560226400003640053513621214851807236152243437901441696128000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA*Nf * (
          - 3725724430012037847541733553866268301782011183291848782491/29528044691546443039238622964371293788832144108632899780000
          - 16/7857*ep^-2
          + 2621172113623223920782608814399094293431/117653133200139805215150802578339512252100*ep^-1
          + 88/2619*Zeta(2)
          + 485467780048148178233576476487162435002067698625636070961756687135886983/1045976338470864894746853905100742276817768690199652364558460637632000000*ep
          + 112/2619*ep*Zeta(3)
          - 2621172113623223920782608814399094293431/7130492921220594255463685004747849227400*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF*CA^2 * (
          - 720624358398872071751551231291089780512771882720151467458371270494482941715027589020103601990556123798265242152927482486851755679/83057896393322460010671086494614397964882313017721270022504063908467327242087627719378645672490475800584840521579730451200000000
          + 2318776/63523845*ep^-3
          - 408990075716897305871037004597152114220413673/992850230773425124185322178996232469004463750*ep^-2
          + 76333588860961769168509398778694122888361089499490349828062661335192441095117608361389687/32165105182394392321936297871440275183936454110172012980384401818051221457225707468000000*ep^-1
          - 102487004/317619225*ep^-1*Zeta(2)
          - 228025912/317619225*Zeta(3)
          + 197774798687217253184068434808330651096967361007/55361328867926184924573564700829922471688898700*Zeta(2)
          + 5374240845275060877888150807900044937602245219652021483676877964994928217795927893263284493046548648998192351017757366748879994014684285162619231236086316669358276397108143/234528521944487493726297606642078689336540816188819546598139362029766555360720466038253831354698777549170839433417039204465916028206454256684486467091148667540480000000000*ep
          + 2985545837068200058859907593646770191226540201/369075525786174566163823764672199483144592658*ep*Zeta(3)
          + 279525457/211746150*ep*Zeta(4)
          - 319708314689325628919274752465292864988256283648199457943751110259443783636540334535669/15585127278879621572447531876656840111735340762418806257151450448865971795473976000000*ep*Zeta(2)
          )

       + xb^(-4*ep)*CF^2*CA * (
          + 34336839592410226500415864066561402908083162987176731688519617179290291735852778210629198009924520400859340573836619948300396467687/6727689607859119260864358006063766235155467354435422871822829176585853506609097845269670299471728539847372082247958166547200000000
          - 2567792/105873075*ep^-3
          + 5953493004787741305893014398863128788186113183/23067220361635910385238985292012467696537041125*ep^-2
          - 39451609171980431746577314707791003495780518076776851445342479597354188256526948443457/27374557602037780699520253507608744837392726902274053600327150483447848048702729760000*ep^-1
          + 82922888/317619225*ep^-1*Zeta(2)
          + 154086928/317619225*Zeta(3)
          - 775524756698218052100875183109692984828579198521/276806644339630924622867823504149612358444493500*Zeta(2)
          - 231840616047894718934741432807627152409961803573130091017680103108408907566554128917064968403671367417498261945343465451207531427598287501884816408011415220829447725853/17413113705645579962601448315853932459928040701549507858940443407192081921574077739781997353431991502332913051447231629688971750989824721140771909796276398080000000000*ep
          - 2632203886009769118290470270623299526995620204/509585133173105531338121913667433012441908125*ep*Zeta(3)
          - 171510599/105873075*ep*Zeta(4)
          + 613441874279321579639950290374875340446331950834195093646526988602245922411603470651624207/38598126218873270786323557445728330220723744932206415576461282181661465748670848961600000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^2*Nf * (
          - 6160380648460611886716830100831676711280208232926673777185389128394187653269600289/21700189025059465219724269098627272851365460691632324493428505190117201185512368000
          - 32/7857*ep^-2
          + 279430460762912537763892372825270546639667/5706176960206780552934813925049466344226850*ep^-1
          + 208/7857*Zeta(2)
          + 438168909412922309320272709447999505165496369141609711498222028613139984055496112840561911192320726041145210755391929178481/416059963380279484283510080770795685538371512333668699556142806220522789524372161117481156429915184900888811518117388160000*ep
          + 352/7857*ep*Zeta(3)
          - 279430460762912537763892372825270546639667/877873378493350854297663680776840976034900*ep*Zeta(2)
          )

       + xb^(-3*ep)*CA^3 * (
          - 88467668412718732222819580434875107759774777817157671371601111901582571465081794419104445814238683997440625542599594357342787/27737330892018632285567338718053045702558100822244579970409520414701519301624810741165410428661012326725920767874492544000000
          + 32/2619*ep^-3
          - 275636896706605300360247431783485008148587/1902058986735593517644937975016488781408950*ep^-2
          + 167491924841893719450850600390542253707515018620069474229050083833754453903498165137/198918399396378431180805800070750001137516723006629641189761297576074344200530040000*ep^-1
          - 208/2619*ep^-1*Zeta(2)
          - 352/2619*Zeta(3)
          + 275636896706605300360247431783485008148587/292624459497783618099221226925613658678300*Zeta(2)
          + 21919033795839341553873026549055969407819355561291111652142080390303268501825509406074509029577485755867931003355069722148708652932851306777849070355559710689999139/2472963066064238541016381326096485385580222246356456117078076153041101081915986062812517168708840875471884030907931438235013805556019026917059171147680665600000000*ep
          + 275636896706605300360247431783485008148587/172914453339599410694994361365135343764450*ep*Zeta(3)
          + 722/2619*ep*Zeta(4)
          - 167491924841893719450850600390542253707515018620069474229050083833754453903498165137/30602830676365912489354738472423077098079495847173790952270968857857591415466160000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA*Nf * (
          + 22945240497780842585112088762518241852254469571195096243464912541937254151097835676012337/96495315547183176965808893614320825551809362330516038941153205454153664371677122404000000
          + 3861392/952857675*ep^-2
          - 210620581871211877447796134069804287988589737/4750686115668722962635031295837807992421816250*ep^-1
          - 25099048/952857675*Zeta(2)
          - 1817599036470759499302006088698560942849813463194676364237279251309889534910562912932614914856432198270814795263121449411016665559/2242563202619706420288119335354588745051822451478474290607609725528617835536365948423223433157242846615790694082652722182400000000*ep
          - 3861392/86623425*ep*Zeta(3)
          + 210620581871211877447796134069804287988589737/730874787025957378866927891667355075757202500*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF*CA^2 * (
          + 60085132341791577566259450348436633213780817514579271478415684839718711098384449848825653221599636528797769549552090371989312435603/6727689607859119260864358006063766235155467354435422871822829176585853506609097845269670299471728539847372082247958166547200000000
          - 3861392/105873075*ep^-3
          + 64596055113496005080508928325075938692009590743/153781469077572735901593235280083117976913607500*ep^-2
          - 134230152708601186490496006228253036344406568614936610643490277165464060147446023935469/55939313360685899690323996298157000319889485408994805183277220553132559056044708640000*ep^-1
          + 25099048/105873075*ep^-1*Zeta(2)
          + 3861392/9624825*Zeta(3)
          - 64596055113496005080508928325075938692009590743/23658687550395805523322036196935864304140555000*Zeta(2)
          - 33457487659509429152042006312126193233955571534467917216837171534590738332037174362299042247635267811256787268478324578477088114177072165954358662458820435514316855405487/1375533853046847470535469833677880875874139684391903499109321771435580969857598041280081122314948841930620759140275889762263437115580376872049774000534596290560000000000*ep
          - 64596055113496005080508928325075938692009590743/13980133552506612354690294116371192543355782500*ep*Zeta(3)
          - 87122657/105873075*ep*Zeta(4)
          + 134230152708601186490496006228253036344406568614936610643490277165464060147446023935469/8606048209336292260049845584331846203059920832153046951273418546635778316314570560000*ep*Zeta(2)
          )

       + xb^(-3*ep)*CF^2*CA * (
          - 3383549199417554856482077307092861263805970524448342104262036608111082957846988912098246797163005252897879991765730143387484727361/672768960785911926086435800606376623515546735443542287182282917658585350660909784526967029947172853984737208224795816654720000000
          + 7683968/317619225*ep^-3
          - 392475901873462428404138315317928191890009209/1499494281363114434576748773045230836177922500*ep^-2
          + 6884933292786187216196640457361068027662094367263189278009523774739110021272744375835793/4824765777359158848290444680716041277590468116525801947057660272707683218583856120200000*ep^-1
          - 49945792/317619225*ep^-1*Zeta(2)
          - 7683968/28874475*Zeta(3)
          + 5102186724355011569253798099133066494570119717/2998988562726228869153497546090461672355845000*Zeta(2)
          + 130659503725961566974785717576886623008705923393604974399649985683300648193565218746208153592961397243748416657445537284860228267682033203430883061751321911724914472225077/10196892258455977988099895940959943014632209399513893330353885305642024146118281132097992667595599023876993018844219095846344175139411054638455933351789072501760000000000*ep
          + 392475901873462428404138315317928191890009209/136317661942101312234249888458657348743447500*ep*Zeta(3)
          + 173369528/317619225*ep*Zeta(4)
          - 6884933292786187216196640457361068027662094367263189278009523774739110021272744375835793/742271658055255207429299181648621735013918171773200299547332349647335879782131710800000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA*Nf^2 * (
          + 2740966572780805496666687523909940175831/705918799200838831290904815470037073512600
          - 8/23571*ep^-1
          - 334342008376079476870649507144538050245727151863680677503/15698454139809501362633191955741700495328481678007364440000*ep
          + 20/23571*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^2*Nf * (
          + 2413239131615236880764972377403935851736516155028928551306602313778595803694413099/19096166342052329393357356806792000109201605408636445554217084567303137043250883840
          + 16/7857*ep^-2
          - 262080193503430895773023748777478658564527/11412353920413561105869627850098932688453700*ep^-1
          - 40/7857*Zeta(2)
          - 7642127335154719491176444873885520832682133407501859082175678208557738082179929067554090834774328421385000962073010943553813/16642398535211179371340403230831827421534860493346747982245712248820911580974886444699246257196607396035552460724695526400000*ep
          - 112/7857*ep*Zeta(3)
          + 262080193503430895773023748777478658564527/4564941568165424442347851140039573075381480*ep*Zeta(2)
          )

       + xb^(-2*ep)*CA^3 * (
          + 879097617673606961508242967045385791117865786300893274792386617880598691874162840430610786062707222606657326347771337692103/1260787767819028740253060850820592986479913673738389998654978200668250877346582306416609564939136923942087307630658752000000
          - 8/2619*ep^-3
          + 36898089921017665481339829676527588581921/1086890849563196295797107414295136446519400*ep^-2
          - 149204989506866374015712815237351947899112493335219505487303029340349650649863883347/795673597585513724723223200283000004550066892026518564759045190304297376802120160000*ep^-1
          + 20/2619*ep^-1*Zeta(2)
          + 56/2619*Zeta(3)
          - 36898089921017665481339829676527588581921/434756339825278518318842965718054578607760*Zeta(2)
          - 1897585338078847857911454237684217620444019570248332517583322150005983611677928042336184778936956632879702034656669290016473915307610370581674899200526312547205019277/966928558831117269537405098503725785761866898325374341777527775839070523029150550559694212965156782309506656085001192349890397972403439524570135918743140249600000000*ep
          - 36898089921017665481339829676527588581921/155270121366170899399586773470733778074200*ep*Zeta(3)
          + 13/1746*ep*Zeta(4)
          + 149204989506866374015712815237351947899112493335219505487303029340349650649863883347/318269439034205489889289280113200001820026756810607425903618076121718950720848064000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA*Nf * (
          - 18348590135416364291026151105172738247283246347367181766506389639072975330748829284142223/72371486660387382724356670210740619163857021747887029205864904090615248278757841803000000
          - 3861392/952857675*ep^-2
          + 1151944579088575895276057632535363072457640393/25164240394511902238442529409468146578040408500*ep^-1
          + 1930696/190571535*Zeta(2)
          + 4675761514796575482796412431364562900800570641080611947938984095855216636242091563608362676293393733910504071056950984121848499569/5045767205894339445648268504547824676366600515826567153867121882439390129956823383952252724603796404885529061685968624910400000000*ep
          + 3861392/136122525*ep*Zeta(3)
          - 1151944579088575895276057632535363072457640393/10065696157804760895377011763787258631216163400*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF*CA^2 * (
          - 46334082933129144658231043424646152242325043529067659256726967313444309859340687449141913264157242943679989359739444122734169/16466672560135301350251999701549246226186025578453860036182407594858708810881766003048898824839507494168287177156964800000000
          + 3861392/317619225*ep^-3
          - 11704127697588378733494993102425455514517049/86475052902102756833135839895079541505293500*ep^-2
          + 27723921747026585821145518669756669450426147233426658189314761837496476536636153474711/36844335833212362338987740975303866190076121546588789210062315942784904303809516000000*ep^-1
          - 1930696/63523845*ep^-1*Zeta(2)
          - 3861392/45374175*Zeta(3)
          + 11704127697588378733494993102425455514517049/34590021160841102733254335958031816602117400*Zeta(2)
          + 89148648119937468680879379920436555756161049258104171718206976506062322827851989298855056270835359630856425736533400710565646242080028775991083500252605164187217063649/11193610249355073201904238575891499109227797641696236473756174209133569843486085626109862130331174949845878170743463115906162467936543253946376788234590906240000000000*ep
          + 11704127697588378733494993102425455514517049/12353578986014679547590834270725648786470500*ep*Zeta(3)
          - 3137381/105873075*ep*Zeta(4)
          - 27723921747026585821145518669756669450426147233426658189314761837496476536636153474711/14737734333284944935595096390121546476030448618635515684024926377113961721523806400000*ep*Zeta(2)
          )

       + xb^(-2*ep)*CF^2*CA * (
          + 533305275737547579000603900410092591801301830334413507333921328237786519953693665017196363613632631648817254685439583639864897753/186880266884975535024009944612882395420985204289872857550634143794051486294697162368601952763103570551315891173554393515200000000
          - 3841984/317619225*ep^-3
          + 20773307054343390740349274727126843894409161359/153781469077572735901593235280083117976913607500*ep^-2
          - 19429487075857616798119633136491746276607423599565193806865731149994763273595774851659/25650004132690902968051274219649342251942945861381190574469219950599060173226242000000*ep^-1
          + 1920992/63523845*ep^-1*Zeta(2)
          + 3841984/45374175*Zeta(3)
          - 20773307054343390740349274727126843894409161359/61512587631029094360637294112033247190765443000*Zeta(2)
          - 13235631980400195098165146370791572409039833875611459302544567043353691036932944350033580948596251763399928513814462676552980186311743892919406758195869806593259804932417/1628670291281163150877066712792213120392644556866802406931523347428934412227225458598984939963185955202575273843173883364346639084767043449197822688132976857920000000000*ep
          - 20773307054343390740349274727126843894409161359/21968781296796105128799033611440445425273372500*ep*Zeta(3)
          + 3121612/105873075*ep*Zeta(4)
          + 19429487075857616798119633136491746276607423599565193806865731149994763273595774851659/10260001653076361187220509687859736900777178344552476229787687980239624069290496800000*ep*Zeta(2)
          );


==> anc/SigN3LO.txt <==
* Unrenormalized contributions to the inclusive cross section.
* Contains SigmaN3LOGGtoHG, SigmaN3LOQGtoHQ and SigmaN3LOQQtoHG.
*
* Notation:
*  MH = Higg mass
*  mu = renormalization scale
*  C1 = Wilson Coefficient of effective Higgs-gluon operator
*     C1 = - 1/2*alpha_s/Pi - 11/12*(alpha_s/Pi)^2 + ...
*  Pi = 3.14125...
*  v = Higgs vacuum expectation value (~246 GeV)
*  aspi0 = unrenormalized qcd coupling alpha_s/Pi
*  N = factors that accompany aspi0 and are removed by MS-bar renormalization,
*     N = (4*Pi)^(ep)*Exp(-ep*EGam)
*  EGam = Euler-Mascheroni constant, EGam ~ 0.577216
*  ep = 1/2*(4-D) (dimensional regularization parameter)
*  x = MH^2/shat, ratio of (Higgs Mass)^2 to (parton collision energy)^2
*  xb = 1-x (threshold parameter)
*  Zeta(n) = Riemann Zeta function
*  HPL(R(n1,...,nm),x) = Harmonic polylogarithm of x with weight vector (n1,...,nm)
*  Delta(xb) = delta function of threshold parameter
*  D0,D1,D2,D3,D4,D5,D6 = "plus" distributions of xb:
*    Dn(xb) = [ln^n(xb)/xb]_+
*  Nc = Number of colors (Nc = 3)
*  CA = Casimir operator of adjoint representation (CA = Nc)
*  CF = Casimir operator of fundamental representation (CF = 1/2*(Nc-Nc^-1))
*  Nf = number of light flavors (Nf = 5)
*
*
SigmaN3LOGGtoHG = C1^2*Pi/64/v^2 * (N*aspi0)^3 * (mu^2/MH^2)^(3*ep) * (
     + Delta(xb)*CA^3 * (
        + ep^-6 * (
          + 23/72
          )
       + ep^-5 * (
          + 23/72
          )
       + ep^-4 * (
          + 23/72
          - 247/144*Zeta(2)
          )
       + ep^-3 * (
          + 127/144
          - 125/36*Zeta(3)
          - 247/144*Zeta(2)
          )
       + ep^-2 * (
          + 185/72
          + 3029/384*Zeta(4)
          - 125/36*Zeta(3)
          - 247/144*Zeta(2)
          )
       + ep^-1 * (
          + 937/144
          - 553/20*Zeta(5)
          + 3029/384*Zeta(4)
          - 125/36*Zeta(3)
          - 1151/288*Zeta(2)
          + 2125/72*Zeta(2)*Zeta(3)
          )
       + (
          + 547/36
          - 84281/3072*Zeta(6)
          - 553/20*Zeta(5)
          + 3029/384*Zeta(4)
          - 1193/144*Zeta(3)
          + 4607/144*Zeta(3)^2
          - 1561/144*Zeta(2)
          + 2125/72*Zeta(2)*Zeta(3)
          )
       + ep * (
          + 4915/144
          - 36415/84*Zeta(7)
          - 84281/3072*Zeta(6)
          - 553/20*Zeta(5)
          + 12709/768*Zeta(4)
          - 409/18*Zeta(3)
          - 23363/192*Zeta(3)*Zeta(4)
          + 4607/144*Zeta(3)^2
          - 7721/288*Zeta(2)
          + 12377/40*Zeta(2)*Zeta(5)
          + 2125/72*Zeta(2)*Zeta(3)
          )
        )
     + D0(xb)*CA^3 * (
       + ep^-5 * (
          - 19/24
          )
       + ep^-4 * (
          - 19/24
          )
       + ep^-3 * (
          - 19/24
          + 275/48*Zeta(2)
          )
       + ep^-2 * (
          - 49/24
          + 269/24*Zeta(3)
          + 275/48*Zeta(2)
          )
       + ep^-1 * (
          - 139/24
          - 3841/128*Zeta(4)
          + 269/24*Zeta(3)
          + 275/48*Zeta(2)
          )
       +  (
          - 349/24
          + 4869/40*Zeta(5)
          - 3841/128*Zeta(4)
          + 269/24*Zeta(3)
          + 593/48*Zeta(2)
          - 5581/48*Zeta(2)*Zeta(3)
          )
       + ep * (
          - 811/24
          + 166309/1024*Zeta(6)
          + 4869/40*Zeta(5)
          - 3841/128*Zeta(4)
          + 563/24*Zeta(3)
          - 6715/48*Zeta(3)^2
          + 1547/48*Zeta(2)
          - 5581/48*Zeta(2)*Zeta(3)
          )
        )
     + D1(xb)*CA^3 * (
       + ep^-4 * (
          + 9/4
          )
       + ep^-3 * (
          + 9/4
          )
       + ep^-2 * (
          + 9/4
          - 169/8*Zeta(2)
          )
       + ep^-1 * (
          + 21/4
          - 171/4*Zeta(3)
          - 169/8*Zeta(2)
          )
       +  (
          + 57/4
          + 6777/64*Zeta(4)
          - 171/4*Zeta(3)
          - 169/8*Zeta(2)
          )
       + ep * (
          + 141/4
          - 11817/20*Zeta(5)
          + 6777/64*Zeta(4)
          - 171/4*Zeta(3)
          - 341/8*Zeta(2)
          + 3915/8*Zeta(2)*Zeta(3)
          )
        )
     + D2(xb)*CA^3 * (
       + ep^-3 * (
          - 15/4
          )
       + ep^-2 * (
          - 15/4
          )
       + ep^-1 * (
          - 15/4
          + 335/8*Zeta(2)
          )
       +  (
          - 31/4
          + 373/4*Zeta(3)
          + 335/8*Zeta(2)
          )
       + ep * (
          - 79/4
          - 10527/64*Zeta(4)
          + 373/4*Zeta(3)
          + 335/8*Zeta(2)
          )
        )
     + D3(xb)*CA^3 * (
       + ep^-2 * (
          + 29/6
          )
       + ep^-1 * (
          + 29/6
          )
       + (
          + 29/6
          - 701/12*Zeta(2)
          )
       + ep * (
          + 53/6
          - 895/6*Zeta(3)
          - 701/12*Zeta(2)
          )
        )
     + D4(xb)*CA^3 * (
       + ep^-1 * (
          - 21/4
          )
       + (
          - 21/4
          )
       + ep * (
          - 21/4
          + 1535/24*Zeta(2)
          )
        )
       + D5(xb)*CA^3 * (
          + 149/30
          + 149/30*ep
          )
       + D6(xb)*CA^3*ep * (
          - 25/6
          )
     + CA^3 * (
       + ep^-5 * (
          + 19/12
          )
       + ep^-5*xb * (
          - 19/8
          )
       + ep^-5*xb^2 * (
          + 19/12
          )
       + ep^-5*xb^3 * (
          - 19/24
          )
       + ep^-4*xb^-1 * (
          - 43/24*Log(x)
          )
       + ep^-4 * (
          + 19/12
          + 43/12*Log(x)
          - 9/2*Log(xb)
          )
       + ep^-4*xb * (
          - 19/8
          - 43/8*Log(x)
          + 27/4*Log(xb)
          )
       + ep^-4*xb^2 * (
          + 19/12
          + 43/12*Log(x)
          - 9/2*Log(xb)
          )
       + ep^-4*xb^3 * (
          - 175/96
          - 43/24*Log(x)
          + 9/4*Log(xb)
          )
       + ep^-3*xb^-1 * (
          - 43/24*Log(x)
          - 125/48*Log(x)^2
          + 73/12*Log(x)*Log(xb)
          )
       + ep^-3 * (
          + 55/36
          - 275/24*Zeta(2)
          + 43/12*Log(x)
          + 125/24*Log(x)^2
          - 73/6*Log(x)*Log(xb)
          - 9/2*Log(xb)
          + 15/2*Log(xb)^2
          )
       + ep^-3*xb * (
          - 61/18
          + 275/16*Zeta(2)
          - 43/8*Log(x)
          - 125/16*Log(x)^2
          + 73/4*Log(x)*Log(xb)
          + 27/4*Log(xb)
          - 45/4*Log(xb)^2
          )
       + ep^-3*xb^2 * (
          + 191/72
          - 275/24*Zeta(2)
          + 43/12*Log(x)
          + 125/24*Log(x)^2
          - 73/6*Log(x)*Log(xb)
          - 9/2*Log(xb)
          + 15/2*Log(xb)^2
          )
       + ep^-3*xb^3 * (
          - 85/16
          + 275/48*Zeta(2)
          - 469/96*Log(x)
          - 125/48*Log(x)^2
          + 73/12*Log(x)*Log(xb)
          + 91/16*Log(xb)
          - 15/4*Log(xb)^2
          )
       + ep^-2*xb^-1 * (
          - 5/6*Zeta(3)
          - 2/3*HPL(R(2),x)*Log(xb)
          - 2/3*HPL(R(2,1),x)
          + 3/2*HPL(R(3),x)
          - 43/24*Log(x)
          + 667/48*Log(x)*Zeta(2)
          - 125/48*Log(x)^2
          - 125/48*Log(x)^3
          + 235/24*Log(x)^2*Log(xb)
          + 73/12*Log(x)*Log(xb)
          - 143/12*Log(x)*Log(xb)^2
          + 2/3*Log(xb)*Zeta(2)
          )
       + ep^-2 * (
          + 413/108
          - 83/4*Zeta(3)
          - 287/24*Zeta(2)
          + 1/2*HPL(R(2),x)
          + 4/3*HPL(R(2),x)*Log(xb)
          + 4/3*HPL(R(2,1),x)
          - 3*HPL(R(3),x)
          + 247/72*Log(x)
          - 667/24*Log(x)*Zeta(2)
          + 131/24*Log(x)^2
          + 125/24*Log(x)^3
          - 235/12*Log(x)^2*Log(xb)
          - 73/6*Log(x)*Log(xb)
          + 143/6*Log(x)*Log(xb)^2
          - 155/36*Log(xb)
          + 491/12*Log(xb)*Zeta(2)
          + 15/2*Log(xb)^2
          - 29/3*Log(xb)^3
          )
       + ep^-2*xb * (
          - 1225/108
          + 249/8*Zeta(3)
          + 287/16*Zeta(2)
          - 3/4*HPL(R(2),x)
          - 2*HPL(R(2),x)*Log(xb)
          - 2*HPL(R(2,1),x)
          + 9/2*HPL(R(3),x)
          - 143/18*Log(x)
          + 667/16*Log(x)*Zeta(2)
          - 131/16*Log(x)^2
          - 125/16*Log(x)^3
          + 235/8*Log(x)^2*Log(xb)
          + 73/4*Log(x)*Log(xb)
          - 143/4*Log(x)*Log(xb)^2
          + 173/18*Log(xb)
          - 491/8*Log(xb)*Zeta(2)
          - 45/4*Log(xb)^2
          + 29/2*Log(xb)^3
          )
       + ep^-2*xb^2 * (
          + 4163/432
          - 83/4*Zeta(3)
          - 347/24*Zeta(2)
          + 3*HPL(R(2),x)
          + 4/3*HPL(R(2),x)*Log(xb)
          + 4/3*HPL(R(2,1),x)
          - 3*HPL(R(3),x)
          + 227/36*Log(x)
          - 667/24*Log(x)*Zeta(2)
          + 161/24*Log(x)^2
          + 125/24*Log(x)^3
          - 235/12*Log(x)^2*Log(xb)
          - 73/6*Log(x)*Log(xb)
          + 143/6*Log(x)*Log(xb)^2
          - 68/9*Log(xb)
          + 491/12*Log(xb)*Zeta(2)
          + 15/2*Log(xb)^2
          - 29/3*Log(xb)^3
          )
       + ep^-2*xb^3 * (
          - 7535/432
          + 83/8*Zeta(3)
          + 3223/192*Zeta(2)
          - 11/8*HPL(R(2),x)
          - 2/3*HPL(R(2),x)*Log(xb)
          - 2/3*HPL(R(2,1),x)
          + 3/2*HPL(R(3),x)
          - 737/48*Log(x)
          + 667/48*Log(x)*Zeta(2)
          - 1655/192*Log(x)^2
          - 125/48*Log(x)^3
          + 235/24*Log(x)^2*Log(xb)
          + 853/48*Log(x)*Log(xb)
          - 143/12*Log(x)*Log(xb)^2
          + 295/18*Log(xb)
          - 491/24*Log(xb)*Zeta(2)
          - 499/48*Log(xb)^2
          + 29/6*Log(xb)^3
          )
       + ep^-1*xb^-1 * (
          + 31/4*Zeta(4)
          - 5/6*Zeta(3)
          + 11/2*HPL(R(2),x)*Zeta(2)
          - 11/4*HPL(R(2),x)*Log(x)^2
          - 11/6*HPL(R(2),x)*Log(x)*Log(xb)
          - 2/3*HPL(R(2),x)*Log(xb)
          + 7/3*HPL(R(2),x)*Log(xb)^2
          - 2/3*HPL(R(2,1),x)
          - 11/6*HPL(R(2,1),x)*Log(x)
          + 7/3*HPL(R(2,1),x)*Log(xb)
          - 11/2*HPL(R(2,2),x)
          + 3/2*HPL(R(3),x)
          + 14*HPL(R(3),x)*Log(x)
          - 11/2*HPL(R(3),x)*Log(xb)
          - 3/2*HPL(R(3,1),x)
          - 17*HPL(R(4),x)
          - 91/24*Log(x)
          + 673/24*Log(x)*Zeta(3)
          + 667/48*Log(x)*Zeta(2)
          - 125/48*Log(x)^2
          + 623/32*Log(x)^2*Zeta(2)
          - 125/48*Log(x)^3
          - 125/64*Log(x)^4
          + 251/24*Log(x)^3*Log(xb)
          + 235/24*Log(x)^2*Log(xb)
          - 167/8*Log(x)^2*Log(xb)^2
          + 73/12*Log(x)*Log(xb)
          - 1253/24*Log(x)*Log(xb)*Zeta(2)
          - 143/12*Log(x)*Log(xb)^2
          + 313/18*Log(x)*Log(xb)^3
          + 19/6*Log(xb)*Zeta(3)
          + 2/3*Log(xb)*Zeta(2)
          - 7/3*Log(xb)^2*Zeta(2)
          )
       + ep^-1 * (
          + 3499/324
          + 2849/64*Zeta(4)
          - 257/12*Zeta(3)
          - 109/6*Zeta(2)
          + 64/9*HPL(R(2),x)
          - 11*HPL(R(2),x)*Zeta(2)
          + 17/6*HPL(R(2),x)*Log(x)
          + 11/2*HPL(R(2),x)*Log(x)^2
          + 11/3*HPL(R(2),x)*Log(x)*Log(xb)
          + 4/3*HPL(R(2),x)*Log(xb)
          - 14/3*HPL(R(2),x)*Log(xb)^2
          + 9/2*HPL(R(2,1),x)
          + 11/3*HPL(R(2,1),x)*Log(x)
          - 14/3*HPL(R(2,1),x)*Log(xb)
          + 11*HPL(R(2,2),x)
          - 11/2*HPL(R(3),x)
          - 28*HPL(R(3),x)*Log(x)
          + 11*HPL(R(3),x)*Log(xb)
          + 3*HPL(R(3,1),x)
          + 34*HPL(R(4),x)
          + 371/54*Log(x)
          - 673/12*Log(x)*Zeta(3)
          - 679/24*Log(x)*Zeta(2)
          + 1229/144*Log(x)^2
          - 623/16*Log(x)^2*Zeta(2)
          + 409/72*Log(x)^3
          + 125/32*Log(x)^4
          - 251/12*Log(x)^3*Log(xb)
          - 235/12*Log(x)^2*Log(xb)
          + 167/4*Log(x)^2*Log(xb)^2
          - 835/72*Log(x)*Log(xb)
          + 1253/12*Log(x)*Log(xb)*Zeta(2)
          + 143/6*Log(x)*Log(xb)^2
          - 313/9*Log(x)*Log(xb)^3
          - 259/27*Log(xb)
          + 475/6*Log(xb)*Zeta(3)
          + 491/12*Log(xb)*Zeta(2)
          + 257/36*Log(xb)^2
          - 949/12*Log(xb)^2*Zeta(2)
          - 29/3*Log(xb)^3
          + 21/2*Log(xb)^4
          )
       + ep^-1*xb * (
          - 10439/324
          - 8547/128*Zeta(4)
          + 257/8*Zeta(3)
          + 2795/72*Zeta(2)
          - 235/24*HPL(R(2),x)
          + 33/2*HPL(R(2),x)*Zeta(2)
          - 17/4*HPL(R(2),x)*Log(x)
          - 33/4*HPL(R(2),x)*Log(x)^2
          - 11/2*HPL(R(2),x)*Log(x)*Log(xb)
          - 2*HPL(R(2),x)*Log(xb)
          + 7*HPL(R(2),x)*Log(xb)^2
          - 27/4*HPL(R(2,1),x)
          - 11/2*HPL(R(2,1),x)*Log(x)
          + 7*HPL(R(2,1),x)*Log(xb)
          - 33/2*HPL(R(2,2),x)
          + 33/4*HPL(R(3),x)
          + 42*HPL(R(3),x)*Log(x)
          - 33/2*HPL(R(3),x)*Log(xb)
          - 9/2*HPL(R(3,1),x)
          - 51*HPL(R(4),x)
          - 4549/216*Log(x)
          + 673/8*Log(x)*Zeta(3)
          + 679/16*Log(x)*Zeta(2)
          - 275/16*Log(x)^2
          + 1869/32*Log(x)^2*Zeta(2)
          - 409/48*Log(x)^3
          - 375/64*Log(x)^4
          + 251/8*Log(x)^3*Log(xb)
          + 235/8*Log(x)^2*Log(xb)
          - 501/8*Log(x)^2*Log(xb)^2
          + 250/9*Log(x)*Log(xb)
          - 1253/8*Log(x)*Log(xb)*Zeta(2)
          - 143/4*Log(x)*Log(xb)^2
          + 313/6*Log(x)*Log(xb)^3
          + 692/27*Log(xb)
          - 475/4*Log(xb)*Zeta(3)
          - 491/8*Log(xb)*Zeta(2)
          - 1193/72*Log(xb)^2
          + 949/8*Log(xb)^2*Zeta(2)
          + 29/2*Log(xb)^3
          - 63/4*Log(xb)^4
          )
       + ep^-1*xb^2 * (
          + 76187/2592
          + 2849/64*Zeta(4)
          - 99/4*Zeta(3)
          - 5669/144*Zeta(2)
          + 47/3*HPL(R(2),x)
          - 11*HPL(R(2),x)*Zeta(2)
          + 17*HPL(R(2),x)*Log(x)
          + 11/2*HPL(R(2),x)*Log(x)^2
          + 11/3*HPL(R(2),x)*Log(x)*Log(xb)
          + 4/3*HPL(R(2),x)*Log(xb)
          - 14/3*HPL(R(2),x)*Log(xb)^2
          + 61/3*HPL(R(2,1),x)
          + 11/3*HPL(R(2,1),x)*Log(x)
          - 14/3*HPL(R(2,1),x)*Log(xb)
          + 11*HPL(R(2,2),x)
          - 18*HPL(R(3),x)
          - 28*HPL(R(3),x)*Log(x)
          + 11*HPL(R(3),x)*Log(xb)
          + 3*HPL(R(3,1),x)
          + 34*HPL(R(4),x)
          + 8581/432*Log(x)
          - 673/12*Log(x)*Zeta(3)
          - 739/24*Log(x)*Zeta(2)
          + 71/4*Log(x)^2
          - 623/16*Log(x)^2*Zeta(2)
          + 193/24*Log(x)^3
          + 125/32*Log(x)^4
          - 251/12*Log(x)^3*Log(xb)
          - 235/12*Log(x)^2*Log(xb)
          + 167/4*Log(x)^2*Log(xb)^2
          - 1603/72*Log(x)*Log(xb)
          + 1253/12*Log(x)*Log(xb)*Zeta(2)
          + 143/6*Log(x)*Log(xb)^2
          - 313/9*Log(x)*Log(xb)^3
          - 10027/432*Log(xb)
          + 475/6*Log(xb)*Zeta(3)
          + 491/12*Log(xb)*Zeta(2)
          + 949/72*Log(xb)^2
          - 949/12*Log(xb)^2*Zeta(2)
          - 29/3*Log(xb)^3
          + 21/2*Log(xb)^4
          )
       + ep^-1*xb^3 * (
          - 7817/144
          - 2849/128*Zeta(4)
          + 1003/32*Zeta(3)
          + 16861/288*Zeta(2)
          - 367/72*HPL(R(2),x)
          + 11/2*HPL(R(2),x)*Zeta(2)
          - 55/6*HPL(R(2),x)*Log(x)
          - 11/4*HPL(R(2),x)*Log(x)^2
          - 11/6*HPL(R(2),x)*Log(x)*Log(xb)
          - 41/12*HPL(R(2),x)*Log(xb)
          + 7/3*HPL(R(2),x)*Log(xb)^2
          - 27/2*HPL(R(2,1),x)
          - 11/6*HPL(R(2,1),x)*Log(x)
          + 7/3*HPL(R(2,1),x)*Log(xb)
          - 11/2*HPL(R(2,2),x)
          + 311/24*HPL(R(3),x)
          + 14*HPL(R(3),x)*Log(x)
          - 11/2*HPL(R(3),x)*Log(xb)
          - 3/2*HPL(R(3,1),x)
          - 17*HPL(R(4),x)
          - 7217/144*Log(x)
          + 673/24*Log(x)*Zeta(3)
          + 7981/192*Log(x)*Zeta(2)
          - 8479/288*Log(x)^2
          + 623/32*Log(x)^2*Zeta(2)
          - 5669/576*Log(x)^3
          - 125/64*Log(x)^4
          + 251/24*Log(x)^3*Log(xb)
          + 977/32*Log(x)^2*Log(xb)
          - 167/8*Log(x)^2*Log(xb)^2
          + 1015/18*Log(x)*Log(xb)
          - 1253/24*Log(x)*Log(xb)*Zeta(2)
          - 1771/48*Log(x)*Log(xb)^2
          + 313/18*Log(x)*Log(xb)^3
          + 1217/24*Log(xb)
          - 475/12*Log(xb)*Zeta(3)
          - 1795/32*Log(xb)*Zeta(2)
          - 4445/144*Log(xb)^2
          + 949/24*Log(xb)^2*Zeta(2)
          + 347/24*Log(xb)^3
          - 21/4*Log(xb)^4
          )
       + xb^-1 * (
          - 1057/12*Zeta(5)
          + 31/4*Zeta(4)
          - 5/6*Zeta(3)
          + 359/12*Zeta(2)*Zeta(3)
          - 24*HPL(R(-5),x)
          + 18*HPL(R(-4),x)*Log(x)
          - 16*HPL(R(-3),x)*Zeta(2)
          - 6*HPL(R(-3),x)*Log(x)^2
          - 8*HPL(R(-3,2),x)
          - 2*HPL(R(-2),x)*Zeta(3)
          + 8*HPL(R(-2),x)*Log(x)*Zeta(2)
          + HPL(R(-2),x)*Log(x)^3
          + 4*HPL(R(-2,2),x)*Log(x)
          + 4*HPL(R(-2,2,1),x)
          - 2*HPL(R(-2,3),x)
          + 9*HPL(R(2),x)*Zeta(3)
          + 11/2*HPL(R(2),x)*Zeta(2)
          + 3/2*HPL(R(2),x)*Log(x)*Zeta(2)
          - 11/4*HPL(R(2),x)*Log(x)^2
          - 25/4*HPL(R(2),x)*Log(x)^3
          + 35/4*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 11/6*HPL(R(2),x)*Log(x)*Log(xb)
          + 41/6*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 2/3*HPL(R(2),x)*Log(xb)
          - 109/6*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 7/3*HPL(R(2),x)*Log(xb)^2
          - 40/9*HPL(R(2),x)*Log(xb)^3
          - 2/3*HPL(R(2,1),x)
          - 109/6*HPL(R(2,1),x)*Zeta(2)
          - 11/6*HPL(R(2,1),x)*Log(x)
          + 35/4*HPL(R(2,1),x)*Log(x)^2
          + 41/6*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 7/3*HPL(R(2,1),x)*Log(xb)
          - 14/3*HPL(R(2,1),x)*Log(xb)^2
          - 2/3*HPL(R(2,1,1),x)*Log(xb)
          - 2/3*HPL(R(2,1,1,1),x)
          + 23*HPL(R(2,1,2),x)
          - 11/2*HPL(R(2,2),x)
          - 69/2*HPL(R(2,2),x)*Log(x)
          + 23*HPL(R(2,2),x)*Log(xb)
          + 17/2*HPL(R(2,2,1),x)
          + 57/2*HPL(R(2,3),x)
          + 3/2*HPL(R(3),x)
          + 31/4*HPL(R(3),x)*Zeta(2)
          + 14*HPL(R(3),x)*Log(x)
          + 121/4*HPL(R(3),x)*Log(x)^2
          - 113/2*HPL(R(3),x)*Log(x)*Log(xb)
          - 11/2*HPL(R(3),x)*Log(xb)
          + 23/2*HPL(R(3),x)*Log(xb)^2
          - 3/2*HPL(R(3,1),x)
          - 95/2*HPL(R(3,1),x)*Log(x)
          + 17/2*HPL(R(3,1),x)*Log(xb)
          + 6*HPL(R(3,1,1),x)
          + 95/2*HPL(R(3,2),x)
          - 17*HPL(R(4),x)
          - 52*HPL(R(4),x)*Log(x)
          + 137/2*HPL(R(4),x)*Log(xb)
          + 129/2*HPL(R(4,1),x)
          + 57/2*HPL(R(5),x)
          - 217/24*Log(x)
          - 26299/384*Log(x)*Zeta(4)
          + 673/24*Log(x)*Zeta(3)
          + 667/48*Log(x)*Zeta(2)
          - 221/48*Log(x)^2
          + 1999/48*Log(x)^2*Zeta(3)
          + 623/32*Log(x)^2*Zeta(2)
          - 125/48*Log(x)^3
          + 623/32*Log(x)^3*Zeta(2)
          - 125/64*Log(x)^4
          - 75/64*Log(x)^5
          + 785/96*Log(x)^4*Log(xb)
          + 251/24*Log(x)^3*Log(xb)
          - 565/24*Log(x)^3*Log(xb)^2
          + 235/24*Log(x)^2*Log(xb)
          - 1269/16*Log(x)^2*Log(xb)*Zeta(2)
          - 167/8*Log(x)^2*Log(xb)^2
          + 1171/36*Log(x)^2*Log(xb)^3
          + 139/12*Log(x)*Log(xb)
          - 481/4*Log(x)*Log(xb)*Zeta(3)
          - 1253/24*Log(x)*Log(xb)*Zeta(2)
          - 143/12*Log(x)*Log(xb)^2
          + 849/8*Log(x)*Log(xb)^2*Zeta(2)
          + 313/18*Log(x)*Log(xb)^3
          - 743/36*Log(x)*Log(xb)^4
          - 1003/24*Log(xb)*Zeta(4)
          + 19/6*Log(xb)*Zeta(3)
          + 2/3*Log(xb)*Zeta(2)
          - 41/6*Log(xb)^2*Zeta(3)
          - 7/3*Log(xb)^2*Zeta(2)
          + 40/9*Log(xb)^3*Zeta(2)
          )
       + (
          + 54091/1944
          - 4037/60*Zeta(5)
          + 6115/192*Zeta(4)
          - 1049/36*Zeta(3)
          - 11171/216*Zeta(2)
          + 4145/24*Zeta(2)*Zeta(3)
          + 48*HPL(R(-5),x)
          - 2*HPL(R(-4),x)
          - 36*HPL(R(-4),x)*Log(x)
          + 32*HPL(R(-3),x)*Zeta(2)
          + 2*HPL(R(-3),x)*Log(x)
          + 12*HPL(R(-3),x)*Log(x)^2
          + 16*HPL(R(-3,2),x)
          + 4*HPL(R(-2),x)*Zeta(3)
          - 8/3*HPL(R(-2),x)*Zeta(2)
          - 16*HPL(R(-2),x)*Log(x)*Zeta(2)
          - HPL(R(-2),x)*Log(x)^2
          - 2*HPL(R(-2),x)*Log(x)^3
          - 4/3*HPL(R(-2,2),x)
          - 8*HPL(R(-2,2),x)*Log(x)
          - 8*HPL(R(-2,2,1),x)
          + 4*HPL(R(-2,3),x)
          - 2/3*HPL(R(-1),x)*Zeta(3)
          + 8/3*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 1/3*HPL(R(-1),x)*Log(x)^3
          + 4/3*HPL(R(-1,2),x)*Log(x)
          + 4/3*HPL(R(-1,2,1),x)
          - 2/3*HPL(R(-1,3),x)
          + 260/9*HPL(R(2),x)
          - 18*HPL(R(2),x)*Zeta(3)
          - 157/12*HPL(R(2),x)*Zeta(2)
          + 350/9*HPL(R(2),x)*Log(x)
          - 3*HPL(R(2),x)*Log(x)*Zeta(2)
          + 145/12*HPL(R(2),x)*Log(x)^2
          + 25/2*HPL(R(2),x)*Log(x)^3
          - 35/2*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 4*HPL(R(2),x)*Log(x)*Log(xb)
          - 41/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 47/36*HPL(R(2),x)*Log(xb)
          + 109/3*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 14/3*HPL(R(2),x)*Log(xb)^2
          + 80/9*HPL(R(2),x)*Log(xb)^3
          + 1615/36*HPL(R(2,1),x)
          + 109/3*HPL(R(2,1),x)*Zeta(2)
          + 37/2*HPL(R(2,1),x)*Log(x)
          - 35/2*HPL(R(2,1),x)*Log(x)^2
          - 41/3*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 14/3*HPL(R(2,1),x)*Log(xb)
          + 28/3*HPL(R(2,1),x)*Log(xb)^2
          + 33/2*HPL(R(2,1,1),x)
          + 4/3*HPL(R(2,1,1),x)*Log(xb)
          + 4/3*HPL(R(2,1,1,1),x)
          - 46*HPL(R(2,1,2),x)
          + 34/3*HPL(R(2,2),x)
          + 69*HPL(R(2,2),x)*Log(x)
          - 46*HPL(R(2,2),x)*Log(xb)
          - 17*HPL(R(2,2,1),x)
          - 57*HPL(R(2,3),x)
          - 1339/36*HPL(R(3),x)
          - 31/2*HPL(R(3),x)*Zeta(2)
          - 239/6*HPL(R(3),x)*Log(x)
          - 121/2*HPL(R(3),x)*Log(x)^2
          + 113*HPL(R(3),x)*Log(x)*Log(xb)
          + 11*HPL(R(3),x)*Log(xb)
          - 23*HPL(R(3),x)*Log(xb)^2
          - 19/2*HPL(R(3,1),x)
          + 95*HPL(R(3,1),x)*Log(x)
          - 17*HPL(R(3,1),x)*Log(xb)
          - 12*HPL(R(3,1,1),x)
          - 95*HPL(R(3,2),x)
          + 265/6*HPL(R(4),x)
          + 104*HPL(R(4),x)*Log(x)
          - 137*HPL(R(4),x)*Log(xb)
          - 129*HPL(R(4,1),x)
          - 57*HPL(R(5),x)
          + 10321/648*Log(x)
          + 26299/192*Log(x)*Zeta(4)
          - 239/4*Log(x)*Zeta(3)
          - 5477/144*Log(x)*Zeta(2)
          + 271/12*Log(x)^2
          - 1999/24*Log(x)^2*Zeta(3)
          - 1943/48*Log(x)^2*Zeta(2)
          + 1649/144*Log(x)^3
          - 623/16*Log(x)^3*Zeta(2)
          + 1259/288*Log(x)^4
          + 75/32*Log(x)^5
          - 785/48*Log(x)^4*Log(xb)
          - 83/4*Log(x)^3*Log(xb)
          + 565/12*Log(x)^3*Log(xb)^2
          - 299/16*Log(x)^2*Log(xb)
          + 1269/8*Log(x)^2*Log(xb)*Zeta(2)
          + 167/4*Log(x)^2*Log(xb)^2
          - 1171/18*Log(x)^2*Log(xb)^3
          - 2215/108*Log(x)*Log(xb)
          + 481/2*Log(x)*Log(xb)*Zeta(3)
          + 1249/12*Log(x)*Log(xb)*Zeta(2)
          + 3269/144*Log(x)*Log(xb)^2
          - 849/4*Log(x)*Log(xb)^2*Zeta(2)
          - 313/9*Log(x)*Log(xb)^3
          + 743/18*Log(x)*Log(xb)^4
          - 8345/324*Log(xb)
          - 12307/96*Log(xb)*Zeta(4)
          + 475/6*Log(xb)*Zeta(3)
          + 1421/36*Log(xb)*Zeta(2)
          + 373/27*Log(xb)^2
          - 1037/6*Log(xb)^2*Zeta(3)
          - 949/12*Log(xb)^2*Zeta(2)
          - 1985/216*Log(xb)^3
          + 1943/18*Log(xb)^3*Zeta(2)
          + 21/2*Log(xb)^4
          - 149/15*Log(xb)^5
          )
       + xb * (
          - 255325/3888
          + 4037/40*Zeta(5)
          - 6115/128*Zeta(4)
          + 2231/36*Zeta(3)
          + 16127/108*Zeta(2)
          - 4145/16*Zeta(2)*Zeta(3)
          - 72*HPL(R(-5),x)
          + 3*HPL(R(-4),x)
          + 54*HPL(R(-4),x)*Log(x)
          - 48*HPL(R(-3),x)*Zeta(2)
          - 3*HPL(R(-3),x)*Log(x)
          - 18*HPL(R(-3),x)*Log(x)^2
          - 24*HPL(R(-3,2),x)
          - 6*HPL(R(-2),x)*Zeta(3)
          + 4*HPL(R(-2),x)*Zeta(2)
          + 24*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 3/2*HPL(R(-2),x)*Log(x)^2
          + 3*HPL(R(-2),x)*Log(x)^3
          + 2*HPL(R(-2,2),x)
          + 12*HPL(R(-2,2),x)*Log(x)
          + 12*HPL(R(-2,2,1),x)
          - 6*HPL(R(-2,3),x)
          + HPL(R(-1),x)*Zeta(3)
          - 4*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 1/2*HPL(R(-1),x)*Log(x)^3
          - 2*HPL(R(-1,2),x)*Log(x)
          - 2*HPL(R(-1,2,1),x)
          + HPL(R(-1,3),x)
          - 3235/72*HPL(R(2),x)
          + 27*HPL(R(2),x)*Zeta(3)
          + 157/8*HPL(R(2),x)*Zeta(2)
          - 445/8*HPL(R(2),x)*Log(x)
          + 9/2*HPL(R(2),x)*Log(x)*Zeta(2)
          - 145/8*HPL(R(2),x)*Log(x)^2
          - 75/4*HPL(R(2),x)*Log(x)^3
          + 105/4*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 6*HPL(R(2),x)*Log(x)*Log(xb)
          + 41/2*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 58/9*HPL(R(2),x)*Log(xb)
          - 109/2*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 7*HPL(R(2),x)*Log(xb)^2
          - 40/3*HPL(R(2),x)*Log(xb)^3
          - 4931/72*HPL(R(2,1),x)
          - 109/2*HPL(R(2,1),x)*Zeta(2)
          - 111/4*HPL(R(2,1),x)*Log(x)
          + 105/4*HPL(R(2,1),x)*Log(x)^2
          + 41/2*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 7*HPL(R(2,1),x)*Log(xb)
          - 14*HPL(R(2,1),x)*Log(xb)^2
          - 99/4*HPL(R(2,1,1),x)
          - 2*HPL(R(2,1,1),x)*Log(xb)
          - 2*HPL(R(2,1,1,1),x)
          + 69*HPL(R(2,1,2),x)
          - 17*HPL(R(2,2),x)
          - 207/2*HPL(R(2,2),x)*Log(x)
          + 69*HPL(R(2,2),x)*Log(xb)
          + 51/2*HPL(R(2,2,1),x)
          + 171/2*HPL(R(2,3),x)
          + 1409/24*HPL(R(3),x)
          + 93/4*HPL(R(3),x)*Zeta(2)
          + 239/4*HPL(R(3),x)*Log(x)
          + 363/4*HPL(R(3),x)*Log(x)^2
          - 339/2*HPL(R(3),x)*Log(x)*Log(xb)
          - 33/2*HPL(R(3),x)*Log(xb)
          + 69/2*HPL(R(3),x)*Log(xb)^2
          + 57/4*HPL(R(3,1),x)
          - 285/2*HPL(R(3,1),x)*Log(x)
          + 51/2*HPL(R(3,1),x)*Log(xb)
          + 18*HPL(R(3,1,1),x)
          + 285/2*HPL(R(3,2),x)
          - 265/4*HPL(R(4),x)
          - 156*HPL(R(4),x)*Log(x)
          + 411/2*HPL(R(4),x)*Log(xb)
          + 387/2*HPL(R(4,1),x)
          + 171/2*HPL(R(5),x)
          - 14365/324*Log(x)
          - 26299/128*Log(x)*Zeta(4)
          + 717/8*Log(x)*Zeta(3)
          + 2101/24*Log(x)*Zeta(2)
          - 469/9*Log(x)^2
          + 1999/16*Log(x)^2*Zeta(3)
          + 1943/32*Log(x)^2*Zeta(2)
          - 3125/144*Log(x)^3
          + 1869/32*Log(x)^3*Zeta(2)
          - 1259/192*Log(x)^4
          - 225/64*Log(x)^5
          + 785/32*Log(x)^4*Log(xb)
          + 249/8*Log(x)^3*Log(xb)
          - 565/8*Log(x)^3*Log(xb)^2
          + 47*Log(x)^2*Log(xb)
          - 3807/16*Log(x)^2*Log(xb)*Zeta(2)
          - 501/8*Log(x)^2*Log(xb)^2
          + 1171/12*Log(x)^2*Log(xb)^3
          + 3421/54*Log(x)*Log(xb)
          - 1443/4*Log(x)*Log(xb)*Zeta(3)
          - 1249/8*Log(x)*Log(xb)*Zeta(2)
          - 2071/36*Log(x)*Log(xb)^2
          + 2547/8*Log(x)*Log(xb)^2*Zeta(2)
          + 313/6*Log(x)*Log(xb)^3
          - 743/12*Log(x)*Log(xb)^4
          + 16807/324*Log(xb)
          + 12307/64*Log(xb)*Zeta(4)
          - 475/4*Log(xb)*Zeta(3)
          - 3775/36*Log(xb)*Zeta(2)
          - 8035/216*Log(xb)^2
          + 1037/4*Log(xb)^2*Zeta(3)
          + 949/8*Log(xb)^2*Zeta(2)
          + 4897/216*Log(xb)^3
          - 1943/12*Log(xb)^3*Zeta(2)
          - 63/4*Log(xb)^4
          + 149/10*Log(xb)^5
          )
       + xb^2 * (
          + 1032209/15552
          - 4037/60*Zeta(5)
          - 2015/64*Zeta(4)
          - 4313/72*Zeta(3)
          - 138269/864*Zeta(2)
          + 4145/24*Zeta(2)*Zeta(3)
          + 48*HPL(R(-5),x)
          - 12*HPL(R(-4),x)
          - 36*HPL(R(-4),x)*Log(x)
          + 32*HPL(R(-3),x)*Zeta(2)
          + 12*HPL(R(-3),x)*Log(x)
          + 12*HPL(R(-3),x)*Log(x)^2
          + 16*HPL(R(-3,2),x)
          + 4*HPL(R(-2),x)*Zeta(3)
          - 16*HPL(R(-2),x)*Zeta(2)
          - 16*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 6*HPL(R(-2),x)*Log(x)^2
          - 2*HPL(R(-2),x)*Log(x)^3
          - 8*HPL(R(-2,2),x)
          - 8*HPL(R(-2,2),x)*Log(x)
          - 8*HPL(R(-2,2,1),x)
          + 4*HPL(R(-2,3),x)
          - 4*HPL(R(-1),x)*Zeta(3)
          + 16*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 2*HPL(R(-1),x)*Log(x)^3
          + 8*HPL(R(-1,2),x)*Log(x)
          + 8*HPL(R(-1,2,1),x)
          - 4*HPL(R(-1,3),x)
          + 2339/36*HPL(R(2),x)
          - 18*HPL(R(2),x)*Zeta(3)
          - 47/2*HPL(R(2),x)*Zeta(2)
          + 1069/12*HPL(R(2),x)*Log(x)
          - 3*HPL(R(2),x)*Log(x)*Zeta(2)
          + 45*HPL(R(2),x)*Log(x)^2
          + 25/2*HPL(R(2),x)*Log(x)^3
          - 35/2*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 17/3*HPL(R(2),x)*Log(x)*Log(xb)
          - 41/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 209/36*HPL(R(2),x)*Log(xb)
          + 109/3*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 14/3*HPL(R(2),x)*Log(xb)^2
          + 80/9*HPL(R(2),x)*Log(xb)^3
          + 1873/18*HPL(R(2,1),x)
          + 109/3*HPL(R(2,1),x)*Zeta(2)
          + 278/3*HPL(R(2,1),x)*Log(x)
          - 35/2*HPL(R(2,1),x)*Log(x)^2
          - 41/3*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 14/3*HPL(R(2,1),x)*Log(xb)
          + 28/3*HPL(R(2,1),x)*Log(xb)^2
          + 99*HPL(R(2,1,1),x)
          + 4/3*HPL(R(2,1,1),x)*Log(xb)
          + 4/3*HPL(R(2,1,1,1),x)
          - 46*HPL(R(2,1,2),x)
          + 13*HPL(R(2,2),x)
          + 69*HPL(R(2,2),x)*Log(x)
          - 46*HPL(R(2,2),x)*Log(xb)
          - 17*HPL(R(2,2,1),x)
          - 57*HPL(R(2,3),x)
          - 1033/12*HPL(R(3),x)
          - 31/2*HPL(R(3),x)*Zeta(2)
          - 99*HPL(R(3),x)*Log(x)
          - 121/2*HPL(R(3),x)*Log(x)^2
          + 113*HPL(R(3),x)*Log(x)*Log(xb)
          + 11*HPL(R(3),x)*Log(xb)
          - 23*HPL(R(3),x)*Log(xb)^2
          - 72*HPL(R(3,1),x)
          + 95*HPL(R(3,1),x)*Log(x)
          - 17*HPL(R(3,1),x)*Log(xb)
          - 12*HPL(R(3,1,1),x)
          - 95*HPL(R(3,2),x)
          + 95*HPL(R(4),x)
          + 104*HPL(R(4),x)*Log(x)
          - 137*HPL(R(4),x)*Log(xb)
          - 129*HPL(R(4,1),x)
          - 57*HPL(R(5),x)
          + 124381/2592*Log(x)
          + 26299/192*Log(x)*Zeta(4)
          - 937/12*Log(x)*Zeta(3)
          - 503/6*Log(x)*Zeta(2)
          + 18175/288*Log(x)^2
          - 1999/24*Log(x)^2*Zeta(3)
          - 771/16*Log(x)^2*Zeta(2)
          + 227/9*Log(x)^3
          - 623/16*Log(x)^3*Zeta(2)
          + 643/96*Log(x)^4
          + 75/32*Log(x)^5
          - 785/48*Log(x)^4*Log(xb)
          - 239/12*Log(x)^3*Log(xb)
          + 565/12*Log(x)^3*Log(xb)^2
          - 1829/48*Log(x)^2*Log(xb)
          + 1269/8*Log(x)^2*Log(xb)*Zeta(2)
          + 167/4*Log(x)^2*Log(xb)^2
          - 1171/18*Log(x)^2*Log(xb)^3
          - 27943/432*Log(x)*Log(xb)
          + 481/2*Log(x)*Log(xb)*Zeta(3)
          + 1229/12*Log(x)*Log(xb)*Zeta(2)
          + 6731/144*Log(x)*Log(xb)^2
          - 849/4*Log(x)*Log(xb)^2*Zeta(2)
          - 313/9*Log(x)*Log(xb)^3
          + 743/18*Log(x)*Log(xb)^4
          - 135259/2592*Log(xb)
          - 12307/96*Log(xb)*Zeta(4)
          + 475/6*Log(xb)*Zeta(3)
          + 6181/72*Log(xb)*Zeta(2)
          + 31883/864*Log(xb)^2
          - 1037/6*Log(xb)^2*Zeta(3)
          - 949/12*Log(xb)^2*Zeta(2)
          - 989/54*Log(xb)^3
          + 1943/18*Log(xb)^3*Zeta(2)
          + 21/2*Log(xb)^4
          - 149/15*Log(xb)^5
          )
       + xb^3 * (
          - 5077/32
          + 4037/120*Zeta(5)
          - 2981/512*Zeta(4)
          + 14597/144*Zeta(3)
          + 189571/864*Zeta(2)
          - 4145/48*Zeta(2)*Zeta(3)
          - 24*HPL(R(-5),x)
          + 11/2*HPL(R(-4),x)
          + 18*HPL(R(-4),x)*Log(x)
          - 16*HPL(R(-3),x)*Zeta(2)
          - 11/2*HPL(R(-3),x)*Log(x)
          - 6*HPL(R(-3),x)*Log(x)^2
          - 8*HPL(R(-3,2),x)
          - 2*HPL(R(-2),x)*Zeta(3)
          + 22/3*HPL(R(-2),x)*Zeta(2)
          + 8*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 11/4*HPL(R(-2),x)*Log(x)^2
          + HPL(R(-2),x)*Log(x)^3
          + 11/3*HPL(R(-2,2),x)
          + 4*HPL(R(-2,2),x)*Log(x)
          + 4*HPL(R(-2,2,1),x)
          - 2*HPL(R(-2,3),x)
          + 11/6*HPL(R(-1),x)*Zeta(3)
          - 22/3*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 11/12*HPL(R(-1),x)*Log(x)^3
          - 11/3*HPL(R(-1,2),x)*Log(x)
          - 11/3*HPL(R(-1,2,1),x)
          + 11/6*HPL(R(-1,3),x)
          - 1583/108*HPL(R(2),x)
          + 9*HPL(R(2),x)*Zeta(3)
          + 1001/48*HPL(R(2),x)*Zeta(2)
          - 445/12*HPL(R(2),x)*Log(x)
          + 3/2*HPL(R(2),x)*Log(x)*Zeta(2)
          - 231/8*HPL(R(2),x)*Log(x)^2
          - 25/4*HPL(R(2),x)*Log(x)^3
          + 35/4*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 11*HPL(R(2),x)*Log(x)*Log(xb)
          + 41/6*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 139/8*HPL(R(2),x)*Log(xb)
          - 109/6*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 221/24*HPL(R(2),x)*Log(xb)^2
          - 40/9*HPL(R(2),x)*Log(xb)^3
          - 4121/72*HPL(R(2,1),x)
          - 109/6*HPL(R(2,1),x)*Zeta(2)
          - 176/3*HPL(R(2,1),x)*Log(x)
          + 35/4*HPL(R(2,1),x)*Log(x)^2
          + 41/6*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 6*HPL(R(2,1),x)*Log(xb)
          - 14/3*HPL(R(2,1),x)*Log(xb)^2
          - 121/2*HPL(R(2,1,1),x)
          - 2/3*HPL(R(2,1,1),x)*Log(xb)
          - 2/3*HPL(R(2,1,1,1),x)
          + 23*HPL(R(2,1,2),x)
          - 187/12*HPL(R(2,2),x)
          - 69/2*HPL(R(2,2),x)*Log(x)
          + 23*HPL(R(2,2),x)*Log(xb)
          + 17/2*HPL(R(2,2,1),x)
          + 57/2*HPL(R(2,3),x)
          + 1907/36*HPL(R(3),x)
          + 31/4*HPL(R(3),x)*Zeta(2)
          + 469/6*HPL(R(3),x)*Log(x)
          + 121/4*HPL(R(3),x)*Log(x)^2
          - 113/2*HPL(R(3),x)*Log(x)*Log(xb)
          - 44/3*HPL(R(3),x)*Log(xb)
          + 23/2*HPL(R(3),x)*Log(xb)^2
          + 159/4*HPL(R(3,1),x)
          - 95/2*HPL(R(3,1),x)*Log(x)
          + 17/2*HPL(R(3,1),x)*Log(xb)
          + 6*HPL(R(3,1,1),x)
          + 95/2*HPL(R(3,2),x)
          - 631/8*HPL(R(4),x)
          - 52*HPL(R(4),x)*Log(x)
          + 137/2*HPL(R(4),x)*Log(xb)
          + 129/2*HPL(R(4,1),x)
          + 57/2*HPL(R(5),x)
          - 22051/144*Log(x)
          - 26299/384*Log(x)*Zeta(4)
          + 9611/96*Log(x)*Zeta(3)
          + 44299/288*Log(x)*Zeta(2)
          - 28943/288*Log(x)^2
          + 1999/48*Log(x)^2*Zeta(3)
          + 25087/384*Log(x)^2*Zeta(2)
          - 10171/288*Log(x)^3
          + 623/32*Log(x)^3*Zeta(2)
          - 18415/2304*Log(x)^4
          - 75/64*Log(x)^5
          + 785/96*Log(x)^4*Log(xb)
          + 9689/288*Log(x)^3*Log(xb)
          - 565/24*Log(x)^3*Log(xb)^2
          + 14815/144*Log(x)^2*Log(xb)
          - 1269/16*Log(x)^2*Log(xb)*Zeta(2)
          - 6547/96*Log(x)^2*Log(xb)^2
          + 1171/36*Log(x)^2*Log(xb)^3
          + 40217/216*Log(x)*Log(xb)
          - 481/4*Log(x)*Log(xb)*Zeta(3)
          - 14725/96*Log(x)*Log(xb)*Zeta(2)
          - 17507/144*Log(x)*Log(xb)^2
          + 849/8*Log(x)*Log(xb)^2*Zeta(2)
          + 4057/72*Log(x)*Log(xb)^3
          - 743/36*Log(x)*Log(xb)^4
          + 5359/36*Log(xb)
          + 12307/192*Log(xb)*Zeta(4)
          - 1913/16*Log(xb)*Zeta(3)
          - 1759/9*Log(xb)*Zeta(2)
          - 7019/72*Log(xb)^2
          + 1037/12*Log(xb)^2*Zeta(3)
          + 10847/96*Log(xb)^2*Zeta(2)
          + 19579/432*Log(xb)^3
          - 1943/36*Log(xb)^3*Zeta(2)
          - 2395/144*Log(xb)^4
          + 149/30*Log(xb)^5
          )
       + ep*xb^-2 * (
          - 1/3*HPL(R(2),x)*Log(x)
          + 1/3*Log(x)*Zeta(2)
          - 1/6*Log(x)^3
          )
       + ep*xb^-1 * (
          - 8965/32*Zeta(6)
          - 1057/12*Zeta(5)
          + 31/4*Zeta(4)
          - 4/3*Zeta(3)
          + 59*Zeta(3)^2
          + 1/3*Zeta(2)
          + 359/12*Zeta(2)*Zeta(3)
          - 60*HPL(R(-6),x)
          - 24*HPL(R(-5),x)
          + 96*HPL(R(-5),x)*Log(xb)
          + 96*HPL(R(-5,1),x)
          - 54*HPL(R(-4),x)*Zeta(2)
          + 18*HPL(R(-4),x)*Log(x)
          + 18*HPL(R(-4),x)*Log(x)^2
          - 72*HPL(R(-4),x)*Log(x)*Log(xb)
          - 72*HPL(R(-4,1),x)*Log(x)
          + 36*HPL(R(-4,2),x)
          + 24*HPL(R(-3),x)*Zeta(3)
          - 16*HPL(R(-3),x)*Zeta(2)
          + 4*HPL(R(-3),x)*Log(x)*Zeta(2)
          - 6*HPL(R(-3),x)*Log(x)^2
          - 8*HPL(R(-3),x)*Log(x)^3
          + 24*HPL(R(-3),x)*Log(x)^2*Log(xb)
          + 64*HPL(R(-3),x)*Log(xb)*Zeta(2)
          + 64*HPL(R(-3,1),x)*Zeta(2)
          + 24*HPL(R(-3,1),x)*Log(x)^2
          + 32*HPL(R(-3,1,2),x)
          - 8*HPL(R(-3,2),x)
          - 40*HPL(R(-3,2),x)*Log(x)
          + 32*HPL(R(-3,2),x)*Log(xb)
          + 16*HPL(R(-3,2,1),x)
          + 24*HPL(R(-3,3),x)
          - 195/2*HPL(R(-2),x)*Zeta(4)
          - 2*HPL(R(-2),x)*Zeta(3)
          - 16*HPL(R(-2),x)*Log(x)*Zeta(3)
          + 8*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 7*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          + HPL(R(-2),x)*Log(x)^3
          + 3/2*HPL(R(-2),x)*Log(x)^4
          - 4*HPL(R(-2),x)*Log(x)^3*Log(xb)
          - 32*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          + 8*HPL(R(-2),x)*Log(xb)*Zeta(3)
          + 8*HPL(R(-2,1),x)*Zeta(3)
          - 32*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          - 4*HPL(R(-2,1),x)*Log(x)^3
          - 16*HPL(R(-2,1,2),x)*Log(x)
          - 16*HPL(R(-2,1,2,1),x)
          + 8*HPL(R(-2,1,3),x)
          + 24*HPL(R(-2,2),x)*Zeta(2)
          + 4*HPL(R(-2,2),x)*Log(x)
          + 14*HPL(R(-2,2),x)*Log(x)^2
          - 16*HPL(R(-2,2),x)*Log(x)*Log(xb)
          + 4*HPL(R(-2,2,1),x)
          - 16*HPL(R(-2,2,1),x)*Log(xb)
          - 12*HPL(R(-2,2,1,1),x)
          + 8*HPL(R(-2,2,2),x)
          - 2*HPL(R(-2,3),x)
          - 16*HPL(R(-2,3),x)*Log(x)
          + 8*HPL(R(-2,3),x)*Log(xb)
          - 2*HPL(R(-2,3,1),x)
          + 6*HPL(R(-2,4),x)
          - 1/3*HPL(R(2),x)
          + 835/4*HPL(R(2),x)*Zeta(4)
          + 9*HPL(R(2),x)*Zeta(3)
          + 11/2*HPL(R(2),x)*Zeta(2)
          + 5/6*HPL(R(2),x)*Log(x)
          + 54*HPL(R(2),x)*Log(x)*Zeta(3)
          + 3/2*HPL(R(2),x)*Log(x)*Zeta(2)
          - 11/4*HPL(R(2),x)*Log(x)^2
          + 141/8*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 25/4*HPL(R(2),x)*Log(x)^3
          - 107/16*HPL(R(2),x)*Log(x)^4
          + 97/4*HPL(R(2),x)*Log(x)^3*Log(xb)
          + 35/4*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 63/4*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          - 11/6*HPL(R(2),x)*Log(x)*Log(xb)
          + 135/4*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          + 41/6*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 125/9*HPL(R(2),x)*Log(x)*Log(xb)^3
          - 7/6*HPL(R(2),x)*Log(xb)
          - 88/3*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 109/6*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 7/3*HPL(R(2),x)*Log(xb)^2
          + 107/3*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          - 40/9*HPL(R(2),x)*Log(xb)^3
          + 55/9*HPL(R(2),x)*Log(xb)^4
          + 24*HPL(R(2,-4),x)
          - 24*HPL(R(2,-3),x)*Log(x)
          + 32*HPL(R(2,-2),x)*Zeta(2)
          + 12*HPL(R(2,-2),x)*Log(x)^2
          + 16*HPL(R(2,-2,2),x)
          + 8*HPL(R(2,-1),x)*Zeta(3)
          - 32*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          - 4*HPL(R(2,-1),x)*Log(x)^3
          - 16*HPL(R(2,-1,2),x)*Log(x)
          - 16*HPL(R(2,-1,2,1),x)
          + 8*HPL(R(2,-1,3),x)
          - 7/6*HPL(R(2,1),x)
          - 88/3*HPL(R(2,1),x)*Zeta(3)
          - 109/6*HPL(R(2,1),x)*Zeta(2)
          - 11/6*HPL(R(2,1),x)*Log(x)
          + 123/4*HPL(R(2,1),x)*Log(x)*Zeta(2)
          + 35/4*HPL(R(2,1),x)*Log(x)^2
          + 103/4*HPL(R(2,1),x)*Log(x)^3
          - 169/4*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          + 41/6*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 29/2*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 7/3*HPL(R(2,1),x)*Log(xb)
          + 266/3*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 14/3*HPL(R(2,1),x)*Log(xb)^2
          + 62/9*HPL(R(2,1),x)*Log(xb)^3
          + 106*HPL(R(2,1,1),x)*Zeta(2)
          - 53*HPL(R(2,1,1),x)*Log(x)^2
          - 11/6*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          - 2/3*HPL(R(2,1,1),x)*Log(xb)
          + 7/3*HPL(R(2,1,1),x)*Log(xb)^2
          - 2/3*HPL(R(2,1,1,1),x)
          - 11/6*HPL(R(2,1,1,1),x)*Log(x)
          + 7/3*HPL(R(2,1,1,1),x)*Log(xb)
          - 106*HPL(R(2,1,1,2),x)
          + 23*HPL(R(2,1,2),x)
          + 155*HPL(R(2,1,2),x)*Log(x)
          - 319/3*HPL(R(2,1,2),x)*Log(xb)
          - 136/3*HPL(R(2,1,2,1),x)
          - 126*HPL(R(2,1,3),x)
          - 11/2*HPL(R(2,2),x)
          + 13/4*HPL(R(2,2),x)*Zeta(2)
          - 69/2*HPL(R(2,2),x)*Log(x)
          - 341/4*HPL(R(2,2),x)*Log(x)^2
          + 152*HPL(R(2,2),x)*Log(x)*Log(xb)
          + 23*HPL(R(2,2),x)*Log(xb)
          - 160/3*HPL(R(2,2),x)*Log(xb)^2
          + 17/2*HPL(R(2,2,1),x)
          + 239/2*HPL(R(2,2,1),x)*Log(x)
          - 46*HPL(R(2,2,1),x)*Log(xb)
          - 55/2*HPL(R(2,2,1,1),x)
          - 128*HPL(R(2,2,2),x)
          + 57/2*HPL(R(2,3),x)
          + 289/2*HPL(R(2,3),x)*Log(x)
          - 126*HPL(R(2,3),x)*Log(xb)
          - 195/2*HPL(R(2,3,1),x)
          - 231/2*HPL(R(2,4),x)
          + 5/2*HPL(R(3),x)
          - 185/2*HPL(R(3),x)*Zeta(3)
          + 31/4*HPL(R(3),x)*Zeta(2)
          + 14*HPL(R(3),x)*Log(x)
          - 193/2*HPL(R(3),x)*Log(x)*Zeta(2)
          + 121/4*HPL(R(3),x)*Log(x)^2
          + 389/12*HPL(R(3),x)*Log(x)^3
          - 505/4*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 113/2*HPL(R(3),x)*Log(x)*Log(xb)
          + 255/2*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 11/2*HPL(R(3),x)*Log(xb)
          - 359/4*HPL(R(3),x)*Log(xb)*Zeta(2)
          + 23/2*HPL(R(3),x)*Log(xb)^2
          - 53/3*HPL(R(3),x)*Log(xb)^3
          + 48*HPL(R(3,-3),x)
          - 48*HPL(R(3,-2),x)*Log(x)
          + 64*HPL(R(3,-1),x)*Zeta(2)
          + 24*HPL(R(3,-1),x)*Log(x)^2
          + 32*HPL(R(3,-1,2),x)
          - 3/2*HPL(R(3,1),x)
          - 479/4*HPL(R(3,1),x)*Zeta(2)
          - 95/2*HPL(R(3,1),x)*Log(x)
          - 499/4*HPL(R(3,1),x)*Log(x)^2
          + 449/2*HPL(R(3,1),x)*Log(x)*Log(xb)
          + 17/2*HPL(R(3,1),x)*Log(xb)
          - 139/6*HPL(R(3,1),x)*Log(xb)^2
          + 6*HPL(R(3,1,1),x)
          + 224*HPL(R(3,1,1),x)*Log(x)
          - 57/2*HPL(R(3,1,1),x)*Log(xb)
          - 25/2*HPL(R(3,1,1,1),x)
          - 216*HPL(R(3,1,2),x)
          + 95/2*HPL(R(3,2),x)
          + 415/2*HPL(R(3,2),x)*Log(x)
          - 208*HPL(R(3,2),x)*Log(xb)
          - 391/2*HPL(R(3,2,1),x)
          - 355/2*HPL(R(3,3),x)
          - 17*HPL(R(4),x)
          + 190*HPL(R(4),x)*Zeta(2)
          - 52*HPL(R(4),x)*Log(x)
          - 259/4*HPL(R(4),x)*Log(x)^2
          + 429/2*HPL(R(4),x)*Log(x)*Log(xb)
          + 137/2*HPL(R(4),x)*Log(xb)
          - 309/2*HPL(R(4),x)*Log(xb)^2
          + 72*HPL(R(4,-2),x)
          - 72*HPL(R(4,-1),x)*Log(x)
          + 129/2*HPL(R(4,1),x)
          + 459/2*HPL(R(4,1),x)*Log(x)
          - 593/2*HPL(R(4,1),x)*Log(xb)
          - 305*HPL(R(4,1,1),x)
          - 355/2*HPL(R(4,2),x)
          + 57/2*HPL(R(5),x)
          + 60*HPL(R(5),x)*Log(x)
          - 229/2*HPL(R(5),x)*Log(xb)
          + 96*HPL(R(5,-1),x)
          - 275/2*HPL(R(5,1),x)
          - 31*HPL(R(6),x)
          - 147/8*Log(x)
          + 11929/120*Log(x)*Zeta(5)
          - 26299/384*Log(x)*Zeta(4)
          + 673/24*Log(x)*Zeta(3)
          + 417/16*Log(x)*Zeta(2)
          - 12665/48*Log(x)*Zeta(2)*Zeta(3)
          - 443/48*Log(x)^2
          - 31119/256*Log(x)^2*Zeta(4)
          + 1999/48*Log(x)^2*Zeta(3)
          + 623/32*Log(x)^2*Zeta(2)
          - 169/48*Log(x)^3
          + 1999/48*Log(x)^3*Zeta(3)
          + 623/32*Log(x)^3*Zeta(2)
          - 125/64*Log(x)^4
          + 1869/128*Log(x)^4*Zeta(2)
          - 75/64*Log(x)^5
          - 75/128*Log(x)^6
          + 2419/480*Log(x)^5*Log(xb)
          + 785/96*Log(x)^4*Log(xb)
          - 609/32*Log(x)^4*Log(xb)^2
          + 251/24*Log(x)^3*Log(xb)
          - 4015/48*Log(x)^3*Log(xb)*Zeta(2)
          - 565/24*Log(x)^3*Log(xb)^2
          + 1379/36*Log(x)^3*Log(xb)^3
          + 379/24*Log(x)^2*Log(xb)
          - 4541/24*Log(x)^2*Log(xb)*Zeta(3)
          - 1269/16*Log(x)^2*Log(xb)*Zeta(2)
          - 167/8*Log(x)^2*Log(xb)^2
          + 2803/16*Log(x)^2*Log(xb)^2*Zeta(2)
          + 1171/36*Log(x)^2*Log(xb)^3
          - 325/8*Log(x)^2*Log(xb)^4
          + 317/12*Log(x)*Log(xb)
          + 48713/192*Log(x)*Log(xb)*Zeta(4)
          - 481/4*Log(x)*Log(xb)*Zeta(3)
          - 1253/24*Log(x)*Log(xb)*Zeta(2)
          - 245/12*Log(x)*Log(xb)^2
          + 3421/12*Log(x)*Log(xb)^2*Zeta(3)
          + 849/8*Log(x)*Log(xb)^2*Zeta(2)
          + 313/18*Log(x)*Log(xb)^3
          - 5501/36*Log(x)*Log(xb)^3*Zeta(2)
          - 743/36*Log(x)*Log(xb)^4
          + 1873/90*Log(x)*Log(xb)^5
          + 1178/3*Log(xb)*Zeta(5)
          - 1003/24*Log(xb)*Zeta(4)
          + 19/6*Log(xb)*Zeta(3)
          + 7/6*Log(xb)*Zeta(2)
          - 357/4*Log(xb)*Zeta(2)*Zeta(3)
          + 2611/24*Log(xb)^2*Zeta(4)
          - 41/6*Log(xb)^2*Zeta(3)
          - 7/3*Log(xb)^2*Zeta(2)
          + 97/9*Log(xb)^3*Zeta(3)
          + 40/9*Log(xb)^3*Zeta(2)
          - 55/9*Log(xb)^4*Zeta(2)
          )
       + ep * (
          + 397757/5832
          + 2*(2-xb)^-1*Zeta(3)
          + 120571/512*Zeta(6)
          - 4777/60*Zeta(5)
          - 16487/192*Zeta(4)
          - 16235/216*Zeta(3)
          + 3883/24*Zeta(3)^2
          - 12758/81*Zeta(2)
          + 1399/8*Zeta(2)*Zeta(3)
          + 120*HPL(R(-6),x)
          + 52*HPL(R(-5),x)
          - 192*HPL(R(-5),x)*Log(xb)
          - 192*HPL(R(-5,1),x)
          - 104/3*HPL(R(-4),x)
          + 108*HPL(R(-4),x)*Zeta(2)
          - 42*HPL(R(-4),x)*Log(x)
          - 36*HPL(R(-4),x)*Log(x)^2
          + 144*HPL(R(-4),x)*Log(x)*Log(xb)
          + 144*HPL(R(-4,1),x)*Log(x)
          - 72*HPL(R(-4,2),x)
          - 48*HPL(R(-3),x)*Zeta(3)
          + 94/3*HPL(R(-3),x)*Zeta(2)
          + 104/3*HPL(R(-3),x)*Log(x)
          - 8*HPL(R(-3),x)*Log(x)*Zeta(2)
          + 16*HPL(R(-3),x)*Log(x)^2
          + 16*HPL(R(-3),x)*Log(x)^3
          - 48*HPL(R(-3),x)*Log(x)^2*Log(xb)
          - 128*HPL(R(-3),x)*Log(xb)*Zeta(2)
          - 128*HPL(R(-3,1),x)*Zeta(2)
          - 48*HPL(R(-3,1),x)*Log(x)^2
          - 64*HPL(R(-3,1,2),x)
          + 68/3*HPL(R(-3,2),x)
          + 80*HPL(R(-3,2),x)*Log(x)
          - 64*HPL(R(-3,2),x)*Log(xb)
          - 32*HPL(R(-3,2,1),x)
          - 48*HPL(R(-3,3),x)
          + 195*HPL(R(-2),x)*Zeta(4)
          + 26/3*HPL(R(-2),x)*Zeta(3)
          - 416/9*HPL(R(-2),x)*Zeta(2)
          + 32*HPL(R(-2),x)*Log(x)*Zeta(3)
          - 18*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 52/3*HPL(R(-2),x)*Log(x)^2
          - 14*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          - 11/3*HPL(R(-2),x)*Log(x)^3
          - 3*HPL(R(-2),x)*Log(x)^4
          + 8*HPL(R(-2),x)*Log(x)^3*Log(xb)
          + 64*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          - 16*HPL(R(-2),x)*Log(xb)*Zeta(3)
          - 16*HPL(R(-2,1),x)*Zeta(3)
          + 64*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          + 8*HPL(R(-2,1),x)*Log(x)^3
          + 32*HPL(R(-2,1,2),x)*Log(x)
          + 32*HPL(R(-2,1,2,1),x)
          - 16*HPL(R(-2,1,3),x)
          - 208/9*HPL(R(-2,2),x)
          - 48*HPL(R(-2,2),x)*Zeta(2)
          - 16*HPL(R(-2,2),x)*Log(x)
          - 28*HPL(R(-2,2),x)*Log(x)^2
          + 32*HPL(R(-2,2),x)*Log(x)*Log(xb)
          - 52/3*HPL(R(-2,2,1),x)
          + 32*HPL(R(-2,2,1),x)*Log(xb)
          + 24*HPL(R(-2,2,1,1),x)
          - 16*HPL(R(-2,2,2),x)
          + 26/3*HPL(R(-2,3),x)
          + 32*HPL(R(-2,3),x)*Log(x)
          - 16*HPL(R(-2,3),x)*Log(xb)
          + 4*HPL(R(-2,3,1),x)
          - 12*HPL(R(-2,4),x)
          - 65/2*HPL(R(-1),x)*Zeta(4)
          - 104/9*HPL(R(-1),x)*Zeta(3)
          - 16/3*HPL(R(-1),x)*Log(x)*Zeta(3)
          + 416/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 7/3*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          + 52/9*HPL(R(-1),x)*Log(x)^3
          + 1/2*HPL(R(-1),x)*Log(x)^4
          + 8*HPL(R(-1,2),x)*Zeta(2)
          + 208/9*HPL(R(-1,2),x)*Log(x)
          + 14/3*HPL(R(-1,2),x)*Log(x)^2
          + 208/9*HPL(R(-1,2,1),x)
          + 32/3*HPL(R(-1,2,1),x)*Log(x)
          + 12*HPL(R(-1,2,1,1),x)
          - 104/9*HPL(R(-1,3),x)
          - 16/3*HPL(R(-1,3),x)*Log(x)
          - 6*HPL(R(-1,3,1),x)
          + 2*HPL(R(-1,4),x)
          + 10663/108*HPL(R(2),x)
          - 835/2*HPL(R(2),x)*Zeta(4)
          - 235/6*HPL(R(2),x)*Zeta(3)
          - 445/9*HPL(R(2),x)*Zeta(2)
          + 16015/108*HPL(R(2),x)*Log(x)
          - 4*HPL(R(2),x)*Log(x)*(2-xb)^-1
          - 108*HPL(R(2),x)*Log(x)*Zeta(3)
          - 77/4*HPL(R(2),x)*Log(x)*Zeta(2)
          + 2333/24*HPL(R(2),x)*Log(x)^2
          - 141/4*HPL(R(2),x)*Log(x)^2*Zeta(2)
          + 253/12*HPL(R(2),x)*Log(x)^3
          + 107/8*HPL(R(2),x)*Log(x)^4
          - 97/2*HPL(R(2),x)*Log(x)^3*Log(xb)
          - 16*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 63/2*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          + 37/4*HPL(R(2),x)*Log(x)*Log(xb)
          - 135/2*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          - 41/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 250/9*HPL(R(2),x)*Log(x)*Log(xb)^3
          + 247/108*HPL(R(2),x)*Log(xb)
          + 176/3*HPL(R(2),x)*Log(xb)*Zeta(3)
          + 109/3*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 41/9*HPL(R(2),x)*Log(xb)^2
          - 214/3*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          + 80/9*HPL(R(2),x)*Log(xb)^3
          - 110/9*HPL(R(2),x)*Log(xb)^4
          - 48*HPL(R(2,-4),x)
          + 48*HPL(R(2,-3),x)*Log(x)
          - 64*HPL(R(2,-2),x)*Zeta(2)
          - 24*HPL(R(2,-2),x)*Log(x)^2
          - 32*HPL(R(2,-2,2),x)
          - 16*HPL(R(2,-1),x)*Zeta(3)
          + 64*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          + 8*HPL(R(2,-1),x)*Log(x)^3
          + 32*HPL(R(2,-1,2),x)*Log(x)
          + 32*HPL(R(2,-1,2,1),x)
          - 16*HPL(R(2,-1,3),x)
          + 1516/9*HPL(R(2,1),x)
          - 4*HPL(R(2,1),x)*(2-xb)^-1
          + 176/3*HPL(R(2,1),x)*Zeta(3)
          + 307/12*HPL(R(2,1),x)*Zeta(2)
          + 7501/36*HPL(R(2,1),x)*Log(x)
          - 123/2*HPL(R(2,1),x)*Log(x)*Zeta(2)
          + 173/12*HPL(R(2,1),x)*Log(x)^2
          - 103/2*HPL(R(2,1),x)*Log(x)^3
          + 169/2*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          - 12*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 29*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          - 41/9*HPL(R(2,1),x)*Log(xb)
          - 532/3*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          + 28/3*HPL(R(2,1),x)*Log(xb)^2
          - 124/9*HPL(R(2,1),x)*Log(xb)^3
          + 2023/9*HPL(R(2,1,1),x)
          - 212*HPL(R(2,1,1),x)*Zeta(2)
          + 449/6*HPL(R(2,1,1),x)*Log(x)
          + 106*HPL(R(2,1,1),x)*Log(x)^2
          + 11/3*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          + 4/3*HPL(R(2,1,1),x)*Log(xb)
          - 14/3*HPL(R(2,1,1),x)*Log(xb)^2
          + 169/2*HPL(R(2,1,1,1),x)
          + 11/3*HPL(R(2,1,1,1),x)*Log(x)
          - 14/3*HPL(R(2,1,1,1),x)*Log(xb)
          + 212*HPL(R(2,1,1,2),x)
          - 47*HPL(R(2,1,2),x)
          - 310*HPL(R(2,1,2),x)*Log(x)
          + 638/3*HPL(R(2,1,2),x)*Log(xb)
          + 272/3*HPL(R(2,1,2,1),x)
          + 252*HPL(R(2,1,3),x)
          + 587/36*HPL(R(2,2),x)
          - 13/2*HPL(R(2,2),x)*Zeta(2)
          + 209/3*HPL(R(2,2),x)*Log(x)
          + 341/2*HPL(R(2,2),x)*Log(x)^2
          - 304*HPL(R(2,2),x)*Log(x)*Log(xb)
          - 46*HPL(R(2,2),x)*Log(xb)
          + 320/3*HPL(R(2,2),x)*Log(xb)^2
          - 17*HPL(R(2,2,1),x)
          - 239*HPL(R(2,2,1),x)*Log(x)
          + 92*HPL(R(2,2,1),x)*Log(xb)
          + 55*HPL(R(2,2,1,1),x)
          + 256*HPL(R(2,2,2),x)
          - 178/3*HPL(R(2,3),x)
          - 289*HPL(R(2,3),x)*Log(x)
          + 252*HPL(R(2,3),x)*Log(xb)
          + 195*HPL(R(2,3,1),x)
          + 231*HPL(R(2,4),x)
          - 3259/24*HPL(R(3),x)
          + 2*HPL(R(3),x)*(2-xb)^-1
          + 185*HPL(R(3),x)*Zeta(3)
          - 37/12*HPL(R(3),x)*Zeta(2)
          - 7003/36*HPL(R(3),x)*Log(x)
          + 193*HPL(R(3),x)*Log(x)*Zeta(2)
          - 997/12*HPL(R(3),x)*Log(x)^2
          - 389/6*HPL(R(3),x)*Log(x)^3
          + 505/2*HPL(R(3),x)*Log(x)^2*Log(xb)
          + 335/3*HPL(R(3),x)*Log(x)*Log(xb)
          - 255*HPL(R(3),x)*Log(x)*Log(xb)^2
          + 43/4*HPL(R(3),x)*Log(xb)
          + 359/2*HPL(R(3),x)*Log(xb)*Zeta(2)
          - 23*HPL(R(3),x)*Log(xb)^2
          + 106/3*HPL(R(3),x)*Log(xb)^3
          - 96*HPL(R(3,-3),x)
          + 96*HPL(R(3,-2),x)*Log(x)
          - 128*HPL(R(3,-1),x)*Zeta(2)
          - 48*HPL(R(3,-1),x)*Log(x)^2
          - 64*HPL(R(3,-1,2),x)
          - 2029/12*HPL(R(3,1),x)
          + 479/2*HPL(R(3,1),x)*Zeta(2)
          + 235/6*HPL(R(3,1),x)*Log(x)
          + 499/2*HPL(R(3,1),x)*Log(x)^2
          - 449*HPL(R(3,1),x)*Log(x)*Log(xb)
          - 17*HPL(R(3,1),x)*Log(xb)
          + 139/3*HPL(R(3,1),x)*Log(xb)^2
          - 153/2*HPL(R(3,1,1),x)
          - 448*HPL(R(3,1,1),x)*Log(x)
          + 57*HPL(R(3,1,1),x)*Log(xb)
          + 25*HPL(R(3,1,1,1),x)
          + 432*HPL(R(3,1,2),x)
          - 289/3*HPL(R(3,2),x)
          - 415*HPL(R(3,2),x)*Log(x)
          + 416*HPL(R(3,2),x)*Log(xb)
          + 391*HPL(R(3,2,1),x)
          + 355*HPL(R(3,3),x)
          + 1061/6*HPL(R(4),x)
          - 380*HPL(R(4),x)*Zeta(2)
          + 279/2*HPL(R(4),x)*Log(x)
          + 259/2*HPL(R(4),x)*Log(x)^2
          - 429*HPL(R(4),x)*Log(x)*Log(xb)
          - 137*HPL(R(4),x)*Log(xb)
          + 309*HPL(R(4),x)*Log(xb)^2
          - 144*HPL(R(4,-2),x)
          + 144*HPL(R(4,-1),x)*Log(x)
          - 169/2*HPL(R(4,1),x)
          - 459*HPL(R(4,1),x)*Log(x)
          + 593*HPL(R(4,1),x)*Log(xb)
          + 610*HPL(R(4,1,1),x)
          + 355*HPL(R(4,2),x)
          - 487/6*HPL(R(5),x)
          - 120*HPL(R(5),x)*Log(x)
          + 229*HPL(R(5),x)*Log(xb)
          - 192*HPL(R(5,-1),x)
          + 275*HPL(R(5,1),x)
          + 62*HPL(R(6),x)
          + 62627/1944*Log(x)
          - 8*Log(x)*(2-xb)^-1*Zeta(2)
          - 11929/60*Log(x)*Zeta(5)
          + 21259/192*Log(x)*Zeta(4)
          - 2461/24*Log(x)*Zeta(3)
          - 1477/12*Log(x)*Zeta(2)
          + 12665/24*Log(x)*Zeta(2)*Zeta(3)
          + 9253/144*Log(x)^2
          + 31119/128*Log(x)^2*Zeta(4)
          - 735/8*Log(x)^2*Zeta(3)
          - 17879/288*Log(x)^2*Zeta(2)
          + 40667/1296*Log(x)^3
          - Log(x)^3*(2-xb)^-1
          - 1999/24*Log(x)^3*Zeta(3)
          - 6037/144*Log(x)^3*Zeta(2)
          + 1909/192*Log(x)^4
          - 1869/64*Log(x)^4*Zeta(2)
          + 3841/1440*Log(x)^5
          + 75/64*Log(x)^6
          - 2419/240*Log(x)^5*Log(xb)
          - 773/48*Log(x)^4*Log(xb)
          + 609/16*Log(x)^4*Log(xb)^2
          - 823/48*Log(x)^3*Log(xb)
          + 4015/24*Log(x)^3*Log(xb)*Zeta(2)
          + 565/12*Log(x)^3*Log(xb)^2
          - 1379/18*Log(x)^3*Log(xb)^3
          - 985/36*Log(x)^2*Log(xb)
          + 4541/12*Log(x)^2*Log(xb)*Zeta(3)
          + 1257/8*Log(x)^2*Log(xb)*Zeta(2)
          + 3829/96*Log(x)^2*Log(xb)^2
          - 2803/8*Log(x)^2*Log(xb)^2*Zeta(2)
          - 1171/18*Log(x)^2*Log(xb)^3
          + 325/4*Log(x)^2*Log(xb)^4
          - 29029/648*Log(x)*Log(xb)
          - 48713/96*Log(x)*Log(xb)*Zeta(4)
          + 1441/6*Log(x)*Log(xb)*Zeta(3)
          + 4555/48*Log(x)*Log(xb)*Zeta(2)
          + 7679/216*Log(x)*Log(xb)^2
          - 3421/6*Log(x)*Log(xb)^2*Zeta(3)
          - 849/4*Log(x)*Log(xb)^2*Zeta(2)
          - 14335/432*Log(x)*Log(xb)^3
          + 5501/18*Log(x)*Log(xb)^3*Zeta(2)
          + 743/18*Log(x)*Log(xb)^4
          - 1873/45*Log(x)*Log(xb)^5
          - 126665/1944*Log(xb)
          + 11891/30*Log(xb)*Zeta(5)
          - 12307/96*Log(xb)*Zeta(4)
          + 151/2*Log(xb)*Zeta(3)
          + 4109/54*Log(xb)*Zeta(2)
          - 3201/4*Log(xb)*Zeta(2)*Zeta(3)
          + 11147/324*Log(xb)^2
          + 10693/96*Log(xb)^2*Zeta(4)
          - 1037/6*Log(xb)^2*Zeta(3)
          - 10991/144*Log(xb)^2*Zeta(2)
          - 5003/324*Log(xb)^3
          + 2491/9*Log(xb)^3*Zeta(3)
          + 1943/18*Log(xb)^3*Zeta(2)
          + 4319/432*Log(xb)^4
          - 4165/36*Log(xb)^4*Zeta(2)
          - 149/15*Log(xb)^5
          + 25/3*Log(xb)^6
          )
       + ep*xb * (
          - 301543/5832
          - 361713/1024*Zeta(6)
          + 4777/40*Zeta(5)
          + 11195/288*Zeta(4)
          + 20617/108*Zeta(3)
          - 3883/16*Zeta(3)^2
          + 163963/324*Zeta(2)
          - 4197/16*Zeta(2)*Zeta(3)
          - 180*HPL(R(-6),x)
          - 78*HPL(R(-5),x)
          + 288*HPL(R(-5),x)*Log(xb)
          + 288*HPL(R(-5,1),x)
          + 49*HPL(R(-4),x)
          - 162*HPL(R(-4),x)*Zeta(2)
          + 63*HPL(R(-4),x)*Log(x)
          + 54*HPL(R(-4),x)*Log(x)^2
          - 216*HPL(R(-4),x)*Log(x)*Log(xb)
          - 216*HPL(R(-4,1),x)*Log(x)
          + 108*HPL(R(-4,2),x)
          + 72*HPL(R(-3),x)*Zeta(3)
          - 47*HPL(R(-3),x)*Zeta(2)
          - 49*HPL(R(-3),x)*Log(x)
          + 12*HPL(R(-3),x)*Log(x)*Zeta(2)
          - 24*HPL(R(-3),x)*Log(x)^2
          - 24*HPL(R(-3),x)*Log(x)^3
          + 72*HPL(R(-3),x)*Log(x)^2*Log(xb)
          + 192*HPL(R(-3),x)*Log(xb)*Zeta(2)
          + 192*HPL(R(-3,1),x)*Zeta(2)
          + 72*HPL(R(-3,1),x)*Log(x)^2
          + 96*HPL(R(-3,1,2),x)
          - 34*HPL(R(-3,2),x)
          - 120*HPL(R(-3,2),x)*Log(x)
          + 96*HPL(R(-3,2),x)*Log(xb)
          + 48*HPL(R(-3,2,1),x)
          + 72*HPL(R(-3,3),x)
          - 585/2*HPL(R(-2),x)*Zeta(4)
          - 13*HPL(R(-2),x)*Zeta(3)
          + 196/3*HPL(R(-2),x)*Zeta(2)
          - 48*HPL(R(-2),x)*Log(x)*Zeta(3)
          + 27*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 49/2*HPL(R(-2),x)*Log(x)^2
          + 21*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          + 11/2*HPL(R(-2),x)*Log(x)^3
          + 9/2*HPL(R(-2),x)*Log(x)^4
          - 12*HPL(R(-2),x)*Log(x)^3*Log(xb)
          - 96*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          + 24*HPL(R(-2),x)*Log(xb)*Zeta(3)
          + 24*HPL(R(-2,1),x)*Zeta(3)
          - 96*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          - 12*HPL(R(-2,1),x)*Log(x)^3
          - 48*HPL(R(-2,1,2),x)*Log(x)
          - 48*HPL(R(-2,1,2,1),x)
          + 24*HPL(R(-2,1,3),x)
          + 98/3*HPL(R(-2,2),x)
          + 72*HPL(R(-2,2),x)*Zeta(2)
          + 24*HPL(R(-2,2),x)*Log(x)
          + 42*HPL(R(-2,2),x)*Log(x)^2
          - 48*HPL(R(-2,2),x)*Log(x)*Log(xb)
          + 26*HPL(R(-2,2,1),x)
          - 48*HPL(R(-2,2,1),x)*Log(xb)
          - 36*HPL(R(-2,2,1,1),x)
          + 24*HPL(R(-2,2,2),x)
          - 13*HPL(R(-2,3),x)
          - 48*HPL(R(-2,3),x)*Log(x)
          + 24*HPL(R(-2,3),x)*Log(xb)
          - 6*HPL(R(-2,3,1),x)
          + 18*HPL(R(-2,4),x)
          + 195/4*HPL(R(-1),x)*Zeta(4)
          + 49/3*HPL(R(-1),x)*Zeta(3)
          + 8*HPL(R(-1),x)*Log(x)*Zeta(3)
          - 196/3*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 7/2*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          - 49/6*HPL(R(-1),x)*Log(x)^3
          - 3/4*HPL(R(-1),x)*Log(x)^4
          - 12*HPL(R(-1,2),x)*Zeta(2)
          - 98/3*HPL(R(-1,2),x)*Log(x)
          - 7*HPL(R(-1,2),x)*Log(x)^2
          - 98/3*HPL(R(-1,2,1),x)
          - 16*HPL(R(-1,2,1),x)*Log(x)
          - 18*HPL(R(-1,2,1,1),x)
          + 49/3*HPL(R(-1,3),x)
          + 8*HPL(R(-1,3),x)*Log(x)
          + 9*HPL(R(-1,3,1),x)
          - 3*HPL(R(-1,4),x)
          - 16079/108*HPL(R(2),x)
          + 2505/4*HPL(R(2),x)*Zeta(4)
          + 235/4*HPL(R(2),x)*Zeta(3)
          + 4225/48*HPL(R(2),x)*Zeta(2)
          - 17767/72*HPL(R(2),x)*Log(x)
          + 162*HPL(R(2),x)*Log(x)*Zeta(3)
          + 231/8*HPL(R(2),x)*Log(x)*Zeta(2)
          - 2349/16*HPL(R(2),x)*Log(x)^2
          + 423/8*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 253/8*HPL(R(2),x)*Log(x)^3
          - 321/16*HPL(R(2),x)*Log(x)^4
          + 291/4*HPL(R(2),x)*Log(x)^3*Log(xb)
          + 24*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 189/4*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          - 313/12*HPL(R(2),x)*Log(x)*Log(xb)
          + 405/4*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          + 41/2*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 125/3*HPL(R(2),x)*Log(x)*Log(xb)^3
          - 3665/108*HPL(R(2),x)*Log(xb)
          - 88*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 109/2*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 631/36*HPL(R(2),x)*Log(xb)^2
          + 107*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          - 40/3*HPL(R(2),x)*Log(xb)^3
          + 55/3*HPL(R(2),x)*Log(xb)^4
          + 72*HPL(R(2,-4),x)
          - 72*HPL(R(2,-3),x)*Log(x)
          + 96*HPL(R(2,-2),x)*Zeta(2)
          + 36*HPL(R(2,-2),x)*Log(x)^2
          + 48*HPL(R(2,-2,2),x)
          + 24*HPL(R(2,-1),x)*Zeta(3)
          - 96*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          - 12*HPL(R(2,-1),x)*Log(x)^3
          - 48*HPL(R(2,-1,2),x)*Log(x)
          - 48*HPL(R(2,-1,2,1),x)
          + 24*HPL(R(2,-1,3),x)
          - 66355/216*HPL(R(2,1),x)
          - 88*HPL(R(2,1),x)*Zeta(3)
          - 307/8*HPL(R(2,1),x)*Zeta(2)
          - 7475/24*HPL(R(2,1),x)*Log(x)
          + 369/4*HPL(R(2,1),x)*Log(x)*Zeta(2)
          - 173/8*HPL(R(2,1),x)*Log(x)^2
          + 309/4*HPL(R(2,1),x)*Log(x)^3
          - 507/4*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          + 18*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 87/2*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 112/9*HPL(R(2,1),x)*Log(xb)
          + 266*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 14*HPL(R(2,1),x)*Log(xb)^2
          + 62/3*HPL(R(2,1),x)*Log(xb)^3
          - 7969/24*HPL(R(2,1,1),x)
          + 318*HPL(R(2,1,1),x)*Zeta(2)
          - 449/4*HPL(R(2,1,1),x)*Log(x)
          - 159*HPL(R(2,1,1),x)*Log(x)^2
          - 11/2*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          - 2*HPL(R(2,1,1),x)*Log(xb)
          + 7*HPL(R(2,1,1),x)*Log(xb)^2
          - 507/4*HPL(R(2,1,1,1),x)
          - 11/2*HPL(R(2,1,1,1),x)*Log(x)
          + 7*HPL(R(2,1,1,1),x)*Log(xb)
          - 318*HPL(R(2,1,1,2),x)
          + 141/2*HPL(R(2,1,2),x)
          + 465*HPL(R(2,1,2),x)*Log(x)
          - 319*HPL(R(2,1,2),x)*Log(xb)
          - 136*HPL(R(2,1,2,1),x)
          - 378*HPL(R(2,1,3),x)
          - 115/3*HPL(R(2,2),x)
          + 39/4*HPL(R(2,2),x)*Zeta(2)
          - 209/2*HPL(R(2,2),x)*Log(x)
          - 1023/4*HPL(R(2,2),x)*Log(x)^2
          + 456*HPL(R(2,2),x)*Log(x)*Log(xb)
          + 69*HPL(R(2,2),x)*Log(xb)
          - 160*HPL(R(2,2),x)*Log(xb)^2
          + 51/2*HPL(R(2,2,1),x)
          + 717/2*HPL(R(2,2,1),x)*Log(x)
          - 138*HPL(R(2,2,1),x)*Log(xb)
          - 165/2*HPL(R(2,2,1,1),x)
          - 384*HPL(R(2,2,2),x)
          + 89*HPL(R(2,3),x)
          + 867/2*HPL(R(2,3),x)*Log(x)
          - 378*HPL(R(2,3),x)*Log(xb)
          - 585/2*HPL(R(2,3,1),x)
          - 693/2*HPL(R(2,4),x)
          + 6197/24*HPL(R(3),x)
          - 555/2*HPL(R(3),x)*Zeta(3)
          + 37/8*HPL(R(3),x)*Zeta(2)
          + 7687/24*HPL(R(3),x)*Log(x)
          - 579/2*HPL(R(3),x)*Log(x)*Zeta(2)
          + 997/8*HPL(R(3),x)*Log(x)^2
          + 389/4*HPL(R(3),x)*Log(x)^3
          - 1515/4*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 335/2*HPL(R(3),x)*Log(x)*Log(xb)
          + 765/2*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 61/2*HPL(R(3),x)*Log(xb)
          - 1077/4*HPL(R(3),x)*Log(xb)*Zeta(2)
          + 69/2*HPL(R(3),x)*Log(xb)^2
          - 53*HPL(R(3),x)*Log(xb)^3
          + 144*HPL(R(3,-3),x)
          - 144*HPL(R(3,-2),x)*Log(x)
          + 192*HPL(R(3,-1),x)*Zeta(2)
          + 72*HPL(R(3,-1),x)*Log(x)^2
          + 96*HPL(R(3,-1,2),x)
          + 5803/24*HPL(R(3,1),x)
          - 1437/4*HPL(R(3,1),x)*Zeta(2)
          - 235/4*HPL(R(3,1),x)*Log(x)
          - 1497/4*HPL(R(3,1),x)*Log(x)^2
          + 1347/2*HPL(R(3,1),x)*Log(x)*Log(xb)
          + 51/2*HPL(R(3,1),x)*Log(xb)
          - 139/2*HPL(R(3,1),x)*Log(xb)^2
          + 459/4*HPL(R(3,1,1),x)
          + 672*HPL(R(3,1,1),x)*Log(x)
          - 171/2*HPL(R(3,1,1),x)*Log(xb)
          - 75/2*HPL(R(3,1,1,1),x)
          - 648*HPL(R(3,1,2),x)
          + 289/2*HPL(R(3,2),x)
          + 1245/2*HPL(R(3,2),x)*Log(x)
          - 624*HPL(R(3,2),x)*Log(xb)
          - 1173/2*HPL(R(3,2,1),x)
          - 1065/2*HPL(R(3,3),x)
          - 7195/24*HPL(R(4),x)
          + 570*HPL(R(4),x)*Zeta(2)
          - 837/4*HPL(R(4),x)*Log(x)
          - 777/4*HPL(R(4),x)*Log(x)^2
          + 1287/2*HPL(R(4),x)*Log(x)*Log(xb)
          + 411/2*HPL(R(4),x)*Log(xb)
          - 927/2*HPL(R(4),x)*Log(xb)^2
          + 216*HPL(R(4,-2),x)
          - 216*HPL(R(4,-1),x)*Log(x)
          + 507/4*HPL(R(4,1),x)
          + 1377/2*HPL(R(4,1),x)*Log(x)
          - 1779/2*HPL(R(4,1),x)*Log(xb)
          - 915*HPL(R(4,1,1),x)
          - 1065/2*HPL(R(4,2),x)
          + 487/4*HPL(R(5),x)
          + 180*HPL(R(5),x)*Log(x)
          - 687/2*HPL(R(5),x)*Log(xb)
          + 288*HPL(R(5,-1),x)
          - 825/2*HPL(R(5,1),x)
          - 93*HPL(R(6),x)
          - 107765/3888*Log(x)
          + 11929/40*Log(x)*Zeta(5)
          - 21259/128*Log(x)*Zeta(4)
          + 1856/9*Log(x)*Zeta(3)
          + 5809/16*Log(x)*Zeta(2)
          - 12665/16*Log(x)*Zeta(2)*Zeta(3)
          - 1201/9*Log(x)^2
          - 93357/256*Log(x)^2*Zeta(4)
          + 2205/16*Log(x)^2*Zeta(3)
          + 13091/96*Log(x)^2*Zeta(2)
          - 535/8*Log(x)^3
          + 1999/16*Log(x)^3*Zeta(3)
          + 6037/96*Log(x)^3*Zeta(2)
          - 10555/576*Log(x)^4
          + 5607/128*Log(x)^4*Zeta(2)
          - 3841/960*Log(x)^5
          - 225/128*Log(x)^6
          + 2419/160*Log(x)^5*Log(xb)
          + 773/32*Log(x)^4*Log(xb)
          - 1827/32*Log(x)^4*Log(xb)^2
          + 1157/24*Log(x)^3*Log(xb)
          - 4015/16*Log(x)^3*Log(xb)*Zeta(2)
          - 565/8*Log(x)^3*Log(xb)^2
          + 1379/12*Log(x)^3*Log(xb)^3
          + 7225/72*Log(x)^2*Log(xb)
          - 4541/8*Log(x)^2*Log(xb)*Zeta(3)
          - 3771/16*Log(x)^2*Log(xb)*Zeta(2)
          - 861/8*Log(x)^2*Log(xb)^2
          + 8409/16*Log(x)^2*Log(xb)^2*Zeta(2)
          + 1171/12*Log(x)^2*Log(xb)^3
          - 975/8*Log(x)^2*Log(xb)^4
          + 33637/324*Log(x)*Log(xb)
          + 48713/64*Log(x)*Log(xb)*Zeta(4)
          - 1441/4*Log(x)*Log(xb)*Zeta(3)
          - 3143/12*Log(x)*Log(xb)*Zeta(2)
          - 13727/108*Log(x)*Log(xb)^2
          + 3421/4*Log(x)*Log(xb)^2*Zeta(3)
          + 2547/8*Log(x)*Log(xb)^2*Zeta(2)
          + 9689/108*Log(x)*Log(xb)^3
          - 5501/12*Log(x)*Log(xb)^3*Zeta(2)
          - 743/12*Log(x)*Log(xb)^4
          + 1873/30*Log(x)*Log(xb)^5
          + 20747/972*Log(xb)
          - 11891/20*Log(xb)*Zeta(5)
          + 12307/64*Log(xb)*Zeta(4)
          - 580/3*Log(xb)*Zeta(3)
          - 39731/108*Log(xb)*Zeta(2)
          + 9603/8*Log(xb)*Zeta(2)*Zeta(3)
          - 8903/162*Log(xb)^2
          - 10693/64*Log(xb)^2*Zeta(4)
          + 1037/4*Log(xb)^2*Zeta(3)
          + 30193/144*Log(xb)^2*Zeta(2)
          + 31283/648*Log(xb)^3
          - 2491/6*Log(xb)^3*Zeta(3)
          - 1943/12*Log(xb)^3*Zeta(2)
          - 22823/864*Log(xb)^4
          + 4165/24*Log(xb)^4*Zeta(2)
          + 149/10*Log(xb)^5
          - 25/2*Log(xb)^6
          )
       + ep*xb^2 * (
          + 7312703/93312
          + 120571/512*Zeta(6)
          - 8477/60*Zeta(5)
          - 238993/1152*Zeta(4)
          - 92039/432*Zeta(3)
          + 3883/24*Zeta(3)^2
          - 3049157/5184*Zeta(2)
          + 4457/24*Zeta(2)*Zeta(3)
          + 120*HPL(R(-6),x)
          + 72*HPL(R(-5),x)
          - 192*HPL(R(-5),x)*Log(xb)
          - 192*HPL(R(-5,1),x)
          - 70*HPL(R(-4),x)
          + 108*HPL(R(-4),x)*Zeta(2)
          - 72*HPL(R(-4),x)*Log(x)
          - 36*HPL(R(-4),x)*Log(x)^2
          + 144*HPL(R(-4),x)*Log(x)*Log(xb)
          + 144*HPL(R(-4,1),x)*Log(x)
          - 72*HPL(R(-4,2),x)
          - 48*HPL(R(-3),x)*Zeta(3)
          + 28*HPL(R(-3),x)*Zeta(2)
          + 70*HPL(R(-3),x)*Log(x)
          - 8*HPL(R(-3),x)*Log(x)*Zeta(2)
          + 36*HPL(R(-3),x)*Log(x)^2
          + 16*HPL(R(-3),x)*Log(x)^3
          - 48*HPL(R(-3),x)*Log(x)^2*Log(xb)
          - 128*HPL(R(-3),x)*Log(xb)*Zeta(2)
          - 128*HPL(R(-3,1),x)*Zeta(2)
          - 48*HPL(R(-3,1),x)*Log(x)^2
          - 64*HPL(R(-3,1,2),x)
          + 56*HPL(R(-3,2),x)
          + 80*HPL(R(-3,2),x)*Log(x)
          - 64*HPL(R(-3,2),x)*Log(xb)
          - 32*HPL(R(-3,2,1),x)
          - 48*HPL(R(-3,3),x)
          + 195*HPL(R(-2),x)*Zeta(4)
          + 32*HPL(R(-2),x)*Zeta(3)
          - 280/3*HPL(R(-2),x)*Zeta(2)
          + 32*HPL(R(-2),x)*Log(x)*Zeta(3)
          - 28*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 35*HPL(R(-2),x)*Log(x)^2
          - 14*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          - 12*HPL(R(-2),x)*Log(x)^3
          - 3*HPL(R(-2),x)*Log(x)^4
          + 8*HPL(R(-2),x)*Log(x)^3*Log(xb)
          + 64*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          - 16*HPL(R(-2),x)*Log(xb)*Zeta(3)
          - 16*HPL(R(-2,1),x)*Zeta(3)
          + 64*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          + 8*HPL(R(-2,1),x)*Log(x)^3
          + 32*HPL(R(-2,1,2),x)*Log(x)
          + 32*HPL(R(-2,1,2,1),x)
          - 16*HPL(R(-2,1,3),x)
          - 140/3*HPL(R(-2,2),x)
          - 48*HPL(R(-2,2),x)*Zeta(2)
          - 56*HPL(R(-2,2),x)*Log(x)
          - 28*HPL(R(-2,2),x)*Log(x)^2
          + 32*HPL(R(-2,2),x)*Log(x)*Log(xb)
          - 64*HPL(R(-2,2,1),x)
          + 32*HPL(R(-2,2,1),x)*Log(xb)
          + 24*HPL(R(-2,2,1,1),x)
          - 16*HPL(R(-2,2,2),x)
          + 32*HPL(R(-2,3),x)
          + 32*HPL(R(-2,3),x)*Log(x)
          - 16*HPL(R(-2,3),x)*Log(xb)
          + 4*HPL(R(-2,3,1),x)
          - 12*HPL(R(-2,4),x)
          - 195*HPL(R(-1),x)*Zeta(4)
          - 70/3*HPL(R(-1),x)*Zeta(3)
          - 32*HPL(R(-1),x)*Log(x)*Zeta(3)
          + 280/3*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 14*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          + 35/3*HPL(R(-1),x)*Log(x)^3
          + 3*HPL(R(-1),x)*Log(x)^4
          + 48*HPL(R(-1,2),x)*Zeta(2)
          + 140/3*HPL(R(-1,2),x)*Log(x)
          + 28*HPL(R(-1,2),x)*Log(x)^2
          + 140/3*HPL(R(-1,2,1),x)
          + 64*HPL(R(-1,2,1),x)*Log(x)
          + 72*HPL(R(-1,2,1,1),x)
          - 70/3*HPL(R(-1,3),x)
          - 32*HPL(R(-1,3),x)*Log(x)
          - 36*HPL(R(-1,3,1),x)
          + 12*HPL(R(-1,4),x)
          + 105383/432*HPL(R(2),x)
          - 835/2*HPL(R(2),x)*Zeta(4)
          - 145*HPL(R(2),x)*Zeta(3)
          - 425/4*HPL(R(2),x)*Zeta(2)
          + 2215/6*HPL(R(2),x)*Log(x)
          - 108*HPL(R(2),x)*Log(x)*Zeta(3)
          - 201/2*HPL(R(2),x)*Log(x)*Zeta(2)
          + 1327/6*HPL(R(2),x)*Log(x)^2
          - 141/4*HPL(R(2),x)*Log(x)^2*Zeta(2)
          + 64*HPL(R(2),x)*Log(x)^3
          + 107/8*HPL(R(2),x)*Log(x)^4
          - 97/2*HPL(R(2),x)*Log(x)^3*Log(xb)
          - 17/2*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 63/2*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          + 313/12*HPL(R(2),x)*Log(x)*Log(xb)
          - 135/2*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          - 41/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 250/9*HPL(R(2),x)*Log(x)*Log(xb)^3
          + 3583/108*HPL(R(2),x)*Log(xb)
          + 176/3*HPL(R(2),x)*Log(xb)*Zeta(3)
          + 109/3*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 551/36*HPL(R(2),x)*Log(xb)^2
          - 214/3*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          + 80/9*HPL(R(2),x)*Log(xb)^3
          - 110/9*HPL(R(2),x)*Log(xb)^4
          - 48*HPL(R(2,-4),x)
          + 48*HPL(R(2,-3),x)*Log(x)
          - 64*HPL(R(2,-2),x)*Zeta(2)
          - 24*HPL(R(2,-2),x)*Log(x)^2
          - 32*HPL(R(2,-2,2),x)
          - 16*HPL(R(2,-1),x)*Zeta(3)
          + 64*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          + 8*HPL(R(2,-1),x)*Log(x)^3
          + 32*HPL(R(2,-1,2),x)*Log(x)
          + 32*HPL(R(2,-1,2,1),x)
          - 16*HPL(R(2,-1,3),x)
          + 94079/216*HPL(R(2,1),x)
          + 176/3*HPL(R(2,1),x)*Zeta(3)
          - 169/6*HPL(R(2,1),x)*Zeta(2)
          + 963/2*HPL(R(2,1),x)*Log(x)
          - 123/2*HPL(R(2,1),x)*Log(x)*Zeta(2)
          + 174*HPL(R(2,1),x)*Log(x)^2
          - 103/2*HPL(R(2,1),x)*Log(x)^3
          + 169/2*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          - 11/3*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 29*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          - 92/9*HPL(R(2,1),x)*Log(xb)
          - 532/3*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          + 28/3*HPL(R(2,1),x)*Log(xb)^2
          - 124/9*HPL(R(2,1),x)*Log(xb)^3
          + 6251/12*HPL(R(2,1,1),x)
          - 212*HPL(R(2,1,1),x)*Zeta(2)
          + 449*HPL(R(2,1,1),x)*Log(x)
          + 106*HPL(R(2,1,1),x)*Log(x)^2
          + 11/3*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          + 4/3*HPL(R(2,1,1),x)*Log(xb)
          - 14/3*HPL(R(2,1,1),x)*Log(xb)^2
          + 1501/3*HPL(R(2,1,1,1),x)
          + 11/3*HPL(R(2,1,1,1),x)*Log(x)
          - 14/3*HPL(R(2,1,1,1),x)*Log(xb)
          + 212*HPL(R(2,1,1,2),x)
          - 52*HPL(R(2,1,2),x)
          - 310*HPL(R(2,1,2),x)*Log(x)
          + 638/3*HPL(R(2,1,2),x)*Log(xb)
          + 272/3*HPL(R(2,1,2,1),x)
          + 252*HPL(R(2,1,3),x)
          + 397/12*HPL(R(2,2),x)
          - 13/2*HPL(R(2,2),x)*Zeta(2)
          + 73*HPL(R(2,2),x)*Log(x)
          + 341/2*HPL(R(2,2),x)*Log(x)^2
          - 304*HPL(R(2,2),x)*Log(x)*Log(xb)
          - 46*HPL(R(2,2),x)*Log(xb)
          + 320/3*HPL(R(2,2),x)*Log(xb)^2
          - 17*HPL(R(2,2,1),x)
          - 239*HPL(R(2,2,1),x)*Log(x)
          + 92*HPL(R(2,2,1),x)*Log(xb)
          + 55*HPL(R(2,2,1,1),x)
          + 256*HPL(R(2,2,2),x)
          - 71*HPL(R(2,3),x)
          - 289*HPL(R(2,3),x)*Log(x)
          + 252*HPL(R(2,3),x)*Log(xb)
          + 195*HPL(R(2,3,1),x)
          + 231*HPL(R(2,4),x)
          - 6461/18*HPL(R(3),x)
          + 185*HPL(R(3),x)*Zeta(3)
          + 59*HPL(R(3),x)*Zeta(2)
          - 444*HPL(R(3),x)*Log(x)
          + 193*HPL(R(3),x)*Log(x)*Zeta(2)
          - 196*HPL(R(3),x)*Log(x)^2
          - 389/6*HPL(R(3),x)*Log(x)^3
          + 505/2*HPL(R(3),x)*Log(x)^2*Log(xb)
          + 105*HPL(R(3),x)*Log(x)*Log(xb)
          - 255*HPL(R(3),x)*Log(x)*Log(xb)^2
          + 101/4*HPL(R(3),x)*Log(xb)
          + 359/2*HPL(R(3),x)*Log(xb)*Zeta(2)
          - 23*HPL(R(3),x)*Log(xb)^2
          + 106/3*HPL(R(3),x)*Log(xb)^3
          - 96*HPL(R(3,-3),x)
          + 96*HPL(R(3,-2),x)*Log(x)
          - 128*HPL(R(3,-1),x)*Zeta(2)
          - 48*HPL(R(3,-1),x)*Log(x)^2
          - 64*HPL(R(3,-1,2),x)
          - 394*HPL(R(3,1),x)
          + 479/2*HPL(R(3,1),x)*Zeta(2)
          - 240*HPL(R(3,1),x)*Log(x)
          + 499/2*HPL(R(3,1),x)*Log(x)^2
          - 449*HPL(R(3,1),x)*Log(x)*Log(xb)
          - 17*HPL(R(3,1),x)*Log(xb)
          + 139/3*HPL(R(3,1),x)*Log(xb)^2
          - 399*HPL(R(3,1,1),x)
          - 448*HPL(R(3,1,1),x)*Log(x)
          + 57*HPL(R(3,1,1),x)*Log(xb)
          + 25*HPL(R(3,1,1,1),x)
          + 432*HPL(R(3,1,2),x)
          - 103*HPL(R(3,2),x)
          - 415*HPL(R(3,2),x)*Log(x)
          + 416*HPL(R(3,2),x)*Log(xb)
          + 391*HPL(R(3,2,1),x)
          + 355*HPL(R(3,3),x)
          + 1199/3*HPL(R(4),x)
          - 380*HPL(R(4),x)*Zeta(2)
          + 317*HPL(R(4),x)*Log(x)
          + 259/2*HPL(R(4),x)*Log(x)^2
          - 429*HPL(R(4),x)*Log(x)*Log(xb)
          - 137*HPL(R(4),x)*Log(xb)
          + 309*HPL(R(4),x)*Log(xb)^2
          - 144*HPL(R(4,-2),x)
          + 144*HPL(R(4,-1),x)*Log(x)
          + 138*HPL(R(4,1),x)
          - 459*HPL(R(4,1),x)*Log(x)
          + 593*HPL(R(4,1),x)*Log(xb)
          + 610*HPL(R(4,1,1),x)
          + 355*HPL(R(4,2),x)
          - 202*HPL(R(5),x)
          - 120*HPL(R(5),x)*Log(x)
          + 229*HPL(R(5),x)*Log(xb)
          - 192*HPL(R(5,-1),x)
          + 275*HPL(R(5,1),x)
          + 62*HPL(R(6),x)
          + 913171/15552*Log(x)
          - 11929/60*Log(x)*Zeta(5)
          - 3941/192*Log(x)*Zeta(4)
          - 4007/18*Log(x)*Zeta(3)
          - 106705/288*Log(x)*Zeta(2)
          + 12665/24*Log(x)*Zeta(2)*Zeta(3)
          + 340145/1728*Log(x)^2
          + 31119/128*Log(x)^2*Zeta(4)
          - 3235/24*Log(x)^2*Zeta(3)
          - 2369/16*Log(x)^2*Zeta(2)
          + 26705/288*Log(x)^3
          - 1999/24*Log(x)^3*Zeta(3)
          - 2729/48*Log(x)^3*Zeta(2)
          + 3247/144*Log(x)^4
          - 1869/64*Log(x)^4*Zeta(2)
          + 2057/480*Log(x)^5
          + 75/64*Log(x)^6
          - 2419/240*Log(x)^5*Log(xb)
          - 713/48*Log(x)^4*Log(xb)
          + 609/16*Log(x)^4*Log(xb)^2
          - 605/16*Log(x)^3*Log(xb)
          + 4015/24*Log(x)^3*Log(xb)*Zeta(2)
          + 565/12*Log(x)^3*Log(xb)^2
          - 1379/18*Log(x)^3*Log(xb)^3
          - 31757/288*Log(x)^2*Log(xb)
          + 4541/12*Log(x)^2*Log(xb)*Zeta(3)
          + 1197/8*Log(x)^2*Log(xb)*Zeta(2)
          + 8507/96*Log(x)^2*Log(xb)^2
          - 2803/8*Log(x)^2*Log(xb)^2*Zeta(2)
          - 1171/18*Log(x)^2*Log(xb)^3
          + 325/4*Log(x)^2*Log(xb)^4
          - 350623/2592*Log(x)*Log(xb)
          - 48713/96*Log(x)*Log(xb)*Zeta(4)
          + 477/2*Log(x)*Log(xb)*Zeta(3)
          + 3389/16*Log(x)*Log(xb)*Zeta(2)
          + 118589/864*Log(x)*Log(xb)^2
          - 3421/6*Log(x)*Log(xb)^2*Zeta(3)
          - 849/4*Log(x)*Log(xb)^2*Zeta(2)
          - 31933/432*Log(x)*Log(xb)^3
          + 5501/18*Log(x)*Log(xb)^3*Zeta(2)
          + 743/18*Log(x)*Log(xb)^4
          - 1873/45*Log(x)*Log(xb)^5
          - 678565/15552*Log(xb)
          + 11891/30*Log(xb)*Zeta(5)
          - 12307/96*Log(xb)*Zeta(4)
          + 1889/12*Log(xb)*Zeta(3)
          + 294653/864*Log(xb)*Zeta(2)
          - 3201/4*Log(xb)*Zeta(2)*Zeta(3)
          + 358115/5184*Log(xb)^2
          + 10693/96*Log(xb)^2*Zeta(4)
          - 1037/6*Log(xb)^2*Zeta(3)
          - 1556/9*Log(xb)^2*Zeta(2)
          - 133531/2592*Log(xb)^3
          + 2491/9*Log(xb)^3*Zeta(3)
          + 1943/18*Log(xb)^3*Zeta(2)
          + 18721/864*Log(xb)^4
          - 4165/36*Log(xb)^4*Zeta(2)
          - 149/15*Log(xb)^5
          + 25/3*Log(xb)^6
          )
       + ep*xb^3 * (
          - 5147449/11664
          - 120571/1024*Zeta(6)
          + 18491/96*Zeta(5)
          - 60919/768*Zeta(4)
          + 50371/144*Zeta(3)
          - 3883/48*Zeta(3)^2
          + 2148437/2592*Zeta(2)
          - 53881/192*Zeta(2)*Zeta(3)
          - 60*HPL(R(-6),x)
          - 79*HPL(R(-5),x)
          + 96*HPL(R(-5),x)*Log(xb)
          + 96*HPL(R(-5,1),x)
          + 167/6*HPL(R(-4),x)
          - 54*HPL(R(-4),x)*Zeta(2)
          + 135/2*HPL(R(-4),x)*Log(x)
          + 18*HPL(R(-4),x)*Log(x)^2
          - 72*HPL(R(-4),x)*Log(x)*Log(xb)
          - 72*HPL(R(-4,1),x)*Log(x)
          + 36*HPL(R(-4,2),x)
          + 24*HPL(R(-3),x)*Zeta(3)
          - 87/2*HPL(R(-3),x)*Zeta(2)
          - 167/6*HPL(R(-3),x)*Log(x)
          + 4*HPL(R(-3),x)*Log(x)*Zeta(2)
          - 28*HPL(R(-3),x)*Log(x)^2
          - 8*HPL(R(-3),x)*Log(x)^3
          + 24*HPL(R(-3),x)*Log(x)^2*Log(xb)
          + 64*HPL(R(-3),x)*Log(xb)*Zeta(2)
          + 64*HPL(R(-3,1),x)*Zeta(2)
          + 24*HPL(R(-3,1),x)*Log(x)^2
          + 32*HPL(R(-3,1,2),x)
          - 41*HPL(R(-3,2),x)
          - 40*HPL(R(-3,2),x)*Log(x)
          + 32*HPL(R(-3,2),x)*Log(xb)
          + 16*HPL(R(-3,2,1),x)
          + 24*HPL(R(-3,3),x)
          - 195/2*HPL(R(-2),x)*Zeta(4)
          - 37/2*HPL(R(-2),x)*Zeta(3)
          + 334/9*HPL(R(-2),x)*Zeta(2)
          - 16*HPL(R(-2),x)*Log(x)*Zeta(3)
          + 169/6*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 167/12*HPL(R(-2),x)*Log(x)^2
          + 7*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          + 89/12*HPL(R(-2),x)*Log(x)^3
          + 3/2*HPL(R(-2),x)*Log(x)^4
          - 4*HPL(R(-2),x)*Log(x)^3*Log(xb)
          - 32*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          + 8*HPL(R(-2),x)*Log(xb)*Zeta(3)
          + 8*HPL(R(-2,1),x)*Zeta(3)
          - 32*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          - 4*HPL(R(-2,1),x)*Log(x)^3
          - 16*HPL(R(-2,1,2),x)*Log(x)
          - 16*HPL(R(-2,1,2,1),x)
          + 8*HPL(R(-2,1,3),x)
          + 167/9*HPL(R(-2,2),x)
          + 24*HPL(R(-2,2),x)*Zeta(2)
          + 100/3*HPL(R(-2,2),x)*Log(x)
          + 14*HPL(R(-2,2),x)*Log(x)^2
          - 16*HPL(R(-2,2),x)*Log(x)*Log(xb)
          + 37*HPL(R(-2,2,1),x)
          - 16*HPL(R(-2,2,1),x)*Log(xb)
          - 12*HPL(R(-2,2,1,1),x)
          + 8*HPL(R(-2,2,2),x)
          - 37/2*HPL(R(-2,3),x)
          - 16*HPL(R(-2,3),x)*Log(x)
          + 8*HPL(R(-2,3),x)*Log(xb)
          - 2*HPL(R(-2,3,1),x)
          + 6*HPL(R(-2,4),x)
          + 715/8*HPL(R(-1),x)*Zeta(4)
          + 167/18*HPL(R(-1),x)*Zeta(3)
          + 44/3*HPL(R(-1),x)*Log(x)*Zeta(3)
          - 334/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 77/12*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          - 167/36*HPL(R(-1),x)*Log(x)^3
          - 11/8*HPL(R(-1),x)*Log(x)^4
          - 22*HPL(R(-1,2),x)*Zeta(2)
          - 167/9*HPL(R(-1,2),x)*Log(x)
          - 77/6*HPL(R(-1,2),x)*Log(x)^2
          - 167/9*HPL(R(-1,2,1),x)
          - 88/3*HPL(R(-1,2,1),x)*Log(x)
          - 33*HPL(R(-1,2,1,1),x)
          + 167/18*HPL(R(-1,3),x)
          + 44/3*HPL(R(-1,3),x)*Log(x)
          + 33/2*HPL(R(-1,3,1),x)
          - 11/2*HPL(R(-1,4),x)
          - 297/8*HPL(R(2),x)
          + 835/4*HPL(R(2),x)*Zeta(4)
          + 2251/24*HPL(R(2),x)*Zeta(3)
          + 11713/144*HPL(R(2),x)*Zeta(2)
          - 6725/54*HPL(R(2),x)*Log(x)
          + 54*HPL(R(2),x)*Log(x)*Zeta(3)
          + 40*HPL(R(2),x)*Log(x)*Zeta(2)
          - 16955/144*HPL(R(2),x)*Log(x)^2
          + 141/8*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 3299/72*HPL(R(2),x)*Log(x)^3
          - 107/16*HPL(R(2),x)*Log(x)^4
          + 97/4*HPL(R(2),x)*Log(x)^3*Log(xb)
          + 103/8*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 63/4*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          - 4075/72*HPL(R(2),x)*Log(x)*Log(xb)
          + 135/4*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          + 227/8*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 125/9*HPL(R(2),x)*Log(x)*Log(xb)^3
          - 9023/108*HPL(R(2),x)*Log(xb)
          - 88/3*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 1019/24*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 1025/24*HPL(R(2),x)*Log(xb)^2
          + 107/3*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          - 589/36*HPL(R(2),x)*Log(xb)^3
          + 55/9*HPL(R(2),x)*Log(xb)^4
          + 24*HPL(R(2,-4),x)
          - 24*HPL(R(2,-3),x)*Log(x)
          + 32*HPL(R(2,-2),x)*Zeta(2)
          + 12*HPL(R(2,-2),x)*Log(x)^2
          + 16*HPL(R(2,-2,2),x)
          + 8*HPL(R(2,-1),x)*Zeta(3)
          - 32*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          - 4*HPL(R(2,-1),x)*Log(x)^3
          - 16*HPL(R(2,-1,2),x)*Log(x)
          - 16*HPL(R(2,-1,2,1),x)
          + 8*HPL(R(2,-1,3),x)
          - 11593/54*HPL(R(2,1),x)
          - 88/3*HPL(R(2,1),x)*Zeta(3)
          - 9*HPL(R(2,1),x)*Zeta(2)
          - 18227/72*HPL(R(2,1),x)*Log(x)
          + 123/4*HPL(R(2,1),x)*Log(x)*Zeta(2)
          - 2089/24*HPL(R(2,1),x)*Log(x)^2
          + 103/4*HPL(R(2,1),x)*Log(x)^3
          - 169/4*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          + 37/3*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 29/2*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 1571/72*HPL(R(2,1),x)*Log(xb)
          + 266/3*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 107/8*HPL(R(2,1),x)*Log(xb)^2
          + 62/9*HPL(R(2,1),x)*Log(xb)^3
          - 9347/36*HPL(R(2,1,1),x)
          + 106*HPL(R(2,1,1),x)*Zeta(2)
          - 803/3*HPL(R(2,1,1),x)*Log(x)
          - 53*HPL(R(2,1,1),x)*Log(x)^2
          - 11/6*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          - 41/12*HPL(R(2,1,1),x)*Log(xb)
          + 7/3*HPL(R(2,1,1),x)*Log(xb)^2
          - 1209/4*HPL(R(2,1,1,1),x)
          - 11/6*HPL(R(2,1,1,1),x)*Log(x)
          + 7/3*HPL(R(2,1,1,1),x)*Log(xb)
          - 106*HPL(R(2,1,1,2),x)
          + 859/12*HPL(R(2,1,2),x)
          + 155*HPL(R(2,1,2),x)*Log(x)
          - 319/3*HPL(R(2,1,2),x)*Log(xb)
          - 136/3*HPL(R(2,1,2,1),x)
          - 126*HPL(R(2,1,3),x)
          - 1379/24*HPL(R(2,2),x)
          + 13/4*HPL(R(2,2),x)*Zeta(2)
          - 1195/12*HPL(R(2,2),x)*Log(x)
          - 341/4*HPL(R(2,2),x)*Log(x)^2
          + 152*HPL(R(2,2),x)*Log(x)*Log(xb)
          + 815/12*HPL(R(2,2),x)*Log(xb)
          - 160/3*HPL(R(2,2),x)*Log(xb)^2
          + 61/2*HPL(R(2,2,1),x)
          + 239/2*HPL(R(2,2,1),x)*Log(x)
          - 46*HPL(R(2,2,1),x)*Log(xb)
          - 55/2*HPL(R(2,2,1,1),x)
          - 128*HPL(R(2,2,2),x)
          + 1057/12*HPL(R(2,3),x)
          + 289/2*HPL(R(2,3),x)*Log(x)
          - 126*HPL(R(2,3),x)*Log(xb)
          - 195/2*HPL(R(2,3,1),x)
          - 231/2*HPL(R(2,4),x)
          + 7249/36*HPL(R(3),x)
          - 185/2*HPL(R(3),x)*Zeta(3)
          + 97/48*HPL(R(3),x)*Zeta(2)
          + 5695/18*HPL(R(3),x)*Log(x)
          - 193/2*HPL(R(3),x)*Log(x)*Zeta(2)
          + 3883/24*HPL(R(3),x)*Log(x)^2
          + 389/12*HPL(R(3),x)*Log(x)^3
          - 505/4*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 472/3*HPL(R(3),x)*Log(x)*Log(xb)
          + 255/2*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 3937/72*HPL(R(3),x)*Log(xb)
          - 359/4*HPL(R(3),x)*Log(xb)*Zeta(2)
          + 815/24*HPL(R(3),x)*Log(xb)^2
          - 53/3*HPL(R(3),x)*Log(xb)^3
          + 48*HPL(R(3,-3),x)
          - 48*HPL(R(3,-2),x)*Log(x)
          + 64*HPL(R(3,-1),x)*Zeta(2)
          + 24*HPL(R(3,-1),x)*Log(x)^2
          + 32*HPL(R(3,-1,2),x)
          + 12443/72*HPL(R(3,1),x)
          - 479/4*HPL(R(3,1),x)*Zeta(2)
          + 103/2*HPL(R(3,1),x)*Log(x)
          - 499/4*HPL(R(3,1),x)*Log(x)^2
          + 449/2*HPL(R(3,1),x)*Log(x)*Log(xb)
          + 61/2*HPL(R(3,1),x)*Log(xb)
          - 139/6*HPL(R(3,1),x)*Log(xb)^2
          + 733/3*HPL(R(3,1,1),x)
          + 224*HPL(R(3,1,1),x)*Log(x)
          - 57/2*HPL(R(3,1,1),x)*Log(xb)
          - 25/2*HPL(R(3,1,1,1),x)
          - 216*HPL(R(3,1,2),x)
          + 553/4*HPL(R(3,2),x)
          + 415/2*HPL(R(3,2),x)*Log(x)
          - 208*HPL(R(3,2),x)*Log(xb)
          - 391/2*HPL(R(3,2,1),x)
          - 355/2*HPL(R(3,3),x)
          - 22295/72*HPL(R(4),x)
          + 190*HPL(R(4),x)*Zeta(2)
          - 794/3*HPL(R(4),x)*Log(x)
          - 259/4*HPL(R(4),x)*Log(x)^2
          + 429/2*HPL(R(4),x)*Log(x)*Log(xb)
          + 2351/12*HPL(R(4),x)*Log(xb)
          - 309/2*HPL(R(4),x)*Log(xb)^2
          + 72*HPL(R(4,-2),x)
          - 72*HPL(R(4,-1),x)*Log(x)
          + 233/6*HPL(R(4,1),x)
          + 459/2*HPL(R(4,1),x)*Log(x)
          - 593/2*HPL(R(4,1),x)*Log(xb)
          - 305*HPL(R(4,1,1),x)
          - 355/2*HPL(R(4,2),x)
          + 3863/24*HPL(R(5),x)
          + 60*HPL(R(5),x)*Log(x)
          - 229/2*HPL(R(5),x)*Log(xb)
          + 96*HPL(R(5,-1),x)
          - 275/2*HPL(R(5,1),x)
          - 31*HPL(R(6),x)
          - 382001/864*Log(x)
          + 11929/120*Log(x)*Zeta(5)
          - 128725/1536*Log(x)*Zeta(4)
          + 49223/144*Log(x)*Zeta(3)
          + 171581/288*Log(x)*Zeta(2)
          - 12665/48*Log(x)*Zeta(2)*Zeta(3)
          - 284455/864*Log(x)^2
          - 31119/256*Log(x)^2*Zeta(4)
          + 32009/192*Log(x)^2*Zeta(3)
          + 145735/576*Log(x)^2*Zeta(2)
          - 321571/2592*Log(x)^3
          + 1999/48*Log(x)^3*Zeta(3)
          + 84413/1152*Log(x)^3*Zeta(2)
          - 11299/384*Log(x)^4
          + 1869/128*Log(x)^4*Zeta(2)
          - 58061/11520*Log(x)^5
          - 75/128*Log(x)^6
          + 2419/480*Log(x)^5*Log(xb)
          + 30859/1152*Log(x)^4*Log(xb)
          - 609/32*Log(x)^4*Log(xb)^2
          + 50881/432*Log(x)^3*Log(xb)
          - 4015/48*Log(x)^3*Log(xb)*Zeta(2)
          - 2561/32*Log(x)^3*Log(xb)^2
          + 1379/36*Log(x)^3*Log(xb)^3
          + 51907/144*Log(x)^2*Log(xb)
          - 4541/24*Log(x)^2*Log(xb)*Zeta(3)
          - 16065/64*Log(x)^2*Log(xb)*Zeta(2)
          - 69221/288*Log(x)^2*Log(xb)^2
          + 2803/16*Log(x)^2*Log(xb)^2*Zeta(2)
          + 1761/16*Log(x)^2*Log(xb)^3
          - 325/8*Log(x)^2*Log(xb)^4
          + 129707/216*Log(x)*Log(xb)
          + 48713/192*Log(x)*Log(xb)*Zeta(4)
          - 18719/48*Log(x)*Log(xb)*Zeta(3)
          - 6673/12*Log(x)*Log(xb)*Zeta(2)
          - 91477/216*Log(x)*Log(xb)^2
          + 3421/12*Log(x)*Log(xb)^2*Zeta(3)
          + 10469/32*Log(x)*Log(xb)^2*Zeta(2)
          + 84307/432*Log(x)*Log(xb)^3
          - 5501/36*Log(x)*Log(xb)^3*Zeta(2)
          - 9979/144*Log(x)*Log(xb)^4
          + 1873/90*Log(x)*Log(xb)^5
          + 1616785/3888*Log(xb)
          - 11891/60*Log(xb)*Zeta(5)
          + 85825/768*Log(xb)*Zeta(4)
          - 1567/4*Log(xb)*Zeta(3)
          - 327805/432*Log(xb)*Zeta(2)
          + 3201/8*Log(xb)*Zeta(2)*Zeta(3)
          - 98621/324*Log(xb)^2
          - 10693/192*Log(xb)^2*Zeta(4)
          + 13333/48*Log(xb)^2*Zeta(3)
          + 116291/288*Log(xb)^2*Zeta(2)
          + 305/2*Log(xb)^3
          - 2491/18*Log(xb)^3*Zeta(3)
          - 2549/16*Log(xb)^3*Zeta(2)
          - 95807/1728*Log(xb)^4
          + 4165/72*Log(xb)^4*Zeta(2)
          + 657/40*Log(xb)^5
          - 25/6*Log(xb)^6
          )
       + ep*xb^4 * (
          + 1/24*Zeta(2)
          - 1/144*Log(x)^2
          + 1/72*Log(x)*Log(xb)
          - 1/144*Log(xb)^2
          )
        )
     + CA^2*Nf * (
       + ep^-3 * (
          + 1/18
          )
       + ep^-3*xb * (
          - 1/9
          )
       + ep^-3*xb^2 * (
          + 1/18
          )
       + ep^-2 * (
          + 17/54
          + 11/72*Log(x)
          - 7/36*Log(xb)
          )
       + ep^-2*xb * (
          - 85/216
          - 11/36*Log(x)
          + 7/18*Log(xb)
          )
       + ep^-2*xb^2 * (
          + 55/432
          + 11/72*Log(x)
          - 7/36*Log(xb)
          )
       + ep^-2*xb^3 * (
          + 1/16
          )
       + ep^-1 * (
          + 89/81
          - 29/72*Zeta(2)
          + 187/216*Log(x)
          + 11/48*Log(x)^2
          - 41/72*Log(x)*Log(xb)
          - 119/108*Log(xb)
          + 13/36*Log(xb)^2
          )
       + ep^-1*xb * (
          - 52/81
          + 29/36*Zeta(2)
          - 227/216*Log(x)
          - 11/24*Log(x)^2
          + 41/36*Log(x)*Log(xb)
          + 40/27*Log(xb)
          - 13/18*Log(xb)^2
          )
       + ep^-1*xb^2 * (
          - 311/2592
          - 29/72*Zeta(2)
          + 131/432*Log(x)
          + 11/48*Log(x)^2
          - 41/72*Log(x)*Log(xb)
          - 233/432*Log(xb)
          + 13/36*Log(xb)^2
          )
       + ep^-1*xb^3 * (
          + 1/2
          + 3/16*Log(x)
          - 1/6*Log(xb)
          )
       +  (
          + 6041/1944
          - 8/9*Zeta(3)
          - 457/216*Zeta(2)
          - 1/6*HPL(R(2),x)
          + 1/36*HPL(R(2),x)*Log(xb)
          + 1/36*HPL(R(2,1),x)
          - 1/12*HPL(R(3),x)
          + 979/324*Log(x)
          - 47/48*Log(x)*Zeta(2)
          + 175/144*Log(x)^2
          + 11/48*Log(x)^3
          - 43/48*Log(x)^2*Log(xb)
          - 697/216*Log(x)*Log(xb)
          + 163/144*Log(x)*Log(xb)^2
          - 623/162*Log(xb)
          + 13/9*Log(xb)*Zeta(2)
          + 221/108*Log(xb)^2
          - 103/216*Log(xb)^3
          )
       + xb * (
          + 211/972
          + 16/9*Zeta(3)
          + 1093/432*Zeta(2)
          + 1/3*HPL(R(2),x)
          - 1/18*HPL(R(2),x)*Log(xb)
          - 1/18*HPL(R(2,1),x)
          + 1/6*HPL(R(3),x)
          - 497/324*Log(x)
          + 47/24*Log(x)*Zeta(2)
          - 197/144*Log(x)^2
          - 11/24*Log(x)^3
          + 43/24*Log(x)^2*Log(xb)
          + 457/108*Log(x)*Log(xb)
          - 163/72*Log(x)*Log(xb)^2
          + 248/81*Log(xb)
          - 26/9*Log(xb)*Zeta(2)
          - 155/54*Log(xb)^2
          + 103/108*Log(xb)^3
          )
       + xb^2 * (
          - 26381/15552
          - 8/9*Zeta(3)
          - 613/864*Zeta(2)
          - 5/24*HPL(R(2),x)
          + 1/36*HPL(R(2),x)*Log(xb)
          + 1/36*HPL(R(2,1),x)
          - 1/12*HPL(R(3),x)
          - 1645/2592*Log(x)
          - 47/48*Log(x)*Zeta(2)
          + 83/288*Log(x)^2
          + 11/48*Log(x)^3
          - 43/48*Log(x)^2*Log(xb)
          - 611/432*Log(x)*Log(xb)
          + 163/144*Log(x)*Log(xb)^2
          - 977/2592*Log(xb)
          + 13/9*Log(xb)*Zeta(2)
          + 949/864*Log(xb)^2
          - 103/216*Log(xb)^3
          )
       + xb^3 * (
          + 175/72
          - 47/96*Zeta(2)
          + 1/24*HPL(R(2),x)
          + 3/2*Log(x)
          + 31/96*Log(x)^2
          - 13/24*Log(x)*Log(xb)
          - 47/36*Log(xb)
          + 1/4*Log(xb)^2
          )
       + ep * (
          + 23051/2916
          - 77/288*Zeta(4)
          - 1043/216*Zeta(3)
          - 535/81*Zeta(2)
          - 49/36*HPL(R(2),x)
          - 1/6*HPL(R(2),x)*Zeta(2)
          - 11/12*HPL(R(2),x)*Log(x)
          + 1/8*HPL(R(2),x)*Log(x)^2
          + 1/12*HPL(R(2),x)*Log(x)*Log(xb)
          + 2/27*HPL(R(2),x)*Log(xb)
          - 1/9*HPL(R(2),x)*Log(xb)^2
          - 91/108*HPL(R(2,1),x)
          + 1/12*HPL(R(2,1),x)*Log(x)
          - 1/9*HPL(R(2,1),x)*Log(xb)
          + 1/4*HPL(R(2,2),x)
          + 23/72*HPL(R(3),x)
          - 3/4*HPL(R(3),x)*Log(x)
          + 1/4*HPL(R(3),x)*Log(xb)
          - 1/12*HPL(R(3,1),x)
          + HPL(R(4),x)
          + 16795/1944*Log(x)
          - 187/72*Log(x)*Zeta(3)
          - 691/144*Log(x)*Zeta(2)
          + 104/27*Log(x)^2
          - 47/32*Log(x)^2*Zeta(2)
          + 41/36*Log(x)^3
          + 11/64*Log(x)^4
          - 15/16*Log(x)^3*Log(xb)
          - 737/144*Log(x)^2*Log(xb)
          + 179/96*Log(x)^2*Log(xb)^2
          - 3649/324*Log(x)*Log(xb)
          + 185/48*Log(x)*Log(xb)*Zeta(2)
          + 2771/432*Log(x)*Log(xb)^2
          - 689/432*Log(x)*Log(xb)^3
          - 21103/1944*Log(xb)
          + 11/3*Log(xb)*Zeta(3)
          + 893/108*Log(xb)*Zeta(2)
          + 1157/162*Log(xb)^2
          - 397/144*Log(xb)^2*Zeta(2)
          - 1751/648*Log(xb)^3
          + 217/432*Log(xb)^4
          )
       + ep*xb * (
          + 16985/2916
          + 77/144*Zeta(4)
          + 1387/216*Zeta(3)
          + 1417/648*Zeta(2)
          + 29/12*HPL(R(2),x)
          + 1/3*HPL(R(2),x)*Zeta(2)
          + 23/12*HPL(R(2),x)*Log(x)
          - 1/4*HPL(R(2),x)*Log(x)^2
          - 1/6*HPL(R(2),x)*Log(x)*Log(xb)
          - 1/108*HPL(R(2),x)*Log(xb)
          + 2/9*HPL(R(2),x)*Log(xb)^2
          + 215/108*HPL(R(2,1),x)
          - 1/6*HPL(R(2,1),x)*Log(x)
          + 2/9*HPL(R(2,1),x)*Log(xb)
          - 1/2*HPL(R(2,2),x)
          - 19/18*HPL(R(3),x)
          + 3/2*HPL(R(3),x)*Log(x)
          - 1/2*HPL(R(3),x)*Log(xb)
          + 1/6*HPL(R(3,1),x)
          - 2*HPL(R(4),x)
          + 2773/1944*Log(x)
          + 187/36*Log(x)*Zeta(3)
          + 749/144*Log(x)*Zeta(2)
          - 79/108*Log(x)^2
          + 47/16*Log(x)^2*Zeta(2)
          - 169/144*Log(x)^3
          - 11/32*Log(x)^4
          + 15/8*Log(x)^3*Log(xb)
          + 119/18*Log(x)^2*Log(xb)
          - 179/48*Log(x)^2*Log(xb)^2
          + 2615/324*Log(x)*Log(xb)
          - 185/24*Log(x)*Log(xb)*Zeta(2)
          - 238/27*Log(x)*Log(xb)^2
          + 689/216*Log(x)*Log(xb)^3
          + 3175/972*Log(xb)
          - 22/3*Log(xb)*Zeta(3)
          - 1141/108*Log(xb)*Zeta(2)
          - 2117/324*Log(xb)^2
          + 397/72*Log(xb)^2*Zeta(2)
          + 631/162*Log(xb)^3
          - 217/216*Log(xb)^4
          )
       + ep*xb^2 * (
          - 622331/93312
          - 77/288*Zeta(4)
          - 943/432*Zeta(3)
          + 14009/5184*Zeta(2)
          - 215/144*HPL(R(2),x)
          - 1/6*HPL(R(2),x)*Zeta(2)
          - 29/24*HPL(R(2),x)*Log(x)
          + 1/8*HPL(R(2),x)*Log(x)^2
          + 1/12*HPL(R(2),x)*Log(x)*Log(xb)
          - 5/54*HPL(R(2),x)*Log(xb)
          - 1/9*HPL(R(2),x)*Log(xb)^2
          - 145/108*HPL(R(2,1),x)
          + 1/12*HPL(R(2,1),x)*Log(x)
          - 1/9*HPL(R(2,1),x)*Log(xb)
          + 1/4*HPL(R(2,2),x)
          + 59/72*HPL(R(3),x)
          - 3/4*HPL(R(3),x)*Log(x)
          + 1/4*HPL(R(3),x)*Log(xb)
          - 1/12*HPL(R(3,1),x)
          + HPL(R(4),x)
          - 89335/15552*Log(x)
          - 187/72*Log(x)*Zeta(3)
          - 191/288*Log(x)*Zeta(2)
          - 3781/1728*Log(x)^2
          - 47/32*Log(x)^2*Zeta(2)
          + 37/288*Log(x)^3
          + 11/64*Log(x)^4
          - 15/16*Log(x)^3*Log(xb)
          - 601/288*Log(x)^2*Log(xb)
          + 179/96*Log(x)^2*Log(xb)^2
          + 319/2592*Log(x)*Log(xb)
          + 185/48*Log(x)*Log(xb)*Zeta(2)
          + 2725/864*Log(x)*Log(xb)^2
          - 689/432*Log(x)*Log(xb)^3
          + 27817/15552*Log(xb)
          + 11/3*Log(xb)*Zeta(3)
          + 2995/864*Log(xb)*Zeta(2)
          + 7585/5184*Log(xb)^2
          - 397/144*Log(xb)^2*Zeta(2)
          - 3953/2592*Log(xb)^3
          + 217/432*Log(xb)^4
          )
       + ep*xb^3 * (
          + 505/54
          - 37/48*Zeta(3)
          - 281/72*Zeta(2)
          + 11/36*HPL(R(2),x)
          + 1/4*HPL(R(2),x)*Log(x)
          + 1/12*HPL(R(2),x)*Log(xb)
          + 1/3*HPL(R(2,1),x)
          - 7/24*HPL(R(3),x)
          + 263/36*Log(x)
          - 157/96*Log(x)*Zeta(2)
          + 373/144*Log(x)^2
          + 35/96*Log(x)^3
          - 43/48*Log(x)^2*Log(xb)
          - 103/24*Log(x)*Log(xb)
          + 7/8*Log(x)*Log(xb)^2
          - 449/72*Log(xb)
          + 3/2*Log(xb)*Zeta(2)
          + 281/144*Log(xb)^2
          - 5/18*Log(xb)^3
          )
       + ep*xb^4 * (
          - 1/24*Zeta(2)
          + 1/144*Log(x)^2
          - 1/72*Log(x)*Log(xb)
          + 1/144*Log(xb)^2
          )
        )
     + CA*Nf^2 * (
       + ep^-1*xb * (
          - 1/216
          )
       + xb * (
          - 59/1296
          - 1/72*Log(x)
          + 1/54*Log(xb)
          )
       + xb^2 * (
          - 1/144
          )
       + xb^3 * (
          + 1/864
          )
       + ep*xb * (
          - 173/648
          + 1/48*Zeta(2)
          - 59/432*Log(x)
          - 1/48*Log(x)^2
          + 1/18*Log(x)*Log(xb)
          + 59/324*Log(xb)
          - 1/27*Log(xb)^2
          )
       + ep*xb^2 * (
          - 77/864
          - 1/48*Log(x)
          + 1/48*Log(xb)
          )
       + ep*xb^3 * (
          + 5/432
          + 1/288*Log(x)
          - 1/432*Log(xb)
          )
        )
);
*
   SigmaN3LOQGtoHQ = C1^2*Pi/64/v^2 * (N*aspi0)^3 * (mu^2/M_H^2)^(3*ep) * (
     + CA^3 * (
       + ep^-5 * (
          - 7/216
          )
       + ep^-5*xb^2 * (
          - 7/216
          )
       + ep^-4 * (
          + 11/162
          - 11/216*Log(x)
          + 7/108*Log(xb)
          )
       + ep^-4*xb * (
          - 7/108
          )
       + ep^-4*xb^2 * (
          + 61/1296
          - 11/216*Log(x)
          + 7/108*Log(xb)
          )
       + ep^-3 * (
          + 61/648
          + 79/432*Zeta(2)
          + 55/324*Log(x)
          - 29/432*Log(x)^2
          + 5/36*Log(x)*Log(xb)
          - 11/54*Log(xb)
          - 1/12*Log(xb)^2
          )
       + ep^-3*xb * (
          + 7/162
          - 11/108*Log(x)
          + 7/54*Log(xb)
          )
       + ep^-3*xb^2 * (
          + 71/324
          + 79/432*Zeta(2)
          + 139/1296*Log(x)
          - 29/432*Log(x)^2
          + 5/36*Log(x)*Log(xb)
          - 35/216*Log(xb)
          - 1/12*Log(xb)^2
          )
       + ep^-2 * (
          - 163/2916
          + 73/216*Zeta(3)
          - 229/324*Zeta(2)
          + 1/36*HPL(R(2),x)
          - 1/18*HPL(R(2),x)*Log(x)
          - 5/54*HPL(R(2),x)*Log(xb)
          - 4/27*HPL(R(2,1),x)
          + 1/9*HPL(R(3),x)
          + 397/1944*Log(x)
          + 211/432*Log(x)*Zeta(2)
          + 29/108*Log(x)^2
          - 29/432*Log(x)^3
          + 43/216*Log(x)^2*Log(xb)
          - 187/324*Log(x)*Log(xb)
          - 7/27*Log(x)*Log(xb)^2
          - 107/486*Log(xb)
          - 5/8*Log(xb)*Zeta(2)
          + 55/162*Log(xb)^2
          + 8/81*Log(xb)^3
          )
       + ep^-2*xb * (
          + 41/108
          + 67/216*Zeta(2)
          + 1/18*HPL(R(2),x)
          + 59/324*Log(x)
          - 23/216*Log(x)^2
          + 5/18*Log(x)*Log(xb)
          - 1/4*Log(xb)
          - 1/6*Log(xb)^2
          )
       + ep^-2*xb^2 * (
          + 317/729
          + 73/216*Zeta(3)
          - 1085/2592*Zeta(2)
          - 1/18*HPL(R(2),x)*Log(x)
          - 5/54*HPL(R(2),x)*Log(xb)
          - 4/27*HPL(R(2,1),x)
          + 1/9*HPL(R(3),x)
          + 134/243*Log(x)
          + 211/432*Log(x)*Zeta(2)
          + 103/864*Log(x)^2
          - 29/432*Log(x)^3
          + 43/216*Log(x)^2*Log(xb)
          - 239/648*Log(x)*Log(xb)
          - 7/27*Log(x)*Log(xb)^2
          - 1211/1944*Log(xb)
          - 5/8*Log(xb)*Zeta(2)
          + 83/324*Log(xb)^2
          + 8/81*Log(xb)^3
          )
       + ep^-1 * (
          - 1859/4374
          - 8039/3456*Zeta(4)
          - 23/18*Zeta(3)
          - 5891/3888*Zeta(2)
          + 25/108*HPL(R(2),x)
          + 7/18*HPL(R(2),x)*Zeta(2)
          + 37/108*HPL(R(2),x)*Log(x)
          - 7/36*HPL(R(2),x)*Log(x)^2
          - 7/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 22/81*HPL(R(2),x)*Log(xb)
          + 1/6*HPL(R(2),x)*Log(xb)^2
          + 199/324*HPL(R(2,1),x)
          - 29/54*HPL(R(2,1),x)*Log(x)
          + 1/18*HPL(R(2,1),x)*Log(xb)
          - 1/2*HPL(R(2,1,1),x)
          - 1/9*HPL(R(2,2),x)
          - 53/108*HPL(R(3),x)
          + 1/2*HPL(R(3),x)*Log(x)
          - 1/9*HPL(R(3),x)*Log(xb)
          + 1/6*HPL(R(3,1),x)
          - 1/3*HPL(R(4),x)
          - 271/1458*Log(x)
          + 55/72*Log(x)*Zeta(3)
          - 361/216*Log(x)*Zeta(2)
          + 547/1296*Log(x)^2
          + 167/288*Log(x)^2*Zeta(2)
          + 31/108*Log(x)^3
          - 29/576*Log(x)^4
          + 43/216*Log(x)^3*Log(xb)
          - 187/216*Log(x)^2*Log(xb)
          - 17/36*Log(x)^2*Log(xb)^2
          - 283/486*Log(x)*Log(xb)
          - 323/216*Log(x)*Log(xb)*Zeta(2)
          + 737/648*Log(x)*Log(xb)^2
          + 43/108*Log(x)*Log(xb)^3
          + 541/1458*Log(xb)
          - 95/108*Log(xb)*Zeta(3)
          + 341/162*Log(xb)*Zeta(2)
          + 23/81*Log(xb)^2
          + 287/216*Log(xb)^2*Zeta(2)
          - 143/324*Log(xb)^3
          - 1/9*Log(xb)^4
          )
       + ep^-1*xb * (
          + 1583/1458
          + 61/108*Zeta(3)
          - 161/324*Zeta(2)
          - 13/108*HPL(R(2),x)
          + 1/6*HPL(R(2),x)*Log(x)
          - 5/27*HPL(R(2),x)*Log(xb)
          - 1/54*HPL(R(2,1),x)
          + 1/18*HPL(R(3),x)
          + 1123/972*Log(x)
          + 127/216*Log(x)*Zeta(2)
          + 19/108*Log(x)^2
          - 5/72*Log(x)^3
          + 43/108*Log(x)^2*Log(xb)
          - 221/324*Log(x)*Log(xb)
          - 14/27*Log(x)*Log(xb)^2
          - 332/243*Log(xb)
          - 5/4*Log(xb)*Zeta(2)
          + 287/648*Log(xb)^2
          + 16/81*Log(xb)^3
          )
       + ep^-1*xb^2 * (
          - 9521/69984
          - 8039/3456*Zeta(4)
          - 143/144*Zeta(3)
          - 2699/972*Zeta(2)
          + 7/18*HPL(R(2),x)*Zeta(2)
          + 11/54*HPL(R(2),x)*Log(x)
          - 7/36*HPL(R(2),x)*Log(x)^2
          - 7/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 61/324*HPL(R(2),x)*Log(xb)
          + 1/6*HPL(R(2),x)*Log(xb)^2
          + 127/324*HPL(R(2,1),x)
          - 29/54*HPL(R(2,1),x)*Log(x)
          + 1/18*HPL(R(2,1),x)*Log(xb)
          - 1/2*HPL(R(2,1,1),x)
          - 1/9*HPL(R(2,2),x)
          - 35/108*HPL(R(3),x)
          + 1/2*HPL(R(3),x)*Log(x)
          - 1/9*HPL(R(3),x)*Log(xb)
          + 1/6*HPL(R(3,1),x)
          - 1/3*HPL(R(4),x)
          + 3643/2916*Log(x)
          + 55/72*Log(x)*Zeta(3)
          - 313/864*Log(x)*Zeta(2)
          + 67/81*Log(x)^2
          + 167/288*Log(x)^2*Zeta(2)
          + 55/864*Log(x)^3
          - 29/576*Log(x)^4
          + 43/216*Log(x)^3*Log(xb)
          - 149/432*Log(x)^2*Log(xb)
          - 17/36*Log(x)^2*Log(xb)^2
          - 3481/1944*Log(x)*Log(xb)
          - 323/216*Log(x)*Log(xb)*Zeta(2)
          + 413/648*Log(x)*Log(xb)^2
          + 43/108*Log(x)*Log(xb)^3
          - 9415/11664*Log(xb)
          - 95/108*Log(xb)*Zeta(3)
          + 1189/1296*Log(xb)*Zeta(2)
          + 1223/1296*Log(xb)^2
          + 287/216*Log(xb)^2*Zeta(2)
          - 187/648*Log(xb)^3
          - 1/9*Log(xb)^4
          )
       +  (
          - 1843/1458
          + 1771/1080*Zeta(5)
          - 3725/2592*Zeta(4)
          - 4567/1944*Zeta(3)
          - 706/729*Zeta(2)
          - 51/16*Zeta(2)*Zeta(3)
          - 329/648*HPL(R(2),x)
          + 7/9*HPL(R(2),x)*Zeta(3)
          - 25/216*HPL(R(2),x)*Zeta(2)
          + 467/324*HPL(R(2),x)*Log(x)
          + 43/36*HPL(R(2),x)*Log(x)*Zeta(2)
          + 67/72*HPL(R(2),x)*Log(x)^2
          - 31/108*HPL(R(2),x)*Log(x)^3
          - 1/18*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 22/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 29/54*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 635/972*HPL(R(2),x)*Log(xb)
          + 25/108*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 187/324*HPL(R(2),x)*Log(xb)^2
          - 20/81*HPL(R(2),x)*Log(xb)^3
          + 1937/972*HPL(R(2,1),x)
          + 47/54*HPL(R(2,1),x)*Zeta(2)
          + 295/108*HPL(R(2,1),x)*Log(x)
          - 25/36*HPL(R(2,1),x)*Log(x)^2
          + 4/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 11/162*HPL(R(2,1),x)*Log(xb)
          - 4/27*HPL(R(2,1),x)*Log(xb)^2
          + 113/36*HPL(R(2,1,1),x)
          - 13/6*HPL(R(2,1,1),x)*Log(x)
          - 5/54*HPL(R(2,1,1),x)*Log(xb)
          - 61/27*HPL(R(2,1,1,1),x)
          + 8/9*HPL(R(2,1,2),x)
          + 4/27*HPL(R(2,2),x)
          - 5/9*HPL(R(2,2),x)*Log(x)
          + 7/9*HPL(R(2,2),x)*Log(xb)
          + HPL(R(2,2,1),x)
          + 5/9*HPL(R(2,3),x)
          - 403/324*HPL(R(3),x)
          - 4/3*HPL(R(3),x)*Zeta(2)
          - 79/36*HPL(R(3),x)*Log(x)
          + 29/36*HPL(R(3),x)*Log(x)^2
          - 4/3*HPL(R(3),x)*Log(x)*Log(xb)
          + 11/54*HPL(R(3),x)*Log(xb)
          + 1/3*HPL(R(3),x)*Log(xb)^2
          - 221/108*HPL(R(3,1),x)
          - 5/18*HPL(R(3,1),x)*Log(x)
          + 7/9*HPL(R(3,1),x)*Log(xb)
          + 37/18*HPL(R(3,1,1),x)
          + 2/3*HPL(R(3,2),x)
          + 67/36*HPL(R(4),x)
          - 1/2*HPL(R(4),x)*Log(x)
          + 14/9*HPL(R(4),x)*Log(xb)
          + 25/18*HPL(R(4,1),x)
          - 7/9*HPL(R(5),x)
          - 2788/2187*Log(x)
          - 10315/3456*Log(x)*Zeta(4)
          - 1241/324*Log(x)*Zeta(3)
          - 7039/1296*Log(x)*Zeta(2)
          - 1855/3888*Log(x)^2
          + 475/432*Log(x)^2*Zeta(3)
          - 59/24*Log(x)^2*Zeta(2)
          + 767/1296*Log(x)^3
          + 167/288*Log(x)^3*Zeta(2)
          + 97/432*Log(x)^4
          - 29/960*Log(x)^5
          + 43/288*Log(x)^4*Log(xb)
          - 187/216*Log(x)^3*Log(xb)
          - 59/108*Log(x)^3*Log(xb)^2
          - 557/648*Log(x)^2*Log(xb)
          - 301/144*Log(x)^2*Log(xb)*Zeta(2)
          + 847/432*Log(x)^2*Log(xb)^2
          + 539/648*Log(x)^2*Log(xb)^3
          + 764/729*Log(x)*Log(xb)
          - 253/108*Log(x)*Log(xb)*Zeta(3)
          + 1243/216*Log(x)*Log(xb)*Zeta(2)
          + 547/486*Log(x)*Log(xb)^2
          + 131/36*Log(x)*Log(xb)^2*Zeta(2)
          - 3355/1944*Log(x)*Log(xb)^3
          - 673/1296*Log(x)*Log(xb)^4
          + 1877/972*Log(xb)
          + 11039/1728*Log(xb)*Zeta(4)
          + 737/162*Log(xb)*Zeta(3)
          + 899/243*Log(xb)*Zeta(2)
          - 2675/2916*Log(xb)^2
          + 199/108*Log(xb)^2*Zeta(3)
          - 2585/648*Log(xb)^2*Zeta(2)
          - 257/729*Log(xb)^3
          - 199/108*Log(xb)^3*Zeta(2)
          + 979/1944*Log(xb)^4
          + 373/3240*Log(xb)^5
          )
       + xb * (
          + 21161/17496
          - 7271/1728*Zeta(4)
          - 163/108*Zeta(3)
          - 11363/1944*Zeta(2)
          - 97/162*HPL(R(2),x)
          + 5/36*HPL(R(2),x)*Zeta(2)
          - 13/27*HPL(R(2),x)*Log(x)
          + 1/4*HPL(R(2),x)*Log(x)^2
          - 14/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 53/324*HPL(R(2),x)*Log(xb)
          + 1/3*HPL(R(2),x)*Log(xb)^2
          - 187/324*HPL(R(2,1),x)
          + 17/54*HPL(R(2,1),x)*Log(x)
          + 1/9*HPL(R(2,1),x)*Log(xb)
          + 7/18*HPL(R(2,1,1),x)
          - 1/3*HPL(R(2,2),x)
          + 31/54*HPL(R(3),x)
          + 5/18*HPL(R(3),x)*Log(x)
          - 2/9*HPL(R(3),x)*Log(xb)
          - 1/2*HPL(R(3,1),x)
          - 11/18*HPL(R(4),x)
          + 15271/5832*Log(x)
          + 31/36*Log(x)*Zeta(3)
          - 257/216*Log(x)*Zeta(2)
          + 965/648*Log(x)^2
          + 97/144*Log(x)^2*Zeta(2)
          + 41/324*Log(x)^3
          - 29/864*Log(x)^4
          + 43/108*Log(x)^3*Log(xb)
          - 7/9*Log(x)^2*Log(xb)
          - 17/18*Log(x)^2*Log(xb)^2
          - 3847/972*Log(x)*Log(xb)
          - 323/108*Log(x)*Log(xb)*Zeta(2)
          + 769/648*Log(x)*Log(xb)^2
          + 43/54*Log(x)*Log(xb)^3
          - 12595/5832*Log(xb)
          - 95/54*Log(xb)*Zeta(3)
          + 613/648*Log(xb)*Zeta(2)
          + 689/324*Log(xb)^2
          + 287/108*Log(xb)^2*Zeta(2)
          - 37/72*Log(xb)^3
          - 2/9*Log(xb)^4
          )
       + xb^2 * (
          - 319295/46656
          + 1771/1080*Zeta(5)
          - 170515/20736*Zeta(4)
          - 1301/243*Zeta(3)
          - 131293/11664*Zeta(2)
          - 51/16*Zeta(2)*Zeta(3)
          - 1/36*HPL(R(2),x)
          + 7/9*HPL(R(2),x)*Zeta(3)
          + 121/108*HPL(R(2),x)*Zeta(2)
          + 377/324*HPL(R(2),x)*Log(x)
          + 43/36*HPL(R(2),x)*Log(x)*Zeta(2)
          + 11/72*HPL(R(2),x)*Log(x)^2
          - 31/108*HPL(R(2),x)*Log(x)^3
          - 1/18*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 43/108*HPL(R(2),x)*Log(x)*Log(xb)
          + 29/54*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 1337/972*HPL(R(2),x)*Log(xb)
          + 25/108*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 53/162*HPL(R(2),x)*Log(xb)^2
          - 20/81*HPL(R(2),x)*Log(xb)^3
          + 617/243*HPL(R(2,1),x)
          + 47/54*HPL(R(2,1),x)*Zeta(2)
          + 157/108*HPL(R(2,1),x)*Log(x)
          - 25/36*HPL(R(2,1),x)*Log(x)^2
          + 4/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 59/324*HPL(R(2,1),x)*Log(xb)
          - 4/27*HPL(R(2,1),x)*Log(xb)^2
          + 22/9*HPL(R(2,1,1),x)
          - 13/6*HPL(R(2,1,1),x)*Log(x)
          - 5/54*HPL(R(2,1,1),x)*Log(xb)
          - 61/27*HPL(R(2,1,1,1),x)
          + 8/9*HPL(R(2,1,2),x)
          - 41/108*HPL(R(2,2),x)
          - 5/9*HPL(R(2,2),x)*Log(x)
          + 7/9*HPL(R(2,2),x)*Log(xb)
          + HPL(R(2,2,1),x)
          + 5/9*HPL(R(2,3),x)
          - 763/324*HPL(R(3),x)
          - 4/3*HPL(R(3),x)*Zeta(2)
          - 1/2*HPL(R(3),x)*Log(x)
          + 29/36*HPL(R(3),x)*Log(x)^2
          - 4/3*HPL(R(3),x)*Log(x)*Log(xb)
          - 41/108*HPL(R(3),x)*Log(xb)
          + 1/3*HPL(R(3),x)*Log(xb)^2
          - 257/108*HPL(R(3,1),x)
          - 5/18*HPL(R(3,1),x)*Log(x)
          + 7/9*HPL(R(3,1),x)*Log(xb)
          + 37/18*HPL(R(3,1,1),x)
          + 2/3*HPL(R(3,2),x)
          + HPL(R(4),x)
          - 1/2*HPL(R(4),x)*Log(x)
          + 14/9*HPL(R(4),x)*Log(xb)
          + 25/18*HPL(R(4,1),x)
          - 7/9*HPL(R(5),x)
          + 6985/69984*Log(x)
          - 10315/3456*Log(x)*Zeta(4)
          - 2993/1296*Log(x)*Zeta(3)
          - 2699/648*Log(x)*Zeta(2)
          + 9725/3888*Log(x)^2
          + 475/432*Log(x)^2*Zeta(3)
          - 397/576*Log(x)^2*Zeta(2)
          + 229/324*Log(x)^3
          + 167/288*Log(x)^3*Zeta(2)
          + 23/1152*Log(x)^4
          - 29/960*Log(x)^5
          + 43/288*Log(x)^4*Log(xb)
          - 77/432*Log(x)^3*Log(xb)
          - 59/108*Log(x)^3*Log(xb)^2
          - 3265/1296*Log(x)^2*Log(xb)
          - 301/144*Log(x)^2*Log(xb)*Zeta(2)
          + 271/432*Log(x)^2*Log(xb)^2
          + 539/648*Log(x)^2*Log(xb)^3
          - 43855/11664*Log(x)*Log(xb)
          - 253/108*Log(x)*Log(xb)*Zeta(3)
          + 929/432*Log(x)*Log(xb)*Zeta(2)
          + 13583/3888*Log(x)*Log(xb)^2
          + 131/36*Log(x)*Log(xb)^2*Zeta(2)
          - 773/972*Log(x)*Log(xb)^3
          - 673/1296*Log(x)*Log(xb)^4
          + 27817/7776*Log(xb)
          + 11039/1728*Log(xb)*Zeta(4)
          + 2435/648*Log(xb)*Zeta(3)
          + 29369/3888*Log(xb)*Zeta(2)
          + 20963/23328*Log(xb)^2
          + 199/108*Log(xb)^2*Zeta(3)
          - 911/648*Log(xb)^2*Zeta(2)
          - 14453/11664*Log(xb)^3
          - 199/108*Log(xb)^3*Zeta(2)
          + 2161/7776*Log(xb)^4
          + 373/3240*Log(xb)^5
          )
       + ep * (
          - 62909/19683
          - 459701/27648*Zeta(6)
          - 22631/1620*Zeta(5)
          + 304103/31104*Zeta(4)
          - 619/5832*Zeta(3)
          - 1127/432*Zeta(3)^2
          + 123649/34992*Zeta(2)
          + 3407/324*Zeta(2)*Zeta(3)
          + 20/3*HPL(R(-6),x)
          + 4/3*HPL(R(-5),x)
          - 4*HPL(R(-5),x)*Log(x)
          - 2/3*HPL(R(-4),x)
          + 8/3*HPL(R(-4),x)*Zeta(2)
          - HPL(R(-4),x)*Log(x)
          + HPL(R(-4),x)*Log(x)^2
          + 4/3*HPL(R(-4,2),x)
          + 2/9*HPL(R(-3),x)*Zeta(3)
          + 8/9*HPL(R(-3),x)*Zeta(2)
          + 2/3*HPL(R(-3),x)*Log(x)
          - 8/9*HPL(R(-3),x)*Log(x)*Zeta(2)
          + 1/3*HPL(R(-3),x)*Log(x)^2
          - 1/9*HPL(R(-3),x)*Log(x)^3
          + 4/9*HPL(R(-3,2),x)
          - 4/9*HPL(R(-3,2),x)*Log(x)
          - 4/9*HPL(R(-3,2,1),x)
          + 2/9*HPL(R(-3,3),x)
          + 1/9*HPL(R(-2),x)*Zeta(3)
          - 8/9*HPL(R(-2),x)*Zeta(2)
          - 4/9*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 1/3*HPL(R(-2),x)*Log(x)^2
          - 1/18*HPL(R(-2),x)*Log(x)^3
          - 4/9*HPL(R(-2,2),x)
          - 2/9*HPL(R(-2,2),x)*Log(x)
          - 2/9*HPL(R(-2,2,1),x)
          + 1/9*HPL(R(-2,3),x)
          - 2/9*HPL(R(-1),x)*Zeta(3)
          + 8/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 1/9*HPL(R(-1),x)*Log(x)^3
          + 4/9*HPL(R(-1,2),x)*Log(x)
          + 4/9*HPL(R(-1,2,1),x)
          - 2/9*HPL(R(-1,3),x)
          - 20549/3888*HPL(R(2),x)
          + 85/12*HPL(R(2),x)*Zeta(4)
          - 325/108*HPL(R(2),x)*Zeta(3)
          - 2585/648*HPL(R(2),x)*Zeta(2)
          - 1049/243*HPL(R(2),x)*Log(x)
          + 67/18*HPL(R(2),x)*Log(x)*Zeta(3)
          - 85/72*HPL(R(2),x)*Log(x)*Zeta(2)
          + 107/27*HPL(R(2),x)*Log(x)^2
          + 59/24*HPL(R(2),x)*Log(x)^2*Zeta(2)
          + 281/216*HPL(R(2),x)*Log(x)^3
          - 113/432*HPL(R(2),x)*Log(x)^4
          + 7/27*HPL(R(2),x)*Log(x)^3*Log(xb)
          + 55/108*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 653/324*HPL(R(2),x)*Log(x)*Log(xb)
          + 47/18*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          - 187/108*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 74/81*HPL(R(2),x)*Log(x)*Log(xb)^3
          + 1481/1458*HPL(R(2),x)*Log(xb)
          + 1/18*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 1319/972*HPL(R(2),x)*Log(xb)^2
          - 1/108*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          + 209/243*HPL(R(2),x)*Log(xb)^3
          + 23/72*HPL(R(2),x)*Log(xb)^4
          - 28855/5832*HPL(R(2,1),x)
          + 29/9*HPL(R(2,1),x)*Zeta(3)
          - 41/72*HPL(R(2,1),x)*Zeta(2)
          + 803/81*HPL(R(2,1),x)*Log(x)
          + 67/12*HPL(R(2,1),x)*Log(x)*Zeta(2)
          + 1013/216*HPL(R(2,1),x)*Log(x)^2
          - 77/108*HPL(R(2,1),x)*Log(x)^3
          - 5/3*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          - 11/54*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 4/9*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          - 125/972*HPL(R(2,1),x)*Log(xb)
          + 353/108*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          + 22/81*HPL(R(2,1),x)*Log(xb)^2
          + 13/54*HPL(R(2,1),x)*Log(xb)^3
          + 179/18*HPL(R(2,1,1),x)
          + 299/36*HPL(R(2,1,1),x)*Zeta(2)
          + 473/36*HPL(R(2,1,1),x)*Log(x)
          - 245/36*HPL(R(2,1,1),x)*Log(x)^2
          - 7/27*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          + 22/81*HPL(R(2,1,1),x)*Log(xb)
          + 1/6*HPL(R(2,1,1),x)*Log(xb)^2
          + 5191/324*HPL(R(2,1,1,1),x)
          - 623/54*HPL(R(2,1,1,1),x)*Log(x)
          + 1/18*HPL(R(2,1,1,1),x)*Log(xb)
          - 215/18*HPL(R(2,1,1,1,1),x)
          - 25/9*HPL(R(2,1,1,2),x)
          - 95/54*HPL(R(2,1,2),x)
          + 44/9*HPL(R(2,1,2),x)*Log(x)
          - 103/27*HPL(R(2,1,2),x)*Log(xb)
          - 19/27*HPL(R(2,1,2,1),x)
          - 10/3*HPL(R(2,1,3),x)
          - 91/324*HPL(R(2,2),x)
          + 5/18*HPL(R(2,2),x)*Zeta(2)
          + HPL(R(2,2),x)*Log(x)
          - 19/18*HPL(R(2,2),x)*Log(x)^2
          + 40/9*HPL(R(2,2),x)*Log(x)*Log(xb)
          - 77/54*HPL(R(2,2),x)*Log(xb)
          - 113/54*HPL(R(2,2),x)*Log(xb)^2
          - 113/54*HPL(R(2,2,1),x)
          + 19/3*HPL(R(2,2,1),x)*Log(x)
          - 25/9*HPL(R(2,2,1),x)*Log(xb)
          + 16/9*HPL(R(2,2,1,1),x)
          - 28/9*HPL(R(2,2,2),x)
          - 23/18*HPL(R(2,3),x)
          + 7/3*HPL(R(2,3),x)*Log(x)
          - 31/9*HPL(R(2,3),x)*Log(xb)
          - 10/3*HPL(R(2,3,1),x)
          - 16/9*HPL(R(2,4),x)
          + 1297/243*HPL(R(3),x)
          - 13/3*HPL(R(3),x)*Zeta(3)
          + 89/72*HPL(R(3),x)*Zeta(2)
          - 37/6*HPL(R(3),x)*Log(x)
          - 73/12*HPL(R(3),x)*Log(x)*Zeta(2)
          - 33/8*HPL(R(3),x)*Log(x)^2
          + 97/108*HPL(R(3),x)*Log(x)^3
          - 41/18*HPL(R(3),x)*Log(x)^2*Log(xb)
          + 143/54*HPL(R(3),x)*Log(x)*Log(xb)
          + 4*HPL(R(3),x)*Log(x)*Log(xb)^2
          + 125/324*HPL(R(3),x)*Log(xb)
          - 37/18*HPL(R(3),x)*Log(xb)*Zeta(2)
          - 77/108*HPL(R(3),x)*Log(xb)^2
          - 11/18*HPL(R(3),x)*Log(xb)^3
          - 941/162*HPL(R(3,1),x)
          - 229/36*HPL(R(3,1),x)*Zeta(2)
          - 647/108*HPL(R(3,1),x)*Log(x)
          + 13/36*HPL(R(3,1),x)*Log(x)^2
          + 83/9*HPL(R(3,1),x)*Log(x)*Log(xb)
          - 77/54*HPL(R(3,1),x)*Log(xb)
          - 47/27*HPL(R(3,1),x)*Log(xb)^2
          - 1345/108*HPL(R(3,1,1),x)
          + 101/6*HPL(R(3,1,1),x)*Log(x)
          - 4/3*HPL(R(3,1,1),x)*Log(xb)
          + 187/18*HPL(R(3,1,1,1),x)
          - 17/3*HPL(R(3,1,2),x)
          - 31/18*HPL(R(3,2),x)
          + 19/9*HPL(R(3,2),x)*Log(x)
          - 47/9*HPL(R(3,2),x)*Log(xb)
          - 68/9*HPL(R(3,2,1),x)
          - 7/3*HPL(R(3,3),x)
          + 37/18*HPL(R(4),x)
          + 20/3*HPL(R(4),x)*Zeta(2)
          + 79/12*HPL(R(4),x)*Log(x)
          - 17/12*HPL(R(4),x)*Log(x)^2
          + 23/9*HPL(R(4),x)*Log(x)*Log(xb)
          - 88/27*HPL(R(4),x)*Log(xb)
          - 85/18*HPL(R(4),x)*Log(xb)^2
          + 341/108*HPL(R(4,1),x)
          - 5/18*HPL(R(4,1),x)*Log(x)
          - 94/9*HPL(R(4,1),x)*Log(xb)
          - 263/18*HPL(R(4,1,1),x)
          - 4/3*HPL(R(4,2),x)
          - 59/12*HPL(R(5),x)
          + 29/18*HPL(R(5),x)*Log(x)
          + 7/9*HPL(R(5),x)*Log(xb)
          + 23/18*HPL(R(5,1),x)
          - 20/9*HPL(R(6),x)
          - 52351/13122*Log(x)
          + 5383/1080*Log(x)*Zeta(5)
          - 283/192*Log(x)*Zeta(4)
          - 15965/1944*Log(x)*Zeta(3)
          - 14891/972*Log(x)*Zeta(2)
          - 5021/432*Log(x)*Zeta(2)*Zeta(3)
          - 104743/23328*Log(x)^2
          - 5045/768*Log(x)^2*Zeta(4)
          - 649/108*Log(x)^2*Zeta(3)
          - 2015/288*Log(x)^2*Zeta(2)
          - 1745/3888*Log(x)^3
          + 475/432*Log(x)^3*Zeta(3)
          - 557/216*Log(x)^3*Zeta(2)
          + 2693/5184*Log(x)^4
          + 167/384*Log(x)^4*Zeta(2)
          + 299/2160*Log(x)^5
          - 29/1920*Log(x)^6
          + 43/480*Log(x)^5*Log(xb)
          - 187/288*Log(x)^4*Log(xb)
          - 193/432*Log(x)^4*Log(xb)^2
          - 533/648*Log(x)^3*Log(xb)
          - 301/144*Log(x)^3*Log(xb)*Zeta(2)
          + 2783/1296*Log(x)^3*Log(xb)^2
          + 229/216*Log(x)^3*Log(xb)^3
          + 1357/972*Log(x)^2*Log(xb)
          - 749/216*Log(x)^2*Log(xb)*Zeta(3)
          + 1243/144*Log(x)^2*Log(xb)*Zeta(2)
          + 1465/648*Log(x)^2*Log(xb)^2
          + 215/36*Log(x)^2*Log(xb)^2*Zeta(2)
          - 4235/1296*Log(x)^2*Log(xb)^3
          - 1031/864*Log(x)^2*Log(xb)^4
          + 12568/2187*Log(x)*Log(xb)
          + 30911/1728*Log(x)*Log(xb)*Zeta(4)
          + 4367/324*Log(x)*Log(xb)*Zeta(3)
          + 790/81*Log(x)*Log(xb)*Zeta(2)
          - 6017/2916*Log(x)*Log(xb)^2
          + 337/54*Log(x)*Log(xb)^2*Zeta(3)
          - 5005/432*Log(x)*Log(xb)^2*Zeta(2)
          - 2891/1458*Log(x)*Log(xb)^3
          - 3583/648*Log(x)*Log(xb)^3*Zeta(2)
          + 16841/7776*Log(x)*Log(xb)^4
          + 257/432*Log(x)*Log(xb)^5
          + 149293/26244*Log(xb)
          - 667/180*Log(xb)*Zeta(5)
          - 9493/2592*Log(xb)*Zeta(4)
          + 1531/243*Log(xb)*Zeta(3)
          + 10243/2916*Log(xb)*Zeta(2)
          + 2975/216*Log(xb)*Zeta(2)*Zeta(3)
          - 73963/17496*Log(xb)^2
          - 17249/1728*Log(xb)^2*Zeta(4)
          - 3311/324*Log(xb)^2*Zeta(3)
          - 6725/972*Log(xb)^2*Zeta(2)
          + 10591/8748*Log(xb)^3
          - 268/81*Log(xb)^3*Zeta(3)
          + 5423/972*Log(xb)^3*Zeta(2)
          + 241/486*Log(xb)^4
          + 2431/1296*Log(xb)^4*Zeta(2)
          - 3311/6480*Log(xb)^5
          - 119/1080*Log(xb)^6
          )
       + ep*xb * (
          - 363107/34992
          + 331/540*Zeta(5)
          - 28363/2592*Zeta(4)
          - 11689/972*Zeta(3)
          - 164935/5832*Zeta(2)
          - 217/24*Zeta(2)*Zeta(3)
          + 8/3*HPL(R(-5),x)
          - 4/3*HPL(R(-4),x)
          - 2*HPL(R(-4),x)*Log(x)
          + 16/9*HPL(R(-3),x)*Zeta(2)
          + 4/3*HPL(R(-3),x)*Log(x)
          + 2/3*HPL(R(-3),x)*Log(x)^2
          + 8/9*HPL(R(-3,2),x)
          + 2/9*HPL(R(-2),x)*Zeta(3)
          - 16/9*HPL(R(-2),x)*Zeta(2)
          - 8/9*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 2/3*HPL(R(-2),x)*Log(x)^2
          - 1/9*HPL(R(-2),x)*Log(x)^3
          - 8/9*HPL(R(-2,2),x)
          - 4/9*HPL(R(-2,2),x)*Log(x)
          - 4/9*HPL(R(-2,2,1),x)
          + 2/9*HPL(R(-2,3),x)
          - 4/9*HPL(R(-1),x)*Zeta(3)
          + 16/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 2/9*HPL(R(-1),x)*Log(x)^3
          + 8/9*HPL(R(-1,2),x)*Log(x)
          + 8/9*HPL(R(-1,2,1),x)
          - 4/9*HPL(R(-1,3),x)
          - 9317/1944*HPL(R(2),x)
          - 29/18*HPL(R(2),x)*Zeta(3)
          + 523/216*HPL(R(2),x)*Zeta(2)
          - 127/162*HPL(R(2),x)*Log(x)
          - 7/12*HPL(R(2),x)*Log(x)*Zeta(2)
          - 23/24*HPL(R(2),x)*Log(x)^2
          + 43/108*HPL(R(2),x)*Log(x)^3
          - 1/9*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 1/4*HPL(R(2),x)*Log(x)*Log(xb)
          + 29/27*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 787/243*HPL(R(2),x)*Log(xb)
          + 25/54*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 61/162*HPL(R(2),x)*Log(xb)^2
          - 40/81*HPL(R(2),x)*Log(xb)^3
          + 551/486*HPL(R(2,1),x)
          - 1/108*HPL(R(2,1),x)*Zeta(2)
          - 49/36*HPL(R(2,1),x)*Log(x)
          + 25/12*HPL(R(2,1),x)*Log(x)^2
          + 8/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 127/324*HPL(R(2,1),x)*Log(xb)
          - 8/27*HPL(R(2,1),x)*Log(xb)^2
          - 53/54*HPL(R(2,1,1),x)
          + 65/18*HPL(R(2,1,1),x)*Log(x)
          - 5/27*HPL(R(2,1,1),x)*Log(xb)
          + 203/54*HPL(R(2,1,1,1),x)
          + 10/9*HPL(R(2,1,2),x)
          - 103/108*HPL(R(2,2),x)
          - 14/9*HPL(R(2,2),x)*Log(x)
          + 14/9*HPL(R(2,2),x)*Log(xb)
          + 2/3*HPL(R(2,2,1),x)
          + HPL(R(2,3),x)
          - 169/162*HPL(R(3),x)
          - 7/36*HPL(R(3),x)*Zeta(2)
          + 13/6*HPL(R(3),x)*Log(x)
          - 19/36*HPL(R(3),x)*Log(x)^2
          - 8/3*HPL(R(3),x)*Log(x)*Log(xb)
          - 85/108*HPL(R(3),x)*Log(xb)
          + 2/3*HPL(R(3),x)*Log(xb)^2
          - 67/108*HPL(R(3,1),x)
          - 101/18*HPL(R(3,1),x)*Log(x)
          + 14/9*HPL(R(3,1),x)*Log(xb)
          - 37/18*HPL(R(3,1,1),x)
          + 14/9*HPL(R(3,2),x)
          - 19/12*HPL(R(4),x)
          + 7/6*HPL(R(4),x)*Log(x)
          + 28/9*HPL(R(4),x)*Log(xb)
          + 83/18*HPL(R(4,1),x)
          - 29/18*HPL(R(5),x)
          - 56981/34992*Log(x)
          - 24715/1728*Log(x)*Zeta(4)
          - 665/162*Log(x)*Zeta(3)
          - 2533/216*Log(x)*Zeta(2)
          + 2435/972*Log(x)^2
          + 145/216*Log(x)^2*Zeta(3)
          - 583/216*Log(x)^2*Zeta(2)
          + 2939/1944*Log(x)^3
          + 187/432*Log(x)^3*Zeta(2)
          + 115/1296*Log(x)^4
          - 11/864*Log(x)^5
          + 43/144*Log(x)^4*Log(xb)
          - 65/108*Log(x)^3*Log(xb)
          - 59/54*Log(x)^3*Log(xb)^2
          - 3907/648*Log(x)^2*Log(xb)
          - 301/72*Log(x)^2*Log(xb)*Zeta(2)
          + 551/432*Log(x)^2*Log(xb)^2
          + 539/324*Log(x)^2*Log(xb)^3
          - 9991/1458*Log(x)*Log(xb)
          - 253/54*Log(x)*Log(xb)*Zeta(3)
          + 667/216*Log(x)*Log(xb)*Zeta(2)
          + 16025/1944*Log(x)*Log(xb)^2
          + 131/18*Log(x)*Log(xb)^2*Zeta(2)
          - 2831/1944*Log(x)*Log(xb)^3
          - 673/648*Log(x)*Log(xb)^4
          + 97465/11664*Log(xb)
          + 11039/864*Log(xb)*Zeta(4)
          + 2243/324*Log(xb)*Zeta(3)
          + 13543/972*Log(xb)*Zeta(2)
          + 15113/11664*Log(xb)^2
          + 199/54*Log(xb)^2*Zeta(3)
          - 893/1296*Log(xb)^2*Zeta(2)
          - 4223/1458*Log(xb)^3
          - 199/54*Log(xb)^3*Zeta(2)
          + 3899/7776*Log(xb)^4
          + 373/1620*Log(xb)^5
          )
       + ep*xb^2 * (
          - 116997055/2519424
          - 459701/27648*Zeta(6)
          - 100703/6480*Zeta(5)
          - 500435/15552*Zeta(4)
          - 109825/5832*Zeta(3)
          - 1127/432*Zeta(3)^2
          - 6218729/139968*Zeta(2)
          + 24367/2592*Zeta(2)*Zeta(3)
          + 20/3*HPL(R(-6),x)
          - 4*HPL(R(-5),x)
          - 4*HPL(R(-5),x)*Log(x)
          + 5/6*HPL(R(-4),x)
          + 8/3*HPL(R(-4),x)*Zeta(2)
          + 3*HPL(R(-4),x)*Log(x)
          + HPL(R(-4),x)*Log(x)^2
          + 4/3*HPL(R(-4,2),x)
          + 2/9*HPL(R(-3),x)*Zeta(3)
          - 8/3*HPL(R(-3),x)*Zeta(2)
          - 5/6*HPL(R(-3),x)*Log(x)
          - 8/9*HPL(R(-3),x)*Log(x)*Zeta(2)
          - HPL(R(-3),x)*Log(x)^2
          - 1/9*HPL(R(-3),x)*Log(x)^3
          - 4/3*HPL(R(-3,2),x)
          - 4/9*HPL(R(-3,2),x)*Log(x)
          - 4/9*HPL(R(-3,2,1),x)
          + 2/9*HPL(R(-3,3),x)
          - 1/3*HPL(R(-2),x)*Zeta(3)
          + 10/9*HPL(R(-2),x)*Zeta(2)
          + 4/3*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 5/12*HPL(R(-2),x)*Log(x)^2
          + 1/6*HPL(R(-2),x)*Log(x)^3
          + 5/9*HPL(R(-2,2),x)
          + 2/3*HPL(R(-2,2),x)*Log(x)
          + 2/3*HPL(R(-2,2,1),x)
          - 1/3*HPL(R(-2,3),x)
          + 5/18*HPL(R(-1),x)*Zeta(3)
          - 10/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 5/36*HPL(R(-1),x)*Log(x)^3
          - 5/9*HPL(R(-1,2),x)*Log(x)
          - 5/9*HPL(R(-1,2,1),x)
          + 5/18*HPL(R(-1,3),x)
          + 1/24*HPL(R(2),x)
          + 85/12*HPL(R(2),x)*Zeta(4)
          + 38/27*HPL(R(2),x)*Zeta(3)
          + 989/324*HPL(R(2),x)*Zeta(2)
          + 2231/486*HPL(R(2),x)*Log(x)
          + 67/18*HPL(R(2),x)*Log(x)*Zeta(3)
          + 25/18*HPL(R(2),x)*Log(x)*Zeta(2)
          + 499/216*HPL(R(2),x)*Log(x)^2
          + 59/24*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 67/216*HPL(R(2),x)*Log(x)^3
          - 113/432*HPL(R(2),x)*Log(x)^4
          + 7/27*HPL(R(2),x)*Log(x)^3*Log(xb)
          + 155/216*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 1139/324*HPL(R(2),x)*Log(x)*Log(xb)
          + 47/18*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          - 61/108*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 74/81*HPL(R(2),x)*Log(x)*Log(xb)^3
          + 36353/5832*HPL(R(2),x)*Log(xb)
          + 1/18*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 7/8*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 5365/1944*HPL(R(2),x)*Log(xb)^2
          - 1/108*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          + 323/972*HPL(R(2),x)*Log(xb)^3
          + 23/72*HPL(R(2),x)*Log(xb)^4
          + 63125/5832*HPL(R(2,1),x)
          + 29/9*HPL(R(2,1),x)*Zeta(3)
          - 29/72*HPL(R(2,1),x)*Zeta(2)
          + 3167/324*HPL(R(2,1),x)*Log(x)
          + 67/12*HPL(R(2,1),x)*Log(x)*Zeta(2)
          + 449/216*HPL(R(2,1),x)*Log(x)^2
          - 77/108*HPL(R(2,1),x)*Log(x)^3
          - 5/3*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          + 23/108*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 4/9*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 16/243*HPL(R(2,1),x)*Log(xb)
          + 353/108*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 37/162*HPL(R(2,1),x)*Log(xb)^2
          + 13/54*HPL(R(2,1),x)*Log(xb)^3
          + 727/54*HPL(R(2,1,1),x)
          + 299/36*HPL(R(2,1,1),x)*Zeta(2)
          + 35/6*HPL(R(2,1,1),x)*Log(x)
          - 245/36*HPL(R(2,1,1),x)*Log(x)^2
          - 7/27*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          + 61/324*HPL(R(2,1,1),x)*Log(xb)
          + 1/6*HPL(R(2,1,1),x)*Log(xb)^2
          + 3391/324*HPL(R(2,1,1,1),x)
          - 623/54*HPL(R(2,1,1,1),x)*Log(x)
          + 1/18*HPL(R(2,1,1,1),x)*Log(xb)
          - 215/18*HPL(R(2,1,1,1,1),x)
          - 25/9*HPL(R(2,1,1,2),x)
          + 47/27*HPL(R(2,1,2),x)
          + 44/9*HPL(R(2,1,2),x)*Log(x)
          - 103/27*HPL(R(2,1,2),x)*Log(xb)
          - 19/27*HPL(R(2,1,2,1),x)
          - 10/3*HPL(R(2,1,3),x)
          - 7/81*HPL(R(2,2),x)
          + 5/18*HPL(R(2,2),x)*Zeta(2)
          - 97/36*HPL(R(2,2),x)*Log(x)
          - 19/18*HPL(R(2,2),x)*Log(x)^2
          + 40/9*HPL(R(2,2),x)*Log(x)*Log(xb)
          + 38/27*HPL(R(2,2),x)*Log(xb)
          - 113/54*HPL(R(2,2),x)*Log(xb)^2
          + 35/108*HPL(R(2,2,1),x)
          + 19/3*HPL(R(2,2,1),x)*Log(x)
          - 25/9*HPL(R(2,2,1),x)*Log(xb)
          + 16/9*HPL(R(2,2,1,1),x)
          - 28/9*HPL(R(2,2,2),x)
          + 79/36*HPL(R(2,3),x)
          + 7/3*HPL(R(2,3),x)*Log(x)
          - 31/9*HPL(R(2,3),x)*Log(xb)
          - 10/3*HPL(R(2,3,1),x)
          - 16/9*HPL(R(2,4),x)
          - 20683/1944*HPL(R(3),x)
          - 13/3*HPL(R(3),x)*Zeta(3)
          - 11/24*HPL(R(3),x)*Zeta(2)
          - 70/9*HPL(R(3),x)*Log(x)
          - 73/12*HPL(R(3),x)*Log(x)*Zeta(2)
          + 47/72*HPL(R(3),x)*Log(x)^2
          + 97/108*HPL(R(3),x)*Log(x)^3
          - 41/18*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 389/108*HPL(R(3),x)*Log(x)*Log(xb)
          + 4*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 7/81*HPL(R(3),x)*Log(xb)
          - 37/18*HPL(R(3),x)*Log(xb)*Zeta(2)
          + 67/108*HPL(R(3),x)*Log(xb)^2
          - 11/18*HPL(R(3),x)*Log(xb)^3
          - 3727/324*HPL(R(3,1),x)
          - 229/36*HPL(R(3,1),x)*Zeta(2)
          - 995/108*HPL(R(3,1),x)*Log(x)
          + 13/36*HPL(R(3,1),x)*Log(x)^2
          + 83/9*HPL(R(3,1),x)*Log(x)*Log(xb)
          - 1/108*HPL(R(3,1),x)*Log(xb)
          - 47/27*HPL(R(3,1),x)*Log(xb)^2
          - 262/27*HPL(R(3,1,1),x)
          + 101/6*HPL(R(3,1,1),x)*Log(x)
          - 4/3*HPL(R(3,1,1),x)*Log(xb)
          + 187/18*HPL(R(3,1,1,1),x)
          - 17/3*HPL(R(3,1,2),x)
          + 41/12*HPL(R(3,2),x)
          + 19/9*HPL(R(3,2),x)*Log(x)
          - 47/9*HPL(R(3,2),x)*Log(xb)
          - 68/9*HPL(R(3,2,1),x)
          - 7/3*HPL(R(3,3),x)
          + 359/36*HPL(R(4),x)
          + 20/3*HPL(R(4),x)*Zeta(2)
          + 2*HPL(R(4),x)*Log(x)
          - 17/12*HPL(R(4),x)*Log(x)^2
          + 23/9*HPL(R(4),x)*Log(x)*Log(xb)
          + 485/108*HPL(R(4),x)*Log(xb)
          - 85/18*HPL(R(4),x)*Log(xb)^2
          + 1439/108*HPL(R(4,1),x)
          - 5/18*HPL(R(4,1),x)*Log(x)
          - 94/9*HPL(R(4,1),x)*Log(xb)
          - 263/18*HPL(R(4,1,1),x)
          - 4/3*HPL(R(4,2),x)
          - 245/36*HPL(R(5),x)
          + 29/18*HPL(R(5),x)*Log(x)
          + 7/9*HPL(R(5),x)*Log(xb)
          + 23/18*HPL(R(5,1),x)
          - 20/9*HPL(R(6),x)
          - 7131905/419904*Log(x)
          + 5383/1080*Log(x)*Zeta(5)
          - 1919/768*Log(x)*Zeta(4)
          - 14287/972*Log(x)*Zeta(3)
          - 67973/3888*Log(x)*Zeta(2)
          - 5021/432*Log(x)*Zeta(2)*Zeta(3)
          + 226243/46656*Log(x)^2
          - 5045/768*Log(x)^2*Zeta(4)
          - 2309/864*Log(x)^2*Zeta(3)
          - 2933/432*Log(x)^2*Zeta(2)
          + 9527/3888*Log(x)^3
          + 475/432*Log(x)^3*Zeta(3)
          - 21/64*Log(x)^3*Zeta(2)
          + 199/432*Log(x)^4
          + 167/384*Log(x)^4*Zeta(2)
          + 1/1152*Log(x)^5
          - 29/1920*Log(x)^6
          + 43/480*Log(x)^5*Log(xb)
          - 29/576*Log(x)^4*Log(xb)
          - 193/432*Log(x)^4*Log(xb)^2
          - 2821/1296*Log(x)^3*Log(xb)
          - 301/144*Log(x)^3*Log(xb)*Zeta(2)
          + 209/1296*Log(x)^3*Log(xb)^2
          + 229/216*Log(x)^3*Log(xb)^3
          - 58615/7776*Log(x)^2*Log(xb)
          - 749/216*Log(x)^2*Log(xb)*Zeta(3)
          + 443/288*Log(x)^2*Log(xb)*Zeta(2)
          + 14671/2592*Log(x)^2*Log(xb)^2
          + 215/36*Log(x)^2*Log(xb)^2*Zeta(2)
          - 439/648*Log(x)^2*Log(xb)^3
          - 1031/864*Log(x)^2*Log(xb)^4
          + 37325/69984*Log(x)*Log(xb)
          + 30911/1728*Log(x)*Log(xb)*Zeta(4)
          + 5953/648*Log(x)*Log(xb)*Zeta(3)
          + 26149/1296*Log(x)*Log(xb)*Zeta(2)
          + 212333/23328*Log(x)*Log(xb)^2
          + 337/54*Log(x)*Log(xb)^2*Zeta(3)
          - 1315/432*Log(x)*Log(xb)^2*Zeta(2)
          - 63709/11664*Log(x)*Log(xb)^3
          - 3583/648*Log(x)*Log(xb)^3*Zeta(2)
          + 359/486*Log(x)*Log(xb)^4
          + 257/432*Log(x)*Log(xb)^5
          + 15377713/419904*Log(xb)
          - 667/180*Log(xb)*Zeta(5)
          + 102887/10368*Log(xb)*Zeta(4)
          + 41705/1944*Log(xb)*Zeta(3)
          + 757241/23328*Log(xb)*Zeta(2)
          + 2975/216*Log(xb)*Zeta(2)*Zeta(3)
          - 1050569/139968*Log(xb)^2
          - 17249/1728*Log(xb)^2*Zeta(4)
          - 578/81*Log(xb)^2*Zeta(3)
          - 113659/7776*Log(xb)^2*Zeta(2)
          - 147391/69984*Log(xb)^3
          - 268/81*Log(xb)^3*Zeta(3)
          + 8381/3888*Log(xb)^3*Zeta(2)
          + 24227/15552*Log(xb)^4
          + 2431/1296*Log(xb)^4*Zeta(2)
          - 581/2592*Log(xb)^5
          - 119/1080*Log(xb)^6
          )
       + ep*xb^3 * (
          + 1/12*Zeta(2)
          - 1/72*Log(x)^2
          + 1/36*Log(x)*Log(xb)
          - 1/72*Log(xb)^2
          )
        )
     + CF*CA^2 * (
       + ep^-5 * (
          - 1/27
          )
       + ep^-5*xb^2 * (
          - 1/27
          )
       + ep^-4 * (
          + 1/81
          - 5/54*Log(x)
          + 1/9*Log(xb)
          )
       + ep^-4*xb * (
          - 2/27
          )
       + ep^-4*xb^2 * (
          - 23/324
          - 5/54*Log(x)
          + 1/9*Log(xb)
          )
       + ep^-3 * (
          + 107/972
          + 10/27*Zeta(2)
          + 7/108*Log(x)
          - 5/36*Log(x)^2
          + 17/54*Log(x)*Log(xb)
          - 17/162*Log(xb)
          - 5/27*Log(xb)^2
          )
       + ep^-3*xb * (
          - 13/81
          - 5/27*Log(x)
          + 2/9*Log(xb)
          )
       + ep^-3*xb^2 * (
          + 53/972
          + 10/27*Zeta(2)
          - 5/27*Log(x)
          - 5/36*Log(x)^2
          + 17/54*Log(x)*Log(xb)
          + 47/324*Log(xb)
          - 5/27*Log(xb)^2
          )
       + ep^-2 * (
          + 683/1458
          + 11/18*Zeta(3)
          + 2/9*Zeta(2)
          + 1/36*HPL(R(2),x)
          - 1/18*HPL(R(2),x)*Log(x)
          - 5/54*HPL(R(2),x)*Log(xb)
          - 4/27*HPL(R(2,1),x)
          + 1/6*HPL(R(3),x)
          + 131/324*Log(x)
          + 29/36*Log(x)*Zeta(2)
          + 1/9*Log(x)^2
          - 5/36*Log(x)^3
          + 1/2*Log(x)^2*Log(xb)
          - 37/108*Log(x)*Log(xb)
          - 67/108*Log(x)*Log(xb)^2
          - 143/243*Log(xb)
          - 65/54*Log(xb)*Zeta(2)
          + 43/162*Log(xb)^2
          + 13/54*Log(xb)^3
          )
       + ep^-2*xb * (
          - 8/243
          + 14/27*Zeta(2)
          + 2/9*HPL(R(2),x)
          - 13/36*Log(x)
          - 1/6*Log(x)^2
          + 17/27*Log(x)*Log(xb)
          + 103/324*Log(xb)
          - 10/27*Log(xb)^2
          )
       + ep^-2*xb^2 * (
          + 19963/11664
          + 11/18*Zeta(3)
          + 35/24*Zeta(2)
          - 1/12*HPL(R(2),x)
          - 1/18*HPL(R(2),x)*Log(x)
          - 5/54*HPL(R(2),x)*Log(xb)
          - 4/27*HPL(R(2,1),x)
          + 1/6*HPL(R(3),x)
          + 17/81*Log(x)
          + 29/36*Log(x)*Zeta(2)
          - 29/72*Log(x)^2
          - 5/36*Log(x)^3
          + 1/2*Log(x)^2*Log(xb)
          + 31/54*Log(x)*Log(xb)
          - 67/108*Log(x)*Log(xb)^2
          - 1603/1944*Log(xb)
          - 65/54*Log(xb)*Zeta(2)
          - 125/648*Log(xb)^2
          + 13/54*Log(xb)^3
          )
       + ep^-1 * (
          + 12479/8748
          + 373/432*Zeta(4)
          - 1/162*Zeta(3)
          - 127/216*Zeta(2)
          + 49/54*HPL(R(2),x)
          - 1/9*HPL(R(2),x)*Zeta(2)
          - 19/108*HPL(R(2),x)*Log(x)
          - 5/18*HPL(R(2),x)*Log(x)^2
          - 5/18*HPL(R(2),x)*Log(x)*Log(xb)
          - 23/54*HPL(R(2),x)*Log(xb)
          + 7/27*HPL(R(2),x)*Log(xb)^2
          - 59/108*HPL(R(2,1),x)
          - 2/3*HPL(R(2,1),x)*Log(x)
          + 5/54*HPL(R(2,1),x)*Log(xb)
          - 5/6*HPL(R(2,1,1),x)
          - 5/18*HPL(R(2,2),x)
          + 37/108*HPL(R(3),x)
          + 19/18*HPL(R(3),x)*Log(x)
          - 5/18*HPL(R(3),x)*Log(xb)
          + 4/9*HPL(R(3,1),x)
          - 11/9*HPL(R(4),x)
          + 391/243*Log(x)
          + 47/27*Log(x)*Zeta(3)
          + 35/72*Log(x)*Zeta(2)
          + 229/216*Log(x)^2
          + 29/24*Log(x)^2*Zeta(2)
          + 13/108*Log(x)^3
          - 5/48*Log(x)^4
          + 14/27*Log(x)^3*Log(xb)
          - 133/216*Log(x)^2*Log(xb)
          - 79/72*Log(x)^2*Log(xb)^2
          - 149/81*Log(x)*Log(xb)
          - 119/36*Log(x)*Log(xb)*Zeta(2)
          + 151/216*Log(x)*Log(xb)^2
          + 305/324*Log(x)*Log(xb)^3
          - 3245/1458*Log(xb)
          - 64/27*Log(xb)*Zeta(3)
          - 8/27*Log(xb)*Zeta(2)
          + 322/243*Log(xb)^2
          + 241/108*Log(xb)^2*Zeta(2)
          - 353/972*Log(xb)^3
          - 89/324*Log(xb)^4
          )
       + ep^-1*xb * (
          + 1964/729
          + 10/9*Zeta(3)
          + 82/27*Zeta(2)
          + 25/108*HPL(R(2),x)
          + 10/9*HPL(R(2),x)*Log(x)
          - 5/27*HPL(R(2),x)*Log(xb)
          + 28/27*HPL(R(2,1),x)
          - 8/9*HPL(R(3),x)
          + 277/324*Log(x)
          + 3/2*Log(x)*Zeta(2)
          - 61/108*Log(x)^2
          - 5/54*Log(x)^3
          + Log(x)^2*Log(xb)
          + 13/12*Log(x)*Log(xb)
          - 67/54*Log(x)*Log(xb)^2
          - 1789/972*Log(xb)
          - 65/27*Log(xb)*Zeta(2)
          - 247/648*Log(xb)^2
          + 13/27*Log(xb)^3
          )
       + ep^-1*xb^2 * (
          + 799591/69984
          + 373/432*Zeta(4)
          + 166/81*Zeta(3)
          + 157/36*Zeta(2)
          + 7/36*HPL(R(2),x)
          - 1/9*HPL(R(2),x)*Zeta(2)
          - 65/54*HPL(R(2),x)*Log(x)
          - 5/18*HPL(R(2),x)*Log(x)^2
          - 5/18*HPL(R(2),x)*Log(x)*Log(xb)
          - 109/108*HPL(R(2),x)*Log(xb)
          + 7/27*HPL(R(2),x)*Log(xb)^2
          - 239/108*HPL(R(2,1),x)
          - 2/3*HPL(R(2,1),x)*Log(x)
          + 5/54*HPL(R(2,1),x)*Log(xb)
          - 5/6*HPL(R(2,1,1),x)
          - 5/18*HPL(R(2,2),x)
          + 101/54*HPL(R(3),x)
          + 19/18*HPL(R(3),x)*Log(x)
          - 5/18*HPL(R(3),x)*Log(xb)
          + 4/9*HPL(R(3,1),x)
          - 11/9*HPL(R(4),x)
          + 18847/3888*Log(x)
          + 47/27*Log(x)*Zeta(3)
          + 37/12*Log(x)*Zeta(2)
          - 25/216*Log(x)^2
          + 29/24*Log(x)^2*Zeta(2)
          - 35/72*Log(x)^3
          - 5/48*Log(x)^4
          + 14/27*Log(x)^3*Log(xb)
          + 227/216*Log(x)^2*Log(xb)
          - 79/72*Log(x)^2*Log(xb)^2
          - 931/648*Log(x)*Log(xb)
          - 119/36*Log(x)*Log(xb)*Zeta(2)
          - 145/108*Log(x)*Log(xb)^2
          + 305/324*Log(x)*Log(xb)^3
          - 97213/11664*Log(xb)
          - 64/27*Log(xb)*Zeta(3)
          - 847/216*Log(xb)*Zeta(2)
          + 7339/3888*Log(xb)^2
          + 241/108*Log(xb)^2*Zeta(2)
          + 671/1944*Log(xb)^3
          - 89/324*Log(xb)^4
          )
       +  (
          + 98425/26244
          + 2267/540*Zeta(5)
          + 43/432*Zeta(4)
          - 550/243*Zeta(3)
          - 481/108*Zeta(2)
          - 605/108*Zeta(2)*Zeta(3)
          - 8/3*HPL(R(-5),x)
          + 2*HPL(R(-4),x)*Log(x)
          - 16/9*HPL(R(-3),x)*Zeta(2)
          - 2/3*HPL(R(-3),x)*Log(x)^2
          - 8/9*HPL(R(-3,2),x)
          - 2/9*HPL(R(-2),x)*Zeta(3)
          + 8/9*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 1/9*HPL(R(-2),x)*Log(x)^3
          + 4/9*HPL(R(-2,2),x)*Log(x)
          + 4/9*HPL(R(-2,2,1),x)
          - 2/9*HPL(R(-2,3),x)
          + 331/81*HPL(R(2),x)
          + 8/9*HPL(R(2),x)*Zeta(3)
          - 47/72*HPL(R(2),x)*Zeta(2)
          + 725/162*HPL(R(2),x)*Log(x)
          - 17/12*HPL(R(2),x)*Log(x)*Zeta(2)
          - 3/8*HPL(R(2),x)*Log(x)^2
          - 14/27*HPL(R(2),x)*Log(x)^3
          + 1/36*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 11/9*HPL(R(2),x)*Log(x)*Log(xb)
          + 2/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 86/81*HPL(R(2),x)*Log(xb)
          - 31/36*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 7/9*HPL(R(2),x)*Log(xb)^2
          - 67/162*HPL(R(2),x)*Log(xb)^3
          + 691/162*HPL(R(2,1),x)
          - 11/9*HPL(R(2,1),x)*Zeta(2)
          - 29/12*HPL(R(2,1),x)*Log(x)
          - 2/3*HPL(R(2,1),x)*Log(x)^2
          + 1/18*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 4/27*HPL(R(2,1),x)*Log(xb)
          - 11/54*HPL(R(2,1),x)*Log(xb)^2
          - 37/12*HPL(R(2,1,1),x)
          - 19/6*HPL(R(2,1,1),x)*Log(x)
          - 5/54*HPL(R(2,1,1),x)*Log(xb)
          - 115/27*HPL(R(2,1,1,1),x)
          + 8/9*HPL(R(2,1,2),x)
          + 19/54*HPL(R(2,2),x)
          - 37/18*HPL(R(2,2),x)*Log(x)
          + HPL(R(2,2),x)*Log(xb)
          - 5/18*HPL(R(2,2,1),x)
          + 31/18*HPL(R(2,3),x)
          - 1255/324*HPL(R(3),x)
          + 19/12*HPL(R(3),x)*Zeta(2)
          + 3/4*HPL(R(3),x)*Log(x)
          + 43/18*HPL(R(3),x)*Log(x)^2
          - 49/18*HPL(R(3),x)*Log(x)*Log(xb)
          + 13/54*HPL(R(3),x)*Log(xb)
          + 11/18*HPL(R(3),x)*Log(xb)^2
          + 217/108*HPL(R(3,1),x)
          - 8/9*HPL(R(3,1),x)*Log(x)
          + 1/6*HPL(R(3,1),x)*Log(xb)
          + 29/18*HPL(R(3,1,1),x)
          + 19/6*HPL(R(3,2),x)
          - 7/36*HPL(R(4),x)
          - 89/18*HPL(R(4),x)*Log(x)
          + 65/18*HPL(R(4),x)*Log(xb)
          + 20/9*HPL(R(4,1),x)
          + 83/18*HPL(R(5),x)
          + 7117/1458*Log(x)
          - 51/32*Log(x)*Zeta(4)
          - 35/108*Log(x)*Zeta(3)
          + 23/24*Log(x)*Zeta(2)
          + 731/162*Log(x)^2
          + 47/18*Log(x)^2*Zeta(3)
          + 7/9*Log(x)^2*Zeta(2)
          + 25/18*Log(x)^3
          + 29/24*Log(x)^3*Zeta(2)
          + 41/432*Log(x)^4
          - 1/16*Log(x)^5
          + 43/108*Log(x)^4*Log(xb)
          - 149/216*Log(x)^3*Log(xb)
          - 91/72*Log(x)^3*Log(xb)^2
          - 485/162*Log(x)^2*Log(xb)
          - 65/12*Log(x)^2*Log(xb)*Zeta(2)
          + 143/144*Log(x)^2*Log(xb)^2
          + 391/216*Log(x)^2*Log(xb)^3
          - 1699/243*Log(x)*Log(xb)
          - 373/54*Log(x)*Log(xb)*Zeta(3)
          - 79/72*Log(x)*Log(xb)*Zeta(2)
          + 301/81*Log(x)*Log(xb)^2
          + 149/24*Log(x)*Log(xb)^2*Zeta(2)
          - 493/648*Log(x)*Log(xb)^3
          - 1531/1296*Log(x)*Log(xb)^4
          - 57287/8748*Log(xb)
          + 971/432*Log(xb)*Zeta(4)
          + 56/81*Log(xb)*Zeta(3)
          + 85/162*Log(xb)*Zeta(2)
          + 14087/2916*Log(xb)^2
          + 146/27*Log(xb)^2*Zeta(3)
          + 37/72*Log(xb)^2*Zeta(2)
          - 1306/729*Log(xb)^3
          - 251/81*Log(xb)^3*Zeta(2)
          + 607/1944*Log(xb)^4
          + 301/1080*Log(xb)^5
          )
       + xb * (
          + 188323/8748
          - 695/216*Zeta(4)
          + 751/162*Zeta(3)
          + 3865/324*Zeta(2)
          - 2*HPL(R(-4),x)
          + 2*HPL(R(-3),x)*Log(x)
          - 8/3*HPL(R(-2),x)*Zeta(2)
          - HPL(R(-2),x)*Log(x)^2
          - 4/3*HPL(R(-2,2),x)
          - 2/3*HPL(R(-1),x)*Zeta(3)
          + 8/3*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 1/3*HPL(R(-1),x)*Log(x)^3
          + 4/3*HPL(R(-1,2),x)*Log(x)
          + 4/3*HPL(R(-1,2,1),x)
          - 2/3*HPL(R(-1,3),x)
          + 521/324*HPL(R(2),x)
          - 8/9*HPL(R(2),x)*Zeta(2)
          - 41/108*HPL(R(2),x)*Log(x)
          + 43/18*HPL(R(2),x)*Log(x)^2
          - 4/9*HPL(R(2),x)*Log(x)*Log(xb)
          - 58/27*HPL(R(2),x)*Log(xb)
          + 14/27*HPL(R(2),x)*Log(xb)^2
          - 275/108*HPL(R(2,1),x)
          + 5*HPL(R(2,1),x)*Log(x)
          + 5/27*HPL(R(2,1),x)*Log(xb)
          + 47/9*HPL(R(2,1,1),x)
          - 1/3*HPL(R(2,2),x)
          + 53/36*HPL(R(3),x)
          - 41/9*HPL(R(3),x)*Log(x)
          - 5/9*HPL(R(3),x)*Log(xb)
          - 55/9*HPL(R(3,1),x)
          + 43/9*HPL(R(4),x)
          + 12233/972*Log(x)
          + 85/27*Log(x)*Zeta(3)
          + 481/72*Log(x)*Zeta(2)
          + 251/162*Log(x)^2
          + 35/36*Log(x)^2*Zeta(2)
          - 2/3*Log(x)^3
          - 7/216*Log(x)^4
          + 59/54*Log(x)^3*Log(xb)
          + 445/216*Log(x)^2*Log(xb)
          - 79/36*Log(x)^2*Log(xb)^2
          - 1741/324*Log(x)*Log(xb)
          - 121/18*Log(x)*Log(xb)*Zeta(2)
          - 581/216*Log(x)*Log(xb)^2
          + 305/162*Log(x)*Log(xb)^3
          - 14075/729*Log(xb)
          - 128/27*Log(xb)*Zeta(3)
          - 665/72*Log(xb)*Zeta(2)
          + 9847/1944*Log(xb)^2
          + 241/54*Log(xb)^2*Zeta(2)
          + 1351/1944*Log(xb)^3
          - 89/162*Log(xb)^4
          )
       + xb^2 * (
          + 23933149/419904
          + 2267/540*Zeta(5)
          + 10231/1728*Zeta(4)
          + 3263/972*Zeta(3)
          + 34007/2592*Zeta(2)
          - 605/108*Zeta(2)*Zeta(3)
          - 8/3*HPL(R(-5),x)
          + HPL(R(-4),x)
          + 2*HPL(R(-4),x)*Log(x)
          - 16/9*HPL(R(-3),x)*Zeta(2)
          - HPL(R(-3),x)*Log(x)
          - 2/3*HPL(R(-3),x)*Log(x)^2
          - 8/9*HPL(R(-3,2),x)
          - 2/9*HPL(R(-2),x)*Zeta(3)
          + 4/3*HPL(R(-2),x)*Zeta(2)
          + 8/9*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 1/2*HPL(R(-2),x)*Log(x)^2
          + 1/9*HPL(R(-2),x)*Log(x)^3
          + 2/3*HPL(R(-2,2),x)
          + 4/9*HPL(R(-2,2),x)*Log(x)
          + 4/9*HPL(R(-2,2,1),x)
          - 2/9*HPL(R(-2,3),x)
          + 1/3*HPL(R(-1),x)*Zeta(3)
          - 4/3*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 1/6*HPL(R(-1),x)*Log(x)^3
          - 2/3*HPL(R(-1,2),x)*Log(x)
          - 2/3*HPL(R(-1,2,1),x)
          + 1/3*HPL(R(-1,3),x)
          + 107/72*HPL(R(2),x)
          + 8/9*HPL(R(2),x)*Zeta(3)
          + 1/72*HPL(R(2),x)*Zeta(2)
          - 701/324*HPL(R(2),x)*Log(x)
          - 17/12*HPL(R(2),x)*Log(x)*Zeta(2)
          - 223/72*HPL(R(2),x)*Log(x)^2
          - 14/27*HPL(R(2),x)*Log(x)^3
          + 1/36*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 103/36*HPL(R(2),x)*Log(x)*Log(xb)
          + 2/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 1469/324*HPL(R(2),x)*Log(xb)
          - 31/36*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 73/36*HPL(R(2),x)*Log(xb)^2
          - 67/162*HPL(R(2),x)*Log(xb)^3
          - 2053/324*HPL(R(2,1),x)
          - 11/9*HPL(R(2,1),x)*Zeta(2)
          - 113/12*HPL(R(2,1),x)*Log(x)
          - 2/3*HPL(R(2,1),x)*Log(x)^2
          + 1/18*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 11/108*HPL(R(2,1),x)*Log(xb)
          - 11/54*HPL(R(2,1),x)*Log(xb)^2
          - 203/18*HPL(R(2,1,1),x)
          - 19/6*HPL(R(2,1,1),x)*Log(x)
          - 5/54*HPL(R(2,1,1),x)*Log(xb)
          - 115/27*HPL(R(2,1,1,1),x)
          + 8/9*HPL(R(2,1,2),x)
          - 55/108*HPL(R(2,2),x)
          - 37/18*HPL(R(2,2),x)*Log(x)
          + HPL(R(2,2),x)*Log(xb)
          - 5/18*HPL(R(2,2,1),x)
          + 31/18*HPL(R(2,3),x)
          + 479/81*HPL(R(3),x)
          + 19/12*HPL(R(3),x)*Zeta(2)
          + 17/2*HPL(R(3),x)*Log(x)
          + 43/18*HPL(R(3),x)*Log(x)^2
          - 49/18*HPL(R(3),x)*Log(x)*Log(xb)
          - 55/108*HPL(R(3),x)*Log(xb)
          + 11/18*HPL(R(3),x)*Log(xb)^2
          + 937/108*HPL(R(3,1),x)
          - 8/9*HPL(R(3,1),x)*Log(x)
          + 1/6*HPL(R(3,1),x)*Log(xb)
          + 29/18*HPL(R(3,1,1),x)
          + 19/6*HPL(R(3,2),x)
          - 311/36*HPL(R(4),x)
          - 89/18*HPL(R(4),x)*Log(x)
          + 65/18*HPL(R(4),x)*Log(xb)
          + 20/9*HPL(R(4,1),x)
          + 83/18*HPL(R(5),x)
          + 749623/23328*Log(x)
          - 51/32*Log(x)*Zeta(4)
          + 667/108*Log(x)*Zeta(3)
          + 635/72*Log(x)*Zeta(2)
          + 12715/2592*Log(x)^2
          + 47/18*Log(x)^2*Zeta(3)
          + 281/48*Log(x)^2*Zeta(2)
          - 37/108*Log(x)^3
          + 29/24*Log(x)^3*Zeta(2)
          - 13/32*Log(x)^4
          - 1/16*Log(x)^5
          + 43/108*Log(x)^4*Log(xb)
          + 265/216*Log(x)^3*Log(xb)
          - 91/72*Log(x)^3*Log(xb)^2
          - 865/1296*Log(x)^2*Log(xb)
          - 65/12*Log(x)^2*Log(xb)*Zeta(2)
          - 227/72*Log(x)^2*Log(xb)^2
          + 391/216*Log(x)^2*Log(xb)^3
          - 72031/3888*Log(x)*Log(xb)
          - 373/54*Log(x)*Log(xb)*Zeta(3)
          - 23/2*Log(x)*Log(xb)*Zeta(2)
          + 1855/1296*Log(x)*Log(xb)^2
          + 149/24*Log(x)*Log(xb)^2*Zeta(2)
          + 883/324*Log(x)*Log(xb)^3
          - 1531/1296*Log(x)*Log(xb)^4
          - 3343327/69984*Log(xb)
          + 971/432*Log(xb)*Zeta(4)
          - 2449/324*Log(xb)*Zeta(3)
          - 16501/1296*Log(xb)*Zeta(2)
          + 367981/23328*Log(xb)^2
          + 146/27*Log(xb)^2*Zeta(3)
          + 1157/144*Log(xb)^2*Zeta(2)
          - 21355/11664*Log(xb)^3
          - 251/81*Log(xb)^3*Zeta(2)
          - 4997/7776*Log(xb)^4
          + 301/1080*Log(xb)^5
          )
       + ep*xb^-1 * (
          - 1/18*HPL(R(2),x)*Log(x)
          + 1/18*Log(x)*Zeta(2)
          - 1/36*Log(x)^3
          )
       + ep * (
          + 725375/78732
          + 4/9*(2-xb)^-1*Zeta(3)
          + 4315/1728*Zeta(6)
          + 4091/540*Zeta(5)
          - 170755/5184*Zeta(4)
          - 33263/2916*Zeta(3)
          - 235/27*Zeta(3)^2
          - 4055/216*Zeta(2)
          - 445/108*Zeta(2)*Zeta(3)
          - 40/3*HPL(R(-6),x)
          - 4/3*HPL(R(-5),x)
          + 4*HPL(R(-5),x)*Log(x)
          + 32/3*HPL(R(-5),x)*Log(xb)
          + 32/3*HPL(R(-5,1),x)
          - 14/3*HPL(R(-4),x)
          - 26/3*HPL(R(-4),x)*Zeta(2)
          + HPL(R(-4),x)*Log(x)
          + HPL(R(-4),x)*Log(x)^2
          - 8*HPL(R(-4),x)*Log(x)*Log(xb)
          - 8*HPL(R(-4,1),x)*Log(x)
          + 8/3*HPL(R(-4,2),x)
          + 22/9*HPL(R(-3),x)*Zeta(3)
          - 8/9*HPL(R(-3),x)*Zeta(2)
          + 14/3*HPL(R(-3),x)*Log(x)
          + 4/3*HPL(R(-3),x)*Log(x)*Zeta(2)
          - 1/3*HPL(R(-3),x)*Log(x)^2
          - 7/9*HPL(R(-3),x)*Log(x)^3
          + 8/3*HPL(R(-3),x)*Log(x)^2*Log(xb)
          + 64/9*HPL(R(-3),x)*Log(xb)*Zeta(2)
          + 64/9*HPL(R(-3,1),x)*Zeta(2)
          + 8/3*HPL(R(-3,1),x)*Log(x)^2
          + 32/9*HPL(R(-3,1,2),x)
          - 4/9*HPL(R(-3,2),x)
          - 4*HPL(R(-3,2),x)*Log(x)
          + 32/9*HPL(R(-3,2),x)*Log(xb)
          + 20/9*HPL(R(-3,2,1),x)
          + 22/9*HPL(R(-3,3),x)
          - 65/6*HPL(R(-2),x)*Zeta(4)
          - 1/9*HPL(R(-2),x)*Zeta(3)
          - 56/9*HPL(R(-2),x)*Zeta(2)
          - 16/9*HPL(R(-2),x)*Log(x)*Zeta(3)
          + 4/9*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 7/3*HPL(R(-2),x)*Log(x)^2
          + 7/9*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          + 1/18*HPL(R(-2),x)*Log(x)^3
          + 1/6*HPL(R(-2),x)*Log(x)^4
          - 4/9*HPL(R(-2),x)*Log(x)^3*Log(xb)
          - 32/9*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          + 8/9*HPL(R(-2),x)*Log(xb)*Zeta(3)
          + 8/9*HPL(R(-2,1),x)*Zeta(3)
          - 32/9*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          - 4/9*HPL(R(-2,1),x)*Log(x)^3
          - 16/9*HPL(R(-2,1,2),x)*Log(x)
          - 16/9*HPL(R(-2,1,2,1),x)
          + 8/9*HPL(R(-2,1,3),x)
          - 28/9*HPL(R(-2,2),x)
          + 8/3*HPL(R(-2,2),x)*Zeta(2)
          + 2/9*HPL(R(-2,2),x)*Log(x)
          + 14/9*HPL(R(-2,2),x)*Log(x)^2
          - 16/9*HPL(R(-2,2),x)*Log(x)*Log(xb)
          + 2/9*HPL(R(-2,2,1),x)
          - 16/9*HPL(R(-2,2,1),x)*Log(xb)
          - 4/3*HPL(R(-2,2,1,1),x)
          + 8/9*HPL(R(-2,2,2),x)
          - 1/9*HPL(R(-2,3),x)
          - 16/9*HPL(R(-2,3),x)*Log(x)
          + 8/9*HPL(R(-2,3),x)*Log(xb)
          - 2/9*HPL(R(-2,3,1),x)
          + 2/3*HPL(R(-2,4),x)
          - 14/9*HPL(R(-1),x)*Zeta(3)
          + 56/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 7/9*HPL(R(-1),x)*Log(x)^3
          + 28/9*HPL(R(-1,2),x)*Log(x)
          + 28/9*HPL(R(-1,2,1),x)
          - 14/9*HPL(R(-1,3),x)
          + 7831/486*HPL(R(2),x)
          + 251/12*HPL(R(2),x)*Zeta(4)
          + 13/12*HPL(R(2),x)*Zeta(3)
          - 295/108*HPL(R(2),x)*Zeta(2)
          + 11017/486*HPL(R(2),x)*Log(x)
          - 8/9*HPL(R(2),x)*Log(x)*(2-xb)^-1
          + 77/18*HPL(R(2),x)*Log(x)*Zeta(3)
          - 11/216*HPL(R(2),x)*Log(x)*Zeta(2)
          + 1115/108*HPL(R(2),x)*Log(x)^2
          + 19/36*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 289/648*HPL(R(2),x)*Log(x)^3
          - 29/54*HPL(R(2),x)*Log(x)^4
          + 97/108*HPL(R(2),x)*Log(x)^3*Log(xb)
          - 61/36*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 7/12*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          - 133/54*HPL(R(2),x)*Log(x)*Log(xb)
          + 199/36*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          + 7/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 59/54*HPL(R(2),x)*Log(x)*Log(xb)^3
          - 1681/972*HPL(R(2),x)*Log(xb)
          + 25/54*HPL(R(2),x)*Log(xb)*Zeta(3)
          + 253/108*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 209/108*HPL(R(2),x)*Log(xb)^2
          + 35/18*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          - 109/108*HPL(R(2),x)*Log(xb)^3
          + 157/324*HPL(R(2),x)*Log(xb)^4
          + 8/3*HPL(R(2,-4),x)
          - 8/3*HPL(R(2,-3),x)*Log(x)
          + 32/9*HPL(R(2,-2),x)*Zeta(2)
          + 4/3*HPL(R(2,-2),x)*Log(x)^2
          + 16/9*HPL(R(2,-2,2),x)
          + 8/9*HPL(R(2,-1),x)*Zeta(3)
          - 32/9*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          - 4/9*HPL(R(2,-1),x)*Log(x)^3
          - 16/9*HPL(R(2,-1,2),x)*Log(x)
          - 16/9*HPL(R(2,-1,2,1),x)
          + 8/9*HPL(R(2,-1,3),x)
          + 5926/243*HPL(R(2,1),x)
          - 8/9*HPL(R(2,1),x)*(2-xb)^-1
          + 80/27*HPL(R(2,1),x)*Zeta(3)
          + 397/216*HPL(R(2,1),x)*Zeta(2)
          + 178/9*HPL(R(2,1),x)*Log(x)
          + 50/9*HPL(R(2,1),x)*Log(x)*Zeta(2)
          - 37/8*HPL(R(2,1),x)*Log(x)^2
          + 17/54*HPL(R(2,1),x)*Log(x)^3
          - 115/36*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          - 1/6*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 13/18*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          - 26/81*HPL(R(2,1),x)*Log(xb)
          + 179/36*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          + 1/12*HPL(R(2,1),x)*Log(xb)^2
          + 29/81*HPL(R(2,1),x)*Log(xb)^3
          + 199/9*HPL(R(2,1,1),x)
          + 91/12*HPL(R(2,1,1),x)*Zeta(2)
          - 437/36*HPL(R(2,1,1),x)*Log(x)
          - 31/4*HPL(R(2,1,1),x)*Log(x)^2
          - 23/18*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          - 23/54*HPL(R(2,1,1),x)*Log(xb)
          + 7/27*HPL(R(2,1,1),x)*Log(xb)^2
          - 1723/108*HPL(R(2,1,1,1),x)
          - 121/9*HPL(R(2,1,1,1),x)*Log(x)
          + 5/54*HPL(R(2,1,1,1),x)*Log(xb)
          - 305/18*HPL(R(2,1,1,1,1),x)
          - 61/9*HPL(R(2,1,1,2),x)
          + 5/18*HPL(R(2,1,2),x)
          + 23/3*HPL(R(2,1,2),x)*Log(x)
          - 52/9*HPL(R(2,1,2),x)*Log(xb)
          - 14/3*HPL(R(2,1,2,1),x)
          - 22/3*HPL(R(2,1,3),x)
          + 157/81*HPL(R(2,2),x)
          - 31/12*HPL(R(2,2),x)*Zeta(2)
          + 35/18*HPL(R(2,2),x)*Log(x)
          - 199/36*HPL(R(2,2),x)*Log(x)^2
          + 73/9*HPL(R(2,2),x)*Log(x)*Log(xb)
          - 1/18*HPL(R(2,2),x)*Log(xb)
          - 49/18*HPL(R(2,2),x)*Log(xb)^2
          + 68/27*HPL(R(2,2,1),x)
          + 67/18*HPL(R(2,2,1),x)*Log(x)
          - 8/3*HPL(R(2,2,1),x)*Log(xb)
          - 113/18*HPL(R(2,2,1,1),x)
          - 67/9*HPL(R(2,2,2),x)
          - 65/54*HPL(R(2,3),x)
          + 61/6*HPL(R(2,3),x)*Log(x)
          - 65/9*HPL(R(2,3),x)*Log(xb)
          - 7/2*HPL(R(2,3,1),x)
          - 175/18*HPL(R(2,4),x)
          - 20681/972*HPL(R(3),x)
          + 4/9*HPL(R(3),x)*(2-xb)^-1
          - 107/18*HPL(R(3),x)*Zeta(3)
          - 223/216*HPL(R(3),x)*Zeta(2)
          - 373/18*HPL(R(3),x)*Log(x)
          - 283/36*HPL(R(3),x)*Log(x)*Zeta(2)
          + 289/216*HPL(R(3),x)*Log(x)^2
          + 70/27*HPL(R(3),x)*Log(x)^3
          - 29/4*HPL(R(3),x)*Log(x)^2*Log(xb)
          + 23/18*HPL(R(3),x)*Log(x)*Log(xb)
          + 43/6*HPL(R(3),x)*Log(x)*Log(xb)^2
          + 89/162*HPL(R(3),x)*Log(xb)
          - 389/36*HPL(R(3),x)*Log(xb)*Zeta(2)
          - 1/36*HPL(R(3),x)*Log(xb)^2
          - 55/54*HPL(R(3),x)*Log(xb)^3
          + 16/3*HPL(R(3,-3),x)
          - 16/3*HPL(R(3,-2),x)*Log(x)
          + 64/9*HPL(R(3,-1),x)*Zeta(2)
          + 8/3*HPL(R(3,-1),x)*Log(x)^2
          + 32/9*HPL(R(3,-1,2),x)
          - 6247/324*HPL(R(3,1),x)
          - 15*HPL(R(3,1),x)*Zeta(2)
          + 307/36*HPL(R(3,1),x)*Log(x)
          - 17/3*HPL(R(3,1),x)*Log(x)^2
          + 71/6*HPL(R(3,1),x)*Log(x)*Log(xb)
          + 85/54*HPL(R(3,1),x)*Log(xb)
          - 17/18*HPL(R(3,1),x)*Log(xb)^2
          + 463/36*HPL(R(3,1,1),x)
          + 247/18*HPL(R(3,1,1),x)*Log(x)
          - 41/18*HPL(R(3,1,1),x)*Log(xb)
          - 11/9*HPL(R(3,1,1,1),x)
          - 12*HPL(R(3,1,2),x)
          - 64/27*HPL(R(3,2),x)
          + 275/18*HPL(R(3,2),x)*Log(x)
          - 110/9*HPL(R(3,2),x)*Log(xb)
          - 125/18*HPL(R(3,2,1),x)
          - 91/6*HPL(R(3,3),x)
          + 2389/108*HPL(R(4),x)
          + 95/6*HPL(R(4),x)*Zeta(2)
          - 289/108*HPL(R(4),x)*Log(x)
          - 107/18*HPL(R(4),x)*Log(x)^2
          + 277/18*HPL(R(4),x)*Log(x)*Log(xb)
          - 49/27*HPL(R(4),x)*Log(xb)
          - 79/9*HPL(R(4),x)*Log(xb)^2
          + 8*HPL(R(4,-2),x)
          - 8*HPL(R(4,-1),x)*Log(x)
          - 899/108*HPL(R(4,1),x)
          + 125/9*HPL(R(4,1),x)*Log(x)
          - 263/18*HPL(R(4,1),x)*Log(xb)
          - 251/18*HPL(R(4,1,1),x)
          - 283/18*HPL(R(4,2),x)
          + 481/108*HPL(R(5),x)
          + 115/18*HPL(R(5),x)*Log(x)
          - 245/18*HPL(R(5),x)*Log(xb)
          + 32/3*HPL(R(5,-1),x)
          - 38/3*HPL(R(5,1),x)
          - 5/9*HPL(R(6),x)
          + 27826/2187*Log(x)
          - 16/9*Log(x)*(2-xb)^-1*Zeta(2)
          + 445/36*Log(x)*Zeta(5)
          - 227/64*Log(x)*Zeta(4)
          - 3049/324*Log(x)*Zeta(3)
          + 79/108*Log(x)*Zeta(2)
          - 275/18*Log(x)*Zeta(2)*Zeta(3)
          + 15191/972*Log(x)^2
          - 153/64*Log(x)^2*Zeta(4)
          - 13/18*Log(x)^2*Zeta(3)
          - 587/432*Log(x)^2*Zeta(2)
          + 1303/216*Log(x)^3
          - 2/9*Log(x)^3*(2-xb)^-1
          + 47/18*Log(x)^3*Zeta(3)
          + 157/216*Log(x)^3*Zeta(2)
          + 3137/2592*Log(x)^4
          + 29/32*Log(x)^4*Zeta(2)
          + 127/2160*Log(x)^5
          - 1/32*Log(x)^6
          + 131/540*Log(x)^5*Log(xb)
          - 1441/2592*Log(x)^4*Log(xb)
          - 899/864*Log(x)^4*Log(xb)^2
          - 463/162*Log(x)^3*Log(xb)
          - 50/9*Log(x)^3*Log(xb)*Zeta(2)
          + 143/144*Log(x)^3*Log(xb)^2
          + 1399/648*Log(x)^3*Log(xb)^3
          - 21241/1944*Log(x)^2*Log(xb)
          - 187/18*Log(x)^2*Log(xb)*Zeta(3)
          - 629/432*Log(x)^2*Log(xb)*Zeta(2)
          + 1157/216*Log(x)^2*Log(xb)^2
          + 1561/144*Log(x)^2*Log(xb)^2*Zeta(2)
          - 319/432*Log(x)^2*Log(xb)^3
          - 2047/864*Log(x)^2*Log(xb)^4
          - 15125/729*Log(x)*Log(xb)
          + 5659/288*Log(x)*Log(xb)*Zeta(4)
          + 365/108*Log(x)*Log(xb)*Zeta(3)
          + 5/6*Log(x)*Log(xb)*Zeta(2)
          + 6913/486*Log(x)*Log(xb)^2
          + 1883/108*Log(x)*Log(xb)^2*Zeta(3)
          + 103/48*Log(x)*Log(xb)^2*Zeta(2)
          - 1093/243*Log(x)*Log(xb)^3
          - 635/72*Log(x)*Log(xb)^3*Zeta(2)
          + 1039/2592*Log(x)*Log(xb)^4
          + 8057/6480*Log(x)*Log(xb)^5
          - 447403/26244*Log(xb)
          - 4363/270*Log(xb)*Zeta(5)
          + 2711/288*Log(xb)*Zeta(4)
          + 3455/486*Log(xb)*Zeta(3)
          + 1225/243*Log(xb)*Zeta(2)
          + 764/27*Log(xb)*Zeta(2)*Zeta(3)
          + 246077/17496*Log(xb)^2
          + 229/432*Log(xb)^2*Zeta(4)
          - 46/81*Log(xb)^2*Zeta(3)
          - 137/108*Log(xb)^2*Zeta(2)
          - 57509/8748*Log(xb)^3
          - 719/81*Log(xb)^3*Zeta(3)
          - Log(xb)^3*Zeta(2)
          + 1207/729*Log(xb)^4
          + 4585/1296*Log(xb)^4*Zeta(2)
          - 3137/19440*Log(xb)^5
          - 481/1944*Log(xb)^6
          )
       + ep*xb * (
          + 787967/6561
          + 2717/270*Zeta(5)
          + 227/432*Zeta(4)
          + 7879/972*Zeta(3)
          + 34931/972*Zeta(2)
          - 58/27*Zeta(2)*Zeta(3)
          - 4*HPL(R(-5),x)
          - 5/3*HPL(R(-4),x)
          - 6*HPL(R(-3),x)*Zeta(2)
          + 5/3*HPL(R(-3),x)*Log(x)
          + 2*HPL(R(-3),x)*Log(x)^2
          + 4*HPL(R(-3,2),x)
          + 4*HPL(R(-2),x)*Zeta(3)
          - 20/9*HPL(R(-2),x)*Zeta(2)
          + 2/3*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 5/6*HPL(R(-2),x)*Log(x)^2
          - 4/3*HPL(R(-2),x)*Log(x)^3
          - 10/9*HPL(R(-2,2),x)
          - 20/3*HPL(R(-2,2),x)*Log(x)
          - 8*HPL(R(-2,2,1),x)
          + 4*HPL(R(-2,3),x)
          - 65/2*HPL(R(-1),x)*Zeta(4)
          - 5/9*HPL(R(-1),x)*Zeta(3)
          - 16/3*HPL(R(-1),x)*Log(x)*Zeta(3)
          + 20/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 7/3*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          + 5/18*HPL(R(-1),x)*Log(x)^3
          + 1/2*HPL(R(-1),x)*Log(x)^4
          + 8*HPL(R(-1,2),x)*Zeta(2)
          + 10/9*HPL(R(-1,2),x)*Log(x)
          + 14/3*HPL(R(-1,2),x)*Log(x)^2
          + 10/9*HPL(R(-1,2,1),x)
          + 32/3*HPL(R(-1,2,1),x)*Log(x)
          + 12*HPL(R(-1,2,1,1),x)
          - 5/9*HPL(R(-1,3),x)
          - 16/3*HPL(R(-1,3),x)*Log(x)
          - 6*HPL(R(-1,3,1),x)
          + 2*HPL(R(-1,4),x)
          + 7883/486*HPL(R(2),x)
          - 14/3*HPL(R(2),x)*Zeta(3)
          - 59/216*HPL(R(2),x)*Zeta(2)
          + 53/81*HPL(R(2),x)*Log(x)
          - 73/9*HPL(R(2),x)*Log(x)*Zeta(2)
          - 37/24*HPL(R(2),x)*Log(x)^2
          + 151/54*HPL(R(2),x)*Log(x)^3
          + 5/9*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 55/9*HPL(R(2),x)*Log(x)*Log(xb)
          + 4/3*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 2003/162*HPL(R(2),x)*Log(xb)
          - 31/18*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 125/27*HPL(R(2),x)*Log(xb)^2
          - 67/81*HPL(R(2),x)*Log(xb)^3
          - 1193/108*HPL(R(2,1),x)
          - 44/9*HPL(R(2,1),x)*Zeta(2)
          - 337/36*HPL(R(2,1),x)*Log(x)
          + 118/9*HPL(R(2,1),x)*Log(x)^2
          + 2/3*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 1/2*HPL(R(2,1),x)*Log(xb)
          - 11/27*HPL(R(2,1),x)*Log(xb)^2
          - 1475/108*HPL(R(2,1,1),x)
          + 239/9*HPL(R(2,1,1),x)*Log(x)
          - 5/27*HPL(R(2,1,1),x)*Log(xb)
          + 742/27*HPL(R(2,1,1,1),x)
          + 13/9*HPL(R(2,1,2),x)
          - 53/27*HPL(R(2,2),x)
          - 37/9*HPL(R(2,2),x)*Log(x)
          + 2*HPL(R(2,2),x)*Log(xb)
          - 1/3*HPL(R(2,2,1),x)
          + 19/9*HPL(R(2,3),x)
          + 211/27*HPL(R(3),x)
          + 19/9*HPL(R(3),x)*Zeta(2)
          + 157/36*HPL(R(3),x)*Log(x)
          - 68/9*HPL(R(3),x)*Log(x)^2
          - 53/9*HPL(R(3),x)*Log(x)*Log(xb)
          - 53/27*HPL(R(3),x)*Log(xb)
          + 11/9*HPL(R(3),x)*Log(xb)^2
          + 53/36*HPL(R(3,1),x)
          - 323/9*HPL(R(3,1),x)*Log(x)
          + 1/3*HPL(R(3,1),x)*Log(xb)
          - 110/3*HPL(R(3,1,1),x)
          + 61/9*HPL(R(3,2),x)
          - 197/108*HPL(R(4),x)
          + 121/9*HPL(R(4),x)*Log(x)
          + 65/9*HPL(R(4),x)*Log(xb)
          + 368/9*HPL(R(4,1),x)
          - 98/9*HPL(R(5),x)
          + 476441/5832*Log(x)
          + 1873/144*Log(x)*Zeta(4)
          + 63/4*Log(x)*Zeta(3)
          + 5101/216*Log(x)*Zeta(2)
          + 46135/1944*Log(x)^2
          + 25/6*Log(x)^2*Zeta(3)
          + 1981/216*Log(x)^2*Zeta(2)
          + 187/108*Log(x)^3
          + 49/108*Log(x)^3*Zeta(2)
          - 377/648*Log(x)^4
          - 1/216*Log(x)^5
          + 95/108*Log(x)^4*Log(xb)
          + 185/72*Log(x)^3*Log(xb)
          - 91/36*Log(x)^3*Log(xb)^2
          - 4105/648*Log(x)^2*Log(xb)
          - 34/3*Log(x)^2*Log(xb)*Zeta(2)
          - 979/144*Log(x)^2*Log(xb)^2
          + 391/108*Log(x)^2*Log(xb)^3
          - 53807/972*Log(x)*Log(xb)
          - 376/27*Log(x)*Log(xb)*Zeta(3)
          - 1877/72*Log(x)*Log(xb)*Zeta(2)
          + 4729/648*Log(x)*Log(xb)^2
          + 149/12*Log(x)*Log(xb)^2*Zeta(2)
          + 1289/216*Log(x)*Log(xb)^3
          - 1531/648*Log(x)*Log(xb)^4
          - 1003573/8748*Log(xb)
          + 971/216*Log(xb)*Zeta(4)
          - 5075/324*Log(xb)*Zeta(3)
          - 22009/648*Log(xb)*Zeta(2)
          + 123967/2916*Log(xb)^2
          + 292/27*Log(xb)^2*Zeta(3)
          + 7859/432*Log(xb)^2*Zeta(2)
          - 32485/5832*Log(xb)^3
          - 502/81*Log(xb)^3*Zeta(2)
          - 10999/7776*Log(xb)^4
          + 301/540*Log(xb)^5
          )
       + ep*xb^2 * (
          + 634722391/2519424
          + 4315/1728*Zeta(6)
          + 29341/1080*Zeta(5)
          + 29687/5184*Zeta(4)
          + 2317/11664*Zeta(3)
          - 235/27*Zeta(3)^2
          + 732347/15552*Zeta(2)
          - 1781/54*Zeta(2)*Zeta(3)
          - 40/3*HPL(R(-6),x)
          - 6*HPL(R(-5),x)
          + 4*HPL(R(-5),x)*Log(x)
          + 32/3*HPL(R(-5),x)*Log(xb)
          + 32/3*HPL(R(-5,1),x)
          + 13/6*HPL(R(-4),x)
          - 26/3*HPL(R(-4),x)*Zeta(2)
          + 6*HPL(R(-4),x)*Log(x)
          + HPL(R(-4),x)*Log(x)^2
          - 8*HPL(R(-4),x)*Log(x)*Log(xb)
          - 8*HPL(R(-4,1),x)*Log(x)
          + 8/3*HPL(R(-4,2),x)
          + 22/9*HPL(R(-3),x)*Zeta(3)
          - 7/3*HPL(R(-3),x)*Zeta(2)
          - 13/6*HPL(R(-3),x)*Log(x)
          + 4/3*HPL(R(-3),x)*Log(x)*Zeta(2)
          - 3*HPL(R(-3),x)*Log(x)^2
          - 7/9*HPL(R(-3),x)*Log(x)^3
          + 8/3*HPL(R(-3),x)*Log(x)^2*Log(xb)
          + 64/9*HPL(R(-3),x)*Log(xb)*Zeta(2)
          + 64/9*HPL(R(-3,1),x)*Zeta(2)
          + 8/3*HPL(R(-3,1),x)*Log(x)^2
          + 32/9*HPL(R(-3,1,2),x)
          - 14/3*HPL(R(-3,2),x)
          - 4*HPL(R(-3,2),x)*Log(x)
          + 32/9*HPL(R(-3,2),x)*Log(xb)
          + 20/9*HPL(R(-3,2,1),x)
          + 22/9*HPL(R(-3,3),x)
          - 65/6*HPL(R(-2),x)*Zeta(4)
          - 8/3*HPL(R(-2),x)*Zeta(3)
          + 26/9*HPL(R(-2),x)*Zeta(2)
          - 16/9*HPL(R(-2),x)*Log(x)*Zeta(3)
          + 7/3*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 13/12*HPL(R(-2),x)*Log(x)^2
          + 7/9*HPL(R(-2),x)*Log(x)^2*Zeta(2)
          + HPL(R(-2),x)*Log(x)^3
          + 1/6*HPL(R(-2),x)*Log(x)^4
          - 4/9*HPL(R(-2),x)*Log(x)^3*Log(xb)
          - 32/9*HPL(R(-2),x)*Log(x)*Log(xb)*Zeta(2)
          + 8/9*HPL(R(-2),x)*Log(xb)*Zeta(3)
          + 8/9*HPL(R(-2,1),x)*Zeta(3)
          - 32/9*HPL(R(-2,1),x)*Log(x)*Zeta(2)
          - 4/9*HPL(R(-2,1),x)*Log(x)^3
          - 16/9*HPL(R(-2,1,2),x)*Log(x)
          - 16/9*HPL(R(-2,1,2,1),x)
          + 8/9*HPL(R(-2,1,3),x)
          + 13/9*HPL(R(-2,2),x)
          + 8/3*HPL(R(-2,2),x)*Zeta(2)
          + 14/3*HPL(R(-2,2),x)*Log(x)
          + 14/9*HPL(R(-2,2),x)*Log(x)^2
          - 16/9*HPL(R(-2,2),x)*Log(x)*Log(xb)
          + 16/3*HPL(R(-2,2,1),x)
          - 16/9*HPL(R(-2,2,1),x)*Log(xb)
          - 4/3*HPL(R(-2,2,1,1),x)
          + 8/9*HPL(R(-2,2,2),x)
          - 8/3*HPL(R(-2,3),x)
          - 16/9*HPL(R(-2,3),x)*Log(x)
          + 8/9*HPL(R(-2,3),x)*Log(xb)
          - 2/9*HPL(R(-2,3,1),x)
          + 2/3*HPL(R(-2,4),x)
          + 65/4*HPL(R(-1),x)*Zeta(4)
          + 13/18*HPL(R(-1),x)*Zeta(3)
          + 8/3*HPL(R(-1),x)*Log(x)*Zeta(3)
          - 26/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 7/6*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          - 13/36*HPL(R(-1),x)*Log(x)^3
          - 1/4*HPL(R(-1),x)*Log(x)^4
          - 4*HPL(R(-1,2),x)*Zeta(2)
          - 13/9*HPL(R(-1,2),x)*Log(x)
          - 7/3*HPL(R(-1,2),x)*Log(x)^2
          - 13/9*HPL(R(-1,2,1),x)
          - 16/3*HPL(R(-1,2,1),x)*Log(x)
          - 6*HPL(R(-1,2,1,1),x)
          + 13/18*HPL(R(-1,3),x)
          + 8/3*HPL(R(-1,3),x)*Log(x)
          + 3*HPL(R(-1,3,1),x)
          - HPL(R(-1,4),x)
          + 247/48*HPL(R(2),x)
          + 251/12*HPL(R(2),x)*Zeta(4)
          + 263/36*HPL(R(2),x)*Zeta(3)
          - 481/216*HPL(R(2),x)*Zeta(2)
          - 4201/972*HPL(R(2),x)*Log(x)
          + 77/18*HPL(R(2),x)*Log(x)*Zeta(3)
          + 115/54*HPL(R(2),x)*Log(x)*Zeta(2)
          - 1763/216*HPL(R(2),x)*Log(x)^2
          + 19/36*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 2827/648*HPL(R(2),x)*Log(x)^3
          - 29/54*HPL(R(2),x)*Log(x)^4
          + 97/108*HPL(R(2),x)*Log(x)^3*Log(xb)
          - 119/72*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 7/12*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          - 1433/108*HPL(R(2),x)*Log(x)*Log(xb)
          + 199/36*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          + 71/12*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 59/54*HPL(R(2),x)*Log(x)*Log(xb)^3
          - 36113/1944*HPL(R(2),x)*Log(xb)
          + 25/54*HPL(R(2),x)*Log(xb)*Zeta(3)
          + 119/216*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 1993/216*HPL(R(2),x)*Log(xb)^2
          + 35/18*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          - 313/108*HPL(R(2),x)*Log(xb)^3
          + 157/324*HPL(R(2),x)*Log(xb)^4
          + 8/3*HPL(R(2,-4),x)
          - 8/3*HPL(R(2,-3),x)*Log(x)
          + 32/9*HPL(R(2,-2),x)*Zeta(2)
          + 4/3*HPL(R(2,-2),x)*Log(x)^2
          + 16/9*HPL(R(2,-2,2),x)
          + 8/9*HPL(R(2,-1),x)*Zeta(3)
          - 32/9*HPL(R(2,-1),x)*Log(x)*Zeta(2)
          - 4/9*HPL(R(2,-1),x)*Log(x)^3
          - 16/9*HPL(R(2,-1,2),x)*Log(x)
          - 16/9*HPL(R(2,-1,2,1),x)
          + 8/9*HPL(R(2,-1,3),x)
          - 10285/486*HPL(R(2,1),x)
          + 80/27*HPL(R(2,1),x)*Zeta(3)
          + 481/216*HPL(R(2,1),x)*Zeta(2)
          - 991/36*HPL(R(2,1),x)*Log(x)
          + 50/9*HPL(R(2,1),x)*Log(x)*Zeta(2)
          - 1111/72*HPL(R(2,1),x)*Log(x)^2
          + 17/54*HPL(R(2,1),x)*Log(x)^3
          - 115/36*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          + 29/36*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 13/18*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 82/81*HPL(R(2,1),x)*Log(xb)
          + 179/36*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 3/4*HPL(R(2,1),x)*Log(xb)^2
          + 29/81*HPL(R(2,1),x)*Log(xb)^3
          - 3395/108*HPL(R(2,1,1),x)
          + 91/12*HPL(R(2,1,1),x)*Zeta(2)
          - 87/2*HPL(R(2,1,1),x)*Log(x)
          - 31/4*HPL(R(2,1,1),x)*Log(x)^2
          - 23/18*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          - 109/108*HPL(R(2,1,1),x)*Log(xb)
          + 7/27*HPL(R(2,1,1),x)*Log(xb)^2
          - 5989/108*HPL(R(2,1,1,1),x)
          - 121/9*HPL(R(2,1,1,1),x)*Log(x)
          + 5/54*HPL(R(2,1,1,1),x)*Log(xb)
          - 305/18*HPL(R(2,1,1,1,1),x)
          - 61/9*HPL(R(2,1,1,2),x)
          + 43/9*HPL(R(2,1,2),x)
          + 23/3*HPL(R(2,1,2),x)*Log(x)
          - 52/9*HPL(R(2,1,2),x)*Log(xb)
          - 14/3*HPL(R(2,1,2,1),x)
          - 22/3*HPL(R(2,1,3),x)
          - 257/81*HPL(R(2,2),x)
          - 31/12*HPL(R(2,2),x)*Zeta(2)
          - 125/36*HPL(R(2,2),x)*Log(x)
          - 199/36*HPL(R(2,2),x)*Log(x)^2
          + 73/9*HPL(R(2,2),x)*Log(x)*Log(xb)
          + 40/9*HPL(R(2,2),x)*Log(xb)
          - 49/18*HPL(R(2,2),x)*Log(xb)^2
          + 611/108*HPL(R(2,2,1),x)
          + 67/18*HPL(R(2,2,1),x)*Log(x)
          - 8/3*HPL(R(2,2,1),x)*Log(xb)
          - 113/18*HPL(R(2,2,1,1),x)
          - 67/9*HPL(R(2,2,2),x)
          + 401/108*HPL(R(2,3),x)
          + 61/6*HPL(R(2,3),x)*Log(x)
          - 65/9*HPL(R(2,3),x)*Log(xb)
          - 7/2*HPL(R(2,3,1),x)
          - 175/18*HPL(R(2,4),x)
          + 42233/1944*HPL(R(3),x)
          - 107/18*HPL(R(3),x)*Zeta(3)
          + 101/54*HPL(R(3),x)*Zeta(2)
          + 355/12*HPL(R(3),x)*Log(x)
          - 283/36*HPL(R(3),x)*Log(x)*Zeta(2)
          + 3529/216*HPL(R(3),x)*Log(x)^2
          + 70/27*HPL(R(3),x)*Log(x)^3
          - 29/4*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 103/12*HPL(R(3),x)*Log(x)*Log(xb)
          + 43/6*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 257/81*HPL(R(3),x)*Log(xb)
          - 389/36*HPL(R(3),x)*Log(xb)*Zeta(2)
          + 20/9*HPL(R(3),x)*Log(xb)^2
          - 55/54*HPL(R(3),x)*Log(xb)^3
          + 16/3*HPL(R(3,-3),x)
          - 16/3*HPL(R(3,-2),x)*Log(x)
          + 64/9*HPL(R(3,-1),x)*Zeta(2)
          + 8/3*HPL(R(3,-1),x)*Log(x)^2
          + 32/9*HPL(R(3,-1,2),x)
          + 4015/162*HPL(R(3,1),x)
          - 15*HPL(R(3,1),x)*Zeta(2)
          + 109/4*HPL(R(3,1),x)*Log(x)
          - 17/3*HPL(R(3,1),x)*Log(x)^2
          + 71/6*HPL(R(3,1),x)*Log(x)*Log(xb)
          + 521/108*HPL(R(3,1),x)*Log(xb)
          - 17/18*HPL(R(3,1),x)*Log(xb)^2
          + 913/18*HPL(R(3,1,1),x)
          + 247/18*HPL(R(3,1,1),x)*Log(x)
          - 41/18*HPL(R(3,1,1),x)*Log(xb)
          - 11/9*HPL(R(3,1,1,1),x)
          - 12*HPL(R(3,1,2),x)
          + 521/108*HPL(R(3,2),x)
          + 275/18*HPL(R(3,2),x)*Log(x)
          - 110/9*HPL(R(3,2),x)*Log(xb)
          - 125/18*HPL(R(3,2,1),x)
          - 91/6*HPL(R(3,3),x)
          - 1709/54*HPL(R(4),x)
          + 95/6*HPL(R(4),x)*Zeta(2)
          - 853/27*HPL(R(4),x)*Log(x)
          - 107/18*HPL(R(4),x)*Log(x)^2
          + 277/18*HPL(R(4),x)*Log(x)*Log(xb)
          + 1073/108*HPL(R(4),x)*Log(xb)
          - 79/9*HPL(R(4),x)*Log(xb)^2
          + 8*HPL(R(4,-2),x)
          - 8*HPL(R(4,-1),x)*Log(x)
          - 2849/108*HPL(R(4,1),x)
          + 125/9*HPL(R(4,1),x)*Log(x)
          - 263/18*HPL(R(4,1),x)*Log(xb)
          - 251/18*HPL(R(4,1,1),x)
          - 283/18*HPL(R(4,2),x)
          + 1607/54*HPL(R(5),x)
          + 115/18*HPL(R(5),x)*Log(x)
          - 245/18*HPL(R(5),x)*Log(xb)
          + 32/3*HPL(R(5,-1),x)
          - 38/3*HPL(R(5,1),x)
          - 5/9*HPL(R(6),x)
          + 22635781/139968*Log(x)
          + 445/36*Log(x)*Zeta(5)
          - 791/36*Log(x)*Zeta(4)
          + 3125/324*Log(x)*Zeta(3)
          + 21427/864*Log(x)*Zeta(2)
          - 275/18*Log(x)*Zeta(2)*Zeta(3)
          + 544735/15552*Log(x)^2
          - 153/64*Log(x)^2*Zeta(4)
          + 181/18*Log(x)^2*Zeta(3)
          + 135/8*Log(x)^2*Zeta(2)
          + 8951/2592*Log(x)^3
          + 47/18*Log(x)^3*Zeta(3)
          + 925/144*Log(x)^3*Zeta(2)
          - 11/32*Log(x)^4
          + 29/32*Log(x)^4*Zeta(2)
          - 25/96*Log(x)^5
          - 1/32*Log(x)^6
          + 131/540*Log(x)^5*Log(xb)
          + 2609/2592*Log(x)^4*Log(xb)
          - 899/864*Log(x)^4*Log(xb)^2
          + 439/1296*Log(x)^3*Log(xb)
          - 50/9*Log(x)^3*Log(xb)*Zeta(2)
          - 4*Log(x)^3*Log(xb)^2
          + 1399/648*Log(x)^3*Log(xb)^3
          - 135589/7776*Log(x)^2*Log(xb)
          - 187/18*Log(x)^2*Log(xb)*Zeta(3)
          - 7973/432*Log(x)^2*Log(xb)*Zeta(2)
          - 3493/864*Log(x)^2*Log(xb)^2
          + 1561/144*Log(x)^2*Log(xb)^2*Zeta(2)
          + 1435/216*Log(x)^2*Log(xb)^3
          - 2047/864*Log(x)^2*Log(xb)^4
          - 2571613/23328*Log(x)*Log(xb)
          + 5659/288*Log(x)*Log(xb)*Zeta(4)
          - 1295/54*Log(x)*Log(xb)*Zeta(3)
          - 5603/144*Log(x)*Log(xb)*Zeta(2)
          + 194389/7776*Log(x)*Log(xb)^2
          + 1883/108*Log(x)*Log(xb)^2*Zeta(3)
          + 593/24*Log(x)*Log(xb)^2*Zeta(2)
          + 11663/3888*Log(x)*Log(xb)^3
          - 635/72*Log(x)*Log(xb)^3*Zeta(2)
          - 5641/1296*Log(x)*Log(xb)^4
          + 8057/6480*Log(x)*Log(xb)^5
          - 95143213/419904*Log(xb)
          - 4363/270*Log(xb)*Zeta(5)
          + 7327/576*Log(xb)*Zeta(4)
          - 30919/1944*Log(xb)*Zeta(3)
          - 345379/7776*Log(xb)*Zeta(2)
          + 764/27*Log(xb)*Zeta(2)*Zeta(3)
          + 11833903/139968*Log(xb)^2
          + 229/432*Log(xb)^2*Zeta(4)
          + 12997/648*Log(xb)^2*Zeta(3)
          + 24959/864*Log(xb)^2*Zeta(2)
          - 1112581/69984*Log(xb)^3
          - 719/81*Log(xb)^3*Zeta(3)
          - 599/48*Log(xb)^3*Zeta(2)
          + 12043/46656*Log(xb)^4
          + 4585/1296*Log(xb)^4*Zeta(2)
          + 35927/38880*Log(xb)^5
          - 481/1944*Log(xb)^6
          )
       + ep*xb^3 * (
          - 1/12*Zeta(2)
          + 1/72*Log(x)^2
          - 1/36*Log(x)*Log(xb)
          + 1/72*Log(xb)^2
          )
        )
     + CF^2*CA * (
       + ep^-5 * (
          - 1/54
          )
       + ep^-5*xb^2 * (
          - 1/54
          )
       + ep^-4 * (
          - 1/18
          - 1/18*Log(x)
          + 2/27*Log(xb)
          )
       + ep^-4*xb * (
          - 1/27
          )
       + ep^-4*xb^2 * (
          - 5/36
          - 1/18*Log(x)
          + 2/27*Log(xb)
          )
       + ep^-3 * (
          - 41/216
          + 1/12*Zeta(2)
          - 1/6*Log(x)
          - 1/12*Log(x)^2
          + 2/9*Log(x)*Log(xb)
          + 2/9*Log(xb)
          - 4/27*Log(xb)^2
          )
       + ep^-3*xb * (
          - 7/27
          - 1/9*Log(x)
          + 4/27*Log(xb)
          )
       + ep^-3*xb^2 * (
          - 173/216
          + 1/12*Zeta(2)
          - 5/12*Log(x)
          - 1/12*Log(x)^2
          + 2/9*Log(x)*Log(xb)
          + 5/9*Log(xb)
          - 4/27*Log(xb)^2
          )
       + ep^-2 * (
          - 14/27
          + 11/54*Zeta(3)
          + 11/36*Zeta(2)
          - 1/18*HPL(R(2),x)
          + 1/9*HPL(R(2),x)*Log(x)
          + 1/9*HPL(R(2),x)*Log(xb)
          + 2/9*HPL(R(2,1),x)
          - 1/9*HPL(R(3),x)
          - 41/72*Log(x)
          + 1/4*Log(x)*Zeta(2)
          - 5/18*Log(x)^2
          - 1/12*Log(x)^3
          + 7/18*Log(x)^2*Log(xb)
          + 2/3*Log(x)*Log(xb)
          - 4/9*Log(x)*Log(xb)^2
          + 41/54*Log(xb)
          - 4/9*Log(xb)*Zeta(2)
          - 4/9*Log(xb)^2
          + 16/81*Log(xb)^3
          )
       + ep^-2*xb * (
          - 17/12
          - 1/18*Zeta(2)
          + 2/9*HPL(R(2),x)
          - 5/6*Log(x)
          - 1/18*Log(x)^2
          + 4/9*Log(x)*Log(xb)
          + 59/54*Log(xb)
          - 8/27*Log(xb)^2
          )
       + ep^-2*xb^2 * (
          - 1643/432
          + 11/54*Zeta(3)
          + 19/24*Zeta(2)
          - 1/6*HPL(R(2),x)
          + 1/9*HPL(R(2),x)*Log(x)
          + 1/9*HPL(R(2),x)*Log(xb)
          + 2/9*HPL(R(2,1),x)
          - 1/9*HPL(R(3),x)
          - 169/72*Log(x)
          + 1/4*Log(x)*Zeta(2)
          - 17/24*Log(x)^2
          - 1/12*Log(x)^3
          + 7/18*Log(x)^2*Log(xb)
          + 5/3*Log(x)*Log(xb)
          - 4/9*Log(x)*Log(xb)^2
          + 325/108*Log(xb)
          - 4/9*Log(xb)*Zeta(2)
          - 10/9*Log(xb)^2
          + 16/81*Log(xb)^3
          )
       + ep^-1 * (
          - 4/3
          - 97/96*Zeta(4)
          + 8/9*Zeta(3)
          + 131/144*Zeta(2)
          - 1/18*HPL(R(2),x)
          + 1/3*HPL(R(2),x)*Zeta(2)
          - 1/6*HPL(R(2),x)*Log(x)
          + 1/6*HPL(R(2),x)*Log(x)^2
          + 1/3*HPL(R(2),x)*Log(x)*Log(xb)
          + 1/6*HPL(R(2),x)*Log(xb)
          - 1/6*HPL(R(2),x)*Log(xb)^2
          - 1/18*HPL(R(2,1),x)
          + HPL(R(2,1),x)*Log(x)
          + 1/9*HPL(R(2,1),x)*Log(xb)
          + 4/3*HPL(R(2,1,1),x)
          - 2/9*HPL(R(2,2),x)
          + 1/9*HPL(R(3),x)
          - 2/9*HPL(R(3),x)*Log(xb)
          - 7/9*HPL(R(3,1),x)
          - 1/3*HPL(R(4),x)
          - 14/9*Log(x)
          + 11/18*Log(x)*Zeta(3)
          + 3/4*Log(x)*Zeta(2)
          - 127/144*Log(x)^2
          + 3/8*Log(x)^2*Zeta(2)
          - 11/36*Log(x)^3
          - 1/16*Log(x)^4
          + 4/9*Log(x)^3*Log(xb)
          + 13/12*Log(x)^2*Log(xb)
          - 3/4*Log(x)^2*Log(xb)^2
          + 41/18*Log(x)*Log(xb)
          - Log(x)*Log(xb)*Zeta(2)
          - 4/3*Log(x)*Log(xb)^2
          + 16/27*Log(x)*Log(xb)^3
          + 56/27*Log(xb)
          - 31/27*Log(xb)*Zeta(3)
          - 7/6*Log(xb)*Zeta(2)
          - 41/27*Log(xb)^2
          + 5/6*Log(xb)^2*Zeta(2)
          + 16/27*Log(xb)^3
          - 16/81*Log(xb)^4
          )
       + ep^-1*xb * (
          - 727/108
          - 1/27*Zeta(3)
          + 1/3*Zeta(2)
          + 7/9*HPL(R(2),x)
          + 14/9*HPL(R(2),x)*Log(x)
          + 2/9*HPL(R(2),x)*Log(xb)
          + 2*HPL(R(2,1),x)
          - 4/3*HPL(R(3),x)
          - 163/36*Log(x)
          + 1/2*Log(x)*Zeta(2)
          - 11/12*Log(x)^2
          + 1/18*Log(x)^3
          + 7/9*Log(x)^2*Log(xb)
          + 31/9*Log(x)*Log(xb)
          - 8/9*Log(x)*Log(xb)^2
          + 35/6*Log(xb)
          - 8/9*Log(xb)*Zeta(2)
          - 245/108*Log(xb)^2
          + 32/81*Log(xb)^3
          )
       + ep^-1*xb^2 * (
          - 1159/72
          - 97/96*Zeta(4)
          + 85/36*Zeta(3)
          + 217/48*Zeta(2)
          - 13/18*HPL(R(2),x)
          + 1/3*HPL(R(2),x)*Zeta(2)
          - 2/3*HPL(R(2),x)*Log(x)
          + 1/6*HPL(R(2),x)*Log(x)^2
          + 1/3*HPL(R(2),x)*Log(x)*Log(xb)
          + 1/3*HPL(R(2),x)*Log(xb)
          - 1/6*HPL(R(2),x)*Log(xb)^2
          - 1/2*HPL(R(2,1),x)
          + HPL(R(2,1),x)*Log(x)
          + 1/9*HPL(R(2,1),x)*Log(xb)
          + 4/3*HPL(R(2,1,1),x)
          - 2/9*HPL(R(2,2),x)
          + 1/2*HPL(R(3),x)
          - 2/9*HPL(R(3),x)*Log(xb)
          - 7/9*HPL(R(3,1),x)
          - 1/3*HPL(R(4),x)
          - 1603/144*Log(x)
          + 11/18*Log(x)*Zeta(3)
          + 15/8*Log(x)*Zeta(2)
          - 551/144*Log(x)^2
          + 3/8*Log(x)^2*Zeta(2)
          - 19/24*Log(x)^3
          - 1/16*Log(x)^4
          + 4/9*Log(x)^3*Log(xb)
          + 8/3*Log(x)^2*Log(xb)
          - 3/4*Log(x)^2*Log(xb)^2
          + 319/36*Log(x)*Log(xb)
          - Log(x)*Log(xb)*Zeta(2)
          - 10/3*Log(x)*Log(xb)^2
          + 16/27*Log(x)*Log(xb)^3
          + 2983/216*Log(xb)
          - 31/27*Log(xb)*Zeta(3)
          - 17/6*Log(xb)*Zeta(2)
          - 1237/216*Log(xb)^2
          + 5/6*Log(xb)^2*Zeta(2)
          + 40/27*Log(xb)^3
          - 16/81*Log(xb)^4
          )
       +  (
          - 88/27
          - 21/10*Zeta(5)
          + 39/32*Zeta(4)
          + 649/216*Zeta(3)
          + 127/72*Zeta(2)
          - 29/36*Zeta(2)*Zeta(3)
          + 41/72*HPL(R(2),x)
          - 2/3*HPL(R(2),x)*Zeta(3)
          + 25/36*HPL(R(2),x)*Zeta(2)
          + 5/36*HPL(R(2),x)*Log(x)
          + 7/18*HPL(R(2),x)*Log(x)*Zeta(2)
          - 1/2*HPL(R(2),x)*Log(x)^2
          + 1/9*HPL(R(2),x)*Log(x)^3
          + HPL(R(2),x)*Log(x)^2*Log(xb)
          + 4/9*HPL(R(2),x)*Log(x)*Log(xb)
          - 4/9*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 1/3*HPL(R(2),x)*Log(xb)
          - 25/18*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 1/4*HPL(R(2),x)*Log(xb)^2
          + 1/6*HPL(R(2),x)*Log(xb)^3
          + 4/9*HPL(R(2,1),x)
          - 5/3*HPL(R(2,1),x)*Zeta(2)
          - 5/18*HPL(R(2,1),x)*Log(x)
          + 7/3*HPL(R(2,1),x)*Log(x)^2
          + 5/9*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 1/6*HPL(R(2,1),x)*Log(xb)
          - 1/6*HPL(R(2,1),x)*Log(xb)^2
          - 1/18*HPL(R(2,1,1),x)
          + 16/3*HPL(R(2,1,1),x)*Log(x)
          + 1/9*HPL(R(2,1,1),x)*Log(xb)
          + 58/9*HPL(R(2,1,1,1),x)
          + 7/9*HPL(R(2,1,2),x)
          - 7/18*HPL(R(2,2),x)
          - 11/9*HPL(R(2,2),x)*Log(x)
          + 7/9*HPL(R(2,2),x)*Log(xb)
          + 2/9*HPL(R(2,2,1),x)
          + 8/9*HPL(R(2,3),x)
          - 2/9*HPL(R(3),x)
          + 11/18*HPL(R(3),x)*Zeta(2)
          + 10/9*HPL(R(3),x)*Log(x)
          + 1/6*HPL(R(3),x)*Log(x)^2
          - 20/9*HPL(R(3),x)*Log(x)*Log(xb)
          - 1/3*HPL(R(3),x)*Log(xb)
          + 1/3*HPL(R(3),x)*Log(xb)^2
          - 37/9*HPL(R(3,1),x)*Log(x)
          - 3*HPL(R(3,1,1),x)
          + 13/9*HPL(R(3,2),x)
          - 11/9*HPL(R(4),x)
          - 1/3*HPL(R(4),x)*Log(x)
          + 22/9*HPL(R(4),x)*Log(xb)
          + 32/9*HPL(R(4,1),x)
          - 2/3*HPL(R(5),x)
          - 35/9*Log(x)
          - 97/32*Log(x)*Zeta(4)
          + 3*Log(x)*Zeta(3)
          + 445/144*Log(x)*Zeta(2)
          - 295/144*Log(x)^2
          + 11/12*Log(x)^2*Zeta(3)
          + 37/36*Log(x)^2*Zeta(2)
          - 43/48*Log(x)^3
          + 3/8*Log(x)^3*Zeta(2)
          - 35/144*Log(x)^4
          - 3/80*Log(x)^5
          + 13/36*Log(x)^4*Log(xb)
          + 41/36*Log(x)^3*Log(xb)
          - 29/36*Log(x)^3*Log(xb)^2
          + 43/12*Log(x)^2*Log(xb)
          - 47/36*Log(x)^2*Log(xb)*Zeta(2)
          - 17/8*Log(x)^2*Log(xb)^2
          + 35/36*Log(x)^2*Log(xb)^3
          + 56/9*Log(x)*Log(xb)
          - 37/9*Log(x)*Log(xb)*Zeta(3)
          - 53/18*Log(x)*Log(xb)*Zeta(2)
          - 41/9*Log(x)*Log(xb)^2
          + 35/18*Log(x)*Log(xb)^2*Zeta(2)
          + 16/9*Log(x)*Log(xb)^3
          - 16/27*Log(x)*Log(xb)^4
          + 16/3*Log(xb)
          - 109/72*Log(xb)*Zeta(4)
          - 65/18*Log(xb)*Zeta(3)
          - 15/4*Log(xb)*Zeta(2)
          - 112/27*Log(xb)^2
          + 127/54*Log(xb)^2*Zeta(3)
          + 9/4*Log(xb)^2*Zeta(2)
          + 164/81*Log(xb)^3
          - 19/18*Log(xb)^3*Zeta(2)
          - 16/27*Log(xb)^4
          + 64/405*Log(xb)^5
          )
       + xb * (
          - 6221/216
          - 163/16*Zeta(4)
          + 65/27*Zeta(3)
          + 353/72*Zeta(2)
          + 65/36*HPL(R(2),x)
          - 1/9*HPL(R(2),x)*Zeta(2)
          + 95/18*HPL(R(2),x)*Log(x)
          + 10/3*HPL(R(2),x)*Log(x)^2
          + 8/9*HPL(R(2),x)*Log(x)*Log(xb)
          + HPL(R(2),x)*Log(xb)
          - 1/3*HPL(R(2),x)*Log(xb)^2
          + 62/9*HPL(R(2,1),x)
          + 82/9*HPL(R(2,1),x)*Log(x)
          + 2/9*HPL(R(2,1),x)*Log(xb)
          + 98/9*HPL(R(2,1,1),x)
          - 2/9*HPL(R(2,2),x)
          - 13/3*HPL(R(3),x)
          - 40/9*HPL(R(3),x)*Log(x)
          - 4/9*HPL(R(3),x)*Log(xb)
          - 56/9*HPL(R(3,1),x)
          + 20/9*HPL(R(4),x)
          - 509/24*Log(x)
          - 13/9*Log(x)*Zeta(3)
          + 67/36*Log(x)*Zeta(2)
          - 37/6*Log(x)^2
          + 41/36*Log(x)^2*Zeta(2)
          - 31/54*Log(x)^3
          + 7/72*Log(x)^4
          + Log(x)^3*Log(xb)
          + 35/6*Log(x)^2*Log(xb)
          - 3/2*Log(x)^2*Log(xb)^2
          + 73/4*Log(x)*Log(xb)
          - 20/9*Log(x)*Log(xb)*Zeta(2)
          - 127/18*Log(x)*Log(xb)^2
          + 32/27*Log(x)*Log(xb)^3
          + 5723/216*Log(xb)
          - 62/27*Log(xb)*Zeta(3)
          - 209/36*Log(xb)*Zeta(2)
          - 71/6*Log(xb)^2
          + 5/3*Log(xb)^2*Zeta(2)
          + 1007/324*Log(xb)^3
          - 32/81*Log(xb)^4
          )
       + xb^2 * (
          - 6925/108
          - 21/10*Zeta(5)
          + 331/64*Zeta(4)
          + 2605/216*Zeta(3)
          + 1871/96*Zeta(2)
          - 29/36*Zeta(2)*Zeta(3)
          - 19/8*HPL(R(2),x)
          - 2/3*HPL(R(2),x)*Zeta(3)
          + 19/12*HPL(R(2),x)*Zeta(2)
          - 109/36*HPL(R(2),x)*Log(x)
          + 7/18*HPL(R(2),x)*Log(x)*Zeta(2)
          - 7/4*HPL(R(2),x)*Log(x)^2
          + 1/9*HPL(R(2),x)*Log(x)^3
          + HPL(R(2),x)*Log(x)^2*Log(xb)
          + 5/6*HPL(R(2),x)*Log(x)*Log(xb)
          - 4/9*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 19/18*HPL(R(2),x)*Log(xb)
          - 25/18*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 1/2*HPL(R(2),x)*Log(xb)^2
          + 1/6*HPL(R(2),x)*Log(xb)^3
          - 23/9*HPL(R(2,1),x)
          - 5/3*HPL(R(2,1),x)*Zeta(2)
          - 7/3*HPL(R(2,1),x)*Log(x)
          + 7/3*HPL(R(2,1),x)*Log(x)^2
          + 5/9*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 1/3*HPL(R(2,1),x)*Log(xb)
          - 1/6*HPL(R(2,1),x)*Log(xb)^2
          - 13/6*HPL(R(2,1,1),x)
          + 16/3*HPL(R(2,1,1),x)*Log(x)
          + 1/9*HPL(R(2,1,1),x)*Log(xb)
          + 58/9*HPL(R(2,1,1,1),x)
          + 7/9*HPL(R(2,1,2),x)
          - 5/6*HPL(R(2,2),x)
          - 11/9*HPL(R(2,2),x)*Log(x)
          + 7/9*HPL(R(2,2),x)*Log(xb)
          + 2/9*HPL(R(2,2,1),x)
          + 8/9*HPL(R(2,3),x)
          + 13/6*HPL(R(3),x)
          + 11/18*HPL(R(3),x)*Zeta(2)
          + 10/3*HPL(R(3),x)*Log(x)
          + 1/6*HPL(R(3),x)*Log(x)^2
          - 20/9*HPL(R(3),x)*Log(x)*Log(xb)
          - 2/3*HPL(R(3),x)*Log(xb)
          + 1/3*HPL(R(3),x)*Log(xb)^2
          + 7/6*HPL(R(3,1),x)
          - 37/9*HPL(R(3,1),x)*Log(x)
          - 3*HPL(R(3,1,1),x)
          + 13/9*HPL(R(3,2),x)
          - 19/6*HPL(R(4),x)
          - 1/3*HPL(R(4),x)*Log(x)
          + 22/9*HPL(R(4),x)*Log(xb)
          + 32/9*HPL(R(4,1),x)
          - 2/3*HPL(R(5),x)
          - 853/18*Log(x)
          - 97/32*Log(x)*Zeta(4)
          + 97/12*Log(x)*Zeta(3)
          + 1777/144*Log(x)*Zeta(2)
          - 5071/288*Log(x)^2
          + 11/12*Log(x)^2*Zeta(3)
          + 121/48*Log(x)^2*Zeta(2)
          - 1795/432*Log(x)^3
          + 3/8*Log(x)^3*Zeta(2)
          - 61/96*Log(x)^4
          - 3/80*Log(x)^5
          + 13/36*Log(x)^4*Log(xb)
          + 11/4*Log(x)^3*Log(xb)
          - 29/36*Log(x)^3*Log(xb)^2
          + 983/72*Log(x)^2*Log(xb)
          - 47/36*Log(x)^2*Log(xb)*Zeta(2)
          - 21/4*Log(x)^2*Log(xb)^2
          + 35/36*Log(x)^2*Log(xb)^3
          + 2929/72*Log(x)*Log(xb)
          - 37/9*Log(x)*Log(xb)*Zeta(3)
          - 22/3*Log(x)*Log(xb)*Zeta(2)
          - 1219/72*Log(x)*Log(xb)^2
          + 35/18*Log(x)*Log(xb)^2*Zeta(2)
          + 40/9*Log(x)*Log(xb)^3
          - 16/27*Log(x)*Log(xb)^4
          + 4171/72*Log(xb)
          - 109/72*Log(xb)*Zeta(4)
          - 82/9*Log(xb)*Zeta(3)
          - 1079/72*Log(xb)*Zeta(2)
          - 11113/432*Log(xb)^2
          + 127/54*Log(xb)^2*Zeta(3)
          + 11/2*Log(xb)^2*Zeta(2)
          + 4759/648*Log(xb)^3
          - 19/18*Log(xb)^3*Zeta(2)
          - 40/27*Log(xb)^4
          + 64/405*Log(xb)^5
          )
       + ep*xb^-1 * (
          + 1/18*HPL(R(2),x)*Log(x)
          - 1/18*Log(x)*Zeta(2)
          + 1/36*Log(x)^3
          )
       + ep * (
          - 208/27
          + 7237/6912*Zeta(6)
          + 58/15*Zeta(5)
          - 1217/384*Zeta(4)
          + 1523/216*Zeta(3)
          + 251/108*Zeta(3)^2
          + 329/144*Zeta(2)
          - 59/18*Zeta(2)*Zeta(3)
          + 535/144*HPL(R(2),x)
          - 173/36*HPL(R(2),x)*Zeta(4)
          + 17/9*HPL(R(2),x)*Zeta(3)
          + 29/12*HPL(R(2),x)*Zeta(2)
          + 49/12*HPL(R(2),x)*Log(x)
          - 2*HPL(R(2),x)*Log(x)*Zeta(3)
          + 17/12*HPL(R(2),x)*Log(x)*Zeta(2)
          + 3/8*HPL(R(2),x)*Log(x)^2
          - 37/36*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 3/4*HPL(R(2),x)*Log(x)^3
          + 1/18*HPL(R(2),x)*Log(x)^4
          + 83/54*HPL(R(2),x)*Log(x)^3*Log(xb)
          + HPL(R(2),x)*Log(x)^2*Log(xb)
          - 7/6*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          + 19/18*HPL(R(2),x)*Log(x)*Log(xb)
          - 79/18*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          - 3/4*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 25/54*HPL(R(2),x)*Log(x)*Log(xb)^3
          + 11/18*HPL(R(2),x)*Log(xb)
          - 34/9*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 23/12*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 1/2*HPL(R(2),x)*Log(xb)^2
          + 73/36*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          + 1/4*HPL(R(2),x)*Log(xb)^3
          - 1/8*HPL(R(2),x)*Log(xb)^4
          + 383/72*HPL(R(2,1),x)
          - 85/9*HPL(R(2,1),x)*Zeta(3)
          - 25/36*HPL(R(2,1),x)*Zeta(2)
          + 95/36*HPL(R(2,1),x)*Log(x)
          - 139/18*HPL(R(2,1),x)*Log(x)*Zeta(2)
          - 1/4*HPL(R(2,1),x)*Log(x)^2
          + 88/27*HPL(R(2,1),x)*Log(x)^3
          + 1/6*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          + 2/9*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 4/9*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 1/3*HPL(R(2,1),x)*Log(xb)
          + 29/18*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 1/4*HPL(R(2,1),x)*Log(xb)^2
          + 1/6*HPL(R(2,1),x)*Log(xb)^3
          + 31/9*HPL(R(2,1,1),x)
          - 37/9*HPL(R(2,1,1),x)*Zeta(2)
          - HPL(R(2,1,1),x)*Log(x)
          + 26/3*HPL(R(2,1,1),x)*Log(x)^2
          + 4/3*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          + 1/6*HPL(R(2,1,1),x)*Log(xb)
          - 1/6*HPL(R(2,1,1),x)*Log(xb)^2
          - 1/18*HPL(R(2,1,1,1),x)
          + 223/9*HPL(R(2,1,1,1),x)*Log(x)
          + 1/9*HPL(R(2,1,1,1),x)*Log(xb)
          + 260/9*HPL(R(2,1,1,1,1),x)
          - 20/9*HPL(R(2,1,1,2),x)
          + HPL(R(2,1,2),x)
          + 14/3*HPL(R(2,1,2),x)*Log(x)
          - 20/9*HPL(R(2,1,2),x)*Log(xb)
          + 1/3*HPL(R(2,1,2,1),x)
          - 10/3*HPL(R(2,1,3),x)
          - 11/18*HPL(R(2,2),x)
          + 8/3*HPL(R(2,2),x)*Zeta(2)
          - 41/18*HPL(R(2,2),x)*Log(x)
          - 26/9*HPL(R(2,2),x)*Log(x)^2
          + 13/3*HPL(R(2,2),x)*Log(x)*Log(xb)
          + HPL(R(2,2),x)*Log(xb)
          - 10/9*HPL(R(2,2),x)*Log(xb)^2
          - 11/18*HPL(R(2,2,1),x)
          + 29/9*HPL(R(2,2,1),x)*Log(x)
          + 1/3*HPL(R(2,2,1),x)*Log(xb)
          + 13/9*HPL(R(2,2,1,1),x)
          - 11/3*HPL(R(2,2,2),x)
          + 17/9*HPL(R(2,3),x)
          + 32/9*HPL(R(2,3),x)*Log(x)
          - 10/3*HPL(R(2,3),x)*Log(xb)
          - 4*HPL(R(2,3,1),x)
          - 4/3*HPL(R(2,4),x)
          - 32/9*HPL(R(3),x)
          - 2/3*HPL(R(3),x)*Zeta(2)
          - 1/6*HPL(R(3),x)*Log(x)
          + 29/9*HPL(R(3),x)*Log(x)*Zeta(2)
          + 79/36*HPL(R(3),x)*Log(x)^2
          + 1/9*HPL(R(3),x)*Log(x)^3
          - 9/2*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 25/9*HPL(R(3),x)*Log(x)*Log(xb)
          + 3*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 2/3*HPL(R(3),x)*Log(xb)
          + 26/9*HPL(R(3),x)*Log(xb)*Zeta(2)
          + 1/2*HPL(R(3),x)*Log(xb)^2
          - 1/3*HPL(R(3),x)*Log(xb)^3
          - 41/18*HPL(R(3,1),x)
          + 145/18*HPL(R(3,1),x)*Zeta(2)
          - 11/6*HPL(R(3,1),x)*Log(x)
          - 77/9*HPL(R(3,1),x)*Log(x)^2
          + 35/9*HPL(R(3,1),x)*Log(x)*Log(xb)
          - 1/3*HPL(R(3,1),x)*Log(xb)
          + 1/9*HPL(R(3,1),x)*Log(xb)^2
          - 8/9*HPL(R(3,1,1),x)
          - 17/3*HPL(R(3,1,1),x)*Log(x)
          + 4/9*HPL(R(3,1,1),x)*Log(xb)
          - 95/9*HPL(R(3,1,1,1),x)
          - 19/3*HPL(R(3,1,2),x)
          + 19/6*HPL(R(3,2),x)
          + 17/3*HPL(R(3,2),x)*Log(x)
          - 17/3*HPL(R(3,2),x)*Log(xb)
          - 65/9*HPL(R(3,2,1),x)
          - 20/9*HPL(R(3,3),x)
          - 5/9*HPL(R(4),x)
          - 25/18*HPL(R(4),x)*Zeta(2)
          - 17/6*HPL(R(4),x)*Log(x)
          + 1/6*HPL(R(4),x)*Log(x)^2
          + 53/9*HPL(R(4),x)*Log(x)*Log(xb)
          + 11/3*HPL(R(4),x)*Log(xb)
          - 11/3*HPL(R(4),x)*Log(xb)^2
          + 77/18*HPL(R(4,1),x)
          + 107/9*HPL(R(4,1),x)*Log(x)
          - 71/9*HPL(R(4,1),x)*Log(xb)
          - 16/3*HPL(R(4,1,1),x)
          - 8/3*HPL(R(4,2),x)
          - 1/6*HPL(R(5),x)
          - 4/3*HPL(R(5),x)*Log(x)
          + 1/9*HPL(R(5),x)*Log(xb)
          - 35/9*HPL(R(5,1),x)
          - 2/3*HPL(R(6),x)
          - 80/9*Log(x)
          - 63/10*Log(x)*Zeta(5)
          + 1745/288*Log(x)*Zeta(4)
          + 221/24*Log(x)*Zeta(3)
          + 265/36*Log(x)*Zeta(2)
          - 29/12*Log(x)*Zeta(2)*Zeta(3)
          - 1097/288*Log(x)^2
          - 291/64*Log(x)^2*Zeta(4)
          + 5*Log(x)^2*Zeta(3)
          + 449/96*Log(x)^2*Zeta(2)
          - 85/48*Log(x)^3
          + 11/12*Log(x)^3*Zeta(3)
          + 259/216*Log(x)^3*Zeta(2)
          - 1175/1728*Log(x)^4
          + 9/32*Log(x)^4*Zeta(2)
          - 109/720*Log(x)^5
          - 3/160*Log(x)^6
          + 41/180*Log(x)^5*Log(xb)
          + 127/144*Log(x)^4*Log(xb)
          - 271/432*Log(x)^4*Log(xb)^2
          + 34/9*Log(x)^3*Log(xb)
          - 89/54*Log(x)^3*Log(xb)*Zeta(2)
          - 9/4*Log(x)^3*Log(xb)^2
          + 28/27*Log(x)^3*Log(xb)^3
          + 347/36*Log(x)^2*Log(xb)
          - 43/6*Log(x)^2*Log(xb)*Zeta(3)
          - 109/24*Log(x)^2*Log(xb)*Zeta(2)
          - 85/12*Log(x)^2*Log(xb)^2
          + 191/72*Log(x)^2*Log(xb)^2*Zeta(2)
          + 67/24*Log(x)^2*Log(xb)^3
          - 137/144*Log(x)^2*Log(xb)^4
          + 281/18*Log(x)*Log(xb)
          - 673/72*Log(x)*Log(xb)*Zeta(4)
          - 106/9*Log(x)*Log(xb)*Zeta(3)
          - 371/36*Log(x)*Log(xb)*Zeta(2)
          - 112/9*Log(x)*Log(xb)^2
          + 8*Log(x)*Log(xb)^2*Zeta(3)
          + 6*Log(x)*Log(xb)^2*Zeta(2)
          + 164/27*Log(x)*Log(xb)^3
          - 71/27*Log(x)*Log(xb)^3*Zeta(2)
          - 16/9*Log(x)*Log(xb)^4
          + 64/135*Log(x)*Log(xb)^5
          + 352/27*Log(xb)
          - 97/45*Log(xb)*Zeta(5)
          - 21/4*Log(xb)*Zeta(4)
          - 679/54*Log(xb)*Zeta(3)
          - 179/18*Log(xb)*Zeta(2)
          + 43/18*Log(xb)*Zeta(2)*Zeta(3)
          - 32/3*Log(xb)^2
          + 235/72*Log(xb)^2*Zeta(4)
          + 263/36*Log(xb)^2*Zeta(3)
          + 22/3*Log(xb)^2*Zeta(2)
          + 448/81*Log(xb)^3
          - 517/162*Log(xb)^3*Zeta(3)
          - 35/12*Log(xb)^3*Zeta(2)
          - 164/81*Log(xb)^4
          + 73/72*Log(xb)^4*Zeta(2)
          + 64/135*Log(xb)^5
          - 128/1215*Log(xb)^6
          )
       + ep*xb * (
          - 5513/48
          - 233/15*Zeta(5)
          - 701/48*Zeta(4)
          + 37/2*Zeta(3)
          + 115/4*Zeta(2)
          - 35/6*Zeta(2)*Zeta(3)
          + 251/72*HPL(R(2),x)
          - 116/9*HPL(R(2),x)*Zeta(3)
          - 32/9*HPL(R(2),x)*Zeta(2)
          + 40/3*HPL(R(2),x)*Log(x)
          - 65/9*HPL(R(2),x)*Log(x)*Zeta(2)
          + 89/9*HPL(R(2),x)*Log(x)^2
          + 4*HPL(R(2),x)*Log(x)^3
          + 3*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 19/6*HPL(R(2),x)*Log(x)*Log(xb)
          - 8/9*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 10/3*HPL(R(2),x)*Log(xb)
          - 25/9*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 3/2*HPL(R(2),x)*Log(xb)^2
          + 1/3*HPL(R(2),x)*Log(xb)^3
          + 647/36*HPL(R(2,1),x)
          - 89/9*HPL(R(2,1),x)*Zeta(2)
          + 523/18*HPL(R(2,1),x)*Log(x)
          + 56/3*HPL(R(2,1),x)*Log(x)^2
          + 20/9*HPL(R(2,1),x)*Log(x)*Log(xb)
          + HPL(R(2,1),x)*Log(xb)
          - 1/3*HPL(R(2,1),x)*Log(xb)^2
          + 322/9*HPL(R(2,1,1),x)
          + 134/3*HPL(R(2,1,1),x)*Log(x)
          + 2/9*HPL(R(2,1,1),x)*Log(xb)
          + 466/9*HPL(R(2,1,1,1),x)
          + 14/9*HPL(R(2,1,2),x)
          - 11/6*HPL(R(2,2),x)
          - 4/3*HPL(R(2,2),x)*Log(x)
          + 14/9*HPL(R(2,2),x)*Log(xb)
          + 14/9*HPL(R(2,2,1),x)
          + 8/9*HPL(R(2,3),x)
          - 98/9*HPL(R(3),x)
          + 110/9*HPL(R(3),x)*Zeta(2)
          - 100/9*HPL(R(3),x)*Log(x)
          - 70/9*HPL(R(3),x)*Log(x)^2
          - 16/3*HPL(R(3),x)*Log(x)*Log(xb)
          - 2*HPL(R(3),x)*Log(xb)
          + 2/3*HPL(R(3),x)*Log(xb)^2
          - 181/9*HPL(R(3,1),x)
          - 224/9*HPL(R(3,1),x)*Log(x)
          - 220/9*HPL(R(3,1,1),x)
          + 8/9*HPL(R(3,2),x)
          + 29/9*HPL(R(4),x)
          + 28/3*HPL(R(4),x)*Log(x)
          + 44/9*HPL(R(4),x)*Log(xb)
          + 40/3*HPL(R(4,1),x)
          - 16/3*HPL(R(5),x)
          - 1435/16*Log(x)
          - 5785/144*Log(x)*Zeta(4)
          + 32/9*Log(x)*Zeta(3)
          + 1211/72*Log(x)*Zeta(2)
          - 1123/36*Log(x)^2
          - 25/6*Log(x)^2*Zeta(3)
          + 215/72*Log(x)^2*Zeta(2)
          - 583/108*Log(x)^3
          + 49/108*Log(x)^3*Zeta(2)
          - 17/72*Log(x)^4
          + 29/360*Log(x)^5
          + 8/9*Log(x)^4*Log(xb)
          + 235/36*Log(x)^3*Log(xb)
          - 29/18*Log(x)^3*Log(xb)^2
          + 715/24*Log(x)^2*Log(xb)
          - 65/18*Log(x)^2*Log(xb)*Zeta(2)
          - 139/12*Log(x)^2*Log(xb)^2
          + 35/18*Log(x)^2*Log(xb)^3
          + 1481/18*Log(x)*Log(xb)
          - 76/9*Log(x)*Log(xb)*Zeta(3)
          - 47/3*Log(x)*Log(xb)*Zeta(2)
          - 877/24*Log(x)*Log(xb)^2
          + 35/9*Log(x)*Log(xb)^2*Zeta(2)
          + 517/54*Log(x)*Log(xb)^3
          - 32/27*Log(x)*Log(xb)^4
          + 47149/432*Log(xb)
          - 109/36*Log(xb)*Zeta(4)
          - 1051/54*Log(xb)*Zeta(3)
          - 367/12*Log(xb)*Zeta(2)
          - 22517/432*Log(xb)^2
          + 127/27*Log(xb)^2*Zeta(3)
          + 839/72*Log(xb)^2*Zeta(2)
          + 143/9*Log(xb)^3
          - 19/9*Log(xb)^3*Zeta(2)
          - 4109/1296*Log(xb)^4
          + 128/405*Log(xb)^5
          )
       + ep*xb^2 * (
          - 427267/1728
          + 7237/6912*Zeta(6)
          + 59/4*Zeta(5)
          + 1369/128*Zeta(4)
          + 22501/432*Zeta(3)
          + 251/108*Zeta(3)^2
          + 232/3*Zeta(2)
          - 69/8*Zeta(2)*Zeta(3)
          - 1037/144*HPL(R(2),x)
          - 173/36*HPL(R(2),x)*Zeta(4)
          + 20/3*HPL(R(2),x)*Zeta(3)
          + 299/36*HPL(R(2),x)*Zeta(2)
          - 185/18*HPL(R(2),x)*Log(x)
          - 2*HPL(R(2),x)*Log(x)*Zeta(3)
          + 11/3*HPL(R(2),x)*Log(x)*Zeta(2)
          - 481/72*HPL(R(2),x)*Log(x)^2
          - 37/36*HPL(R(2),x)*Log(x)^2*Zeta(2)
          - 29/12*HPL(R(2),x)*Log(x)^3
          + 1/18*HPL(R(2),x)*Log(x)^4
          + 83/54*HPL(R(2),x)*Log(x)^3*Log(xb)
          + 3/2*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 7/6*HPL(R(2),x)*Log(x)^2*Log(xb)^2
          + 53/18*HPL(R(2),x)*Log(x)*Log(xb)
          - 79/18*HPL(R(2),x)*Log(x)*Log(xb)*Zeta(2)
          - 19/12*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 25/54*HPL(R(2),x)*Log(x)*Log(xb)^3
          + 13/4*HPL(R(2),x)*Log(xb)
          - 34/9*HPL(R(2),x)*Log(xb)*Zeta(3)
          - 11/3*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 19/12*HPL(R(2),x)*Log(xb)^2
          + 73/36*HPL(R(2),x)*Log(xb)^2*Zeta(2)
          + 1/2*HPL(R(2),x)*Log(xb)^3
          - 1/8*HPL(R(2),x)*Log(xb)^4
          - 641/72*HPL(R(2,1),x)
          - 85/9*HPL(R(2,1),x)*Zeta(3)
          + 5/12*HPL(R(2,1),x)*Zeta(2)
          - 367/36*HPL(R(2,1),x)*Log(x)
          - 139/18*HPL(R(2,1),x)*Log(x)*Zeta(2)
          - 17/4*HPL(R(2,1),x)*Log(x)^2
          + 88/27*HPL(R(2,1),x)*Log(x)^3
          + 1/6*HPL(R(2,1),x)*Log(x)^2*Log(xb)
          - 1/6*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 4/9*HPL(R(2,1),x)*Log(x)*Log(xb)^2
          + 19/18*HPL(R(2,1),x)*Log(xb)
          + 29/18*HPL(R(2,1),x)*Log(xb)*Zeta(2)
          - 1/2*HPL(R(2,1),x)*Log(xb)^2
          + 1/6*HPL(R(2,1),x)*Log(xb)^3
          - 95/9*HPL(R(2,1,1),x)
          - 37/9*HPL(R(2,1,1),x)*Zeta(2)
          - 11*HPL(R(2,1,1),x)*Log(x)
          + 26/3*HPL(R(2,1,1),x)*Log(x)^2
          + 4/3*HPL(R(2,1,1),x)*Log(x)*Log(xb)
          + 1/3*HPL(R(2,1,1),x)*Log(xb)
          - 1/6*HPL(R(2,1,1),x)*Log(xb)^2
          - 59/6*HPL(R(2,1,1,1),x)
          + 223/9*HPL(R(2,1,1,1),x)*Log(x)
          + 1/9*HPL(R(2,1,1,1),x)*Log(xb)
          + 260/9*HPL(R(2,1,1,1,1),x)
          - 20/9*HPL(R(2,1,1,2),x)
          + 11/6*HPL(R(2,1,2),x)
          + 14/3*HPL(R(2,1,2),x)*Log(x)
          - 20/9*HPL(R(2,1,2),x)*Log(xb)
          + 1/3*HPL(R(2,1,2,1),x)
          - 10/3*HPL(R(2,1,3),x)
          - 7/3*HPL(R(2,2),x)
          + 8/3*HPL(R(2,2),x)*Zeta(2)
          - 5*HPL(R(2,2),x)*Log(x)
          - 26/9*HPL(R(2,2),x)*Log(x)^2
          + 13/3*HPL(R(2,2),x)*Log(x)*Log(xb)
          + 11/6*HPL(R(2,2),x)*Log(xb)
          - 10/9*HPL(R(2,2),x)*Log(xb)^2
          - 13/6*HPL(R(2,2,1),x)
          + 29/9*HPL(R(2,2,1),x)*Log(x)
          + 1/3*HPL(R(2,2,1),x)*Log(xb)
          + 13/9*HPL(R(2,2,1,1),x)
          - 11/3*HPL(R(2,2,2),x)
          + 13/3*HPL(R(2,3),x)
          + 32/9*HPL(R(2,3),x)*Log(x)
          - 10/3*HPL(R(2,3),x)*Log(xb)
          - 4*HPL(R(2,3,1),x)
          - 4/3*HPL(R(2,4),x)
          + 29/4*HPL(R(3),x)
          - 35/12*HPL(R(3),x)*Zeta(2)
          + 203/18*HPL(R(3),x)*Log(x)
          + 29/9*HPL(R(3),x)*Log(x)*Zeta(2)
          + 19/3*HPL(R(3),x)*Log(x)^2
          + 1/9*HPL(R(3),x)*Log(x)^3
          - 9/2*HPL(R(3),x)*Log(x)^2*Log(xb)
          - 5*HPL(R(3),x)*Log(x)*Log(xb)
          + 3*HPL(R(3),x)*Log(x)*Log(xb)^2
          - 19/9*HPL(R(3),x)*Log(xb)
          + 26/9*HPL(R(3),x)*Log(xb)*Zeta(2)
          + HPL(R(3),x)*Log(xb)^2
          - 1/3*HPL(R(3),x)*Log(xb)^3
          + 17/3*HPL(R(3,1),x)
          + 145/18*HPL(R(3,1),x)*Zeta(2)
          + 2/3*HPL(R(3,1),x)*Log(x)
          - 77/9*HPL(R(3,1),x)*Log(x)^2
          + 35/9*HPL(R(3,1),x)*Log(x)*Log(xb)
          - HPL(R(3,1),x)*Log(xb)
          + 1/9*HPL(R(3,1),x)*Log(xb)^2
          + 11/6*HPL(R(3,1,1),x)
          - 17/3*HPL(R(3,1,1),x)*Log(x)
          + 4/9*HPL(R(3,1,1),x)*Log(xb)
          - 95/9*HPL(R(3,1,1,1),x)
          - 19/3*HPL(R(3,1,2),x)
          + 22/3*HPL(R(3,2),x)
          + 17/3*HPL(R(3,2),x)*Log(x)
          - 17/3*HPL(R(3,2),x)*Log(xb)
          - 65/9*HPL(R(3,2,1),x)
          - 20/9*HPL(R(3,3),x)
          - 59/6*HPL(R(4),x)
          - 25/18*HPL(R(4),x)*Zeta(2)
          - 8*HPL(R(4),x)*Log(x)
          + 1/6*HPL(R(4),x)*Log(x)^2
          + 53/9*HPL(R(4),x)*Log(x)*Log(xb)
          + 22/3*HPL(R(4),x)*Log(xb)
          - 11/3*HPL(R(4),x)*Log(xb)^2
          + 15/2*HPL(R(4,1),x)
          + 107/9*HPL(R(4,1),x)*Log(x)
          - 71/9*HPL(R(4,1),x)*Log(xb)
          - 16/3*HPL(R(4,1,1),x)
          - 8/3*HPL(R(4,2),x)
          + 1/2*HPL(R(5),x)
          - 4/3*HPL(R(5),x)*Log(x)
          + 1/9*HPL(R(5),x)*Log(xb)
          - 35/9*HPL(R(5,1),x)
          - 2/3*HPL(R(6),x)
          - 27355/144*Log(x)
          - 63/10*Log(x)*Zeta(5)
          + 4363/192*Log(x)*Zeta(4)
          + 2855/72*Log(x)*Zeta(3)
          + 1739/32*Log(x)*Zeta(2)
          - 29/12*Log(x)*Zeta(2)*Zeta(3)
          - 21233/288*Log(x)^2
          - 291/64*Log(x)^2*Zeta(4)
          + 109/8*Log(x)^2*Zeta(3)
          + 5263/288*Log(x)^2*Zeta(2)
          - 16141/864*Log(x)^3
          + 11/12*Log(x)^3*Zeta(3)
          + 437/144*Log(x)^3*Zeta(2)
          - 5707/1728*Log(x)^4
          + 9/32*Log(x)^4*Zeta(2)
          - 191/480*Log(x)^5
          - 3/160*Log(x)^6
          + 41/180*Log(x)^5*Log(xb)
          + 101/48*Log(x)^4*Log(xb)
          - 271/432*Log(x)^4*Log(xb)^2
          + 335/24*Log(x)^3*Log(xb)
          - 89/54*Log(x)^3*Log(xb)*Zeta(2)
          - 133/24*Log(x)^3*Log(xb)^2
          + 28/27*Log(x)^3*Log(xb)^3
          + 2971/48*Log(x)^2*Log(xb)
          - 43/6*Log(x)^2*Log(xb)*Zeta(3)
          - 35/3*Log(x)^2*Log(xb)*Zeta(2)
          - 415/16*Log(x)^2*Log(xb)^2
          + 191/72*Log(x)^2*Log(xb)^2*Zeta(2)
          + 83/12*Log(x)^2*Log(xb)^3
          - 137/144*Log(x)^2*Log(xb)^4
          + 3085/18*Log(x)*Log(xb)
          - 673/72*Log(x)*Log(xb)*Zeta(4)
          - 175/6*Log(x)*Log(xb)*Zeta(3)
          - 2915/72*Log(x)*Log(xb)*Zeta(2)
          - 10963/144*Log(x)*Log(xb)^2
          + 8*Log(x)*Log(xb)^2*Zeta(3)
          + 181/12*Log(x)*Log(xb)^2*Zeta(2)
          + 4705/216*Log(x)*Log(xb)^3
          - 71/27*Log(x)*Log(xb)^3*Zeta(2)
          - 40/9*Log(x)*Log(xb)^4
          + 64/135*Log(x)*Log(xb)^5
          + 199817/864*Log(xb)
          - 97/45*Log(xb)*Zeta(5)
          - 647/48*Log(xb)*Zeta(4)
          - 4697/108*Log(xb)*Zeta(3)
          - 9253/144*Log(xb)*Zeta(2)
          + 43/18*Log(xb)*Zeta(2)*Zeta(3)
          - 5147/48*Log(xb)^2
          + 235/72*Log(xb)^2*Zeta(4)
          + 331/18*Log(xb)^2*Zeta(3)
          + 3967/144*Log(xb)^2*Zeta(2)
          + 42175/1296*Log(xb)^3
          - 517/162*Log(xb)^3*Zeta(3)
          - 43/6*Log(xb)^3*Zeta(2)
          - 18469/2592*Log(xb)^4
          + 73/72*Log(xb)^4*Zeta(2)
          + 32/27*Log(xb)^5
          - 128/1215*Log(xb)^6
          )
        )
     + CA^2*Nf * (
       + ep^-4 * (
          - 1/81
          )
       + ep^-4*xb^2 * (
          - 1/81
          )
       + ep^-3 * (
          + 1/486
          - 5/162*Log(x)
          + 1/27*Log(xb)
          )
       + ep^-3*xb * (
          - 2/81
          )
       + ep^-3*xb^2 * (
          - 25/972
          - 5/162*Log(x)
          + 1/27*Log(xb)
          )
       + ep^-2 * (
          + 25/486
          + 10/81*Zeta(2)
          + 4/243*Log(x)
          - 5/108*Log(x)^2
          + 17/162*Log(x)*Log(xb)
          - 7/243*Log(xb)
          - 5/81*Log(xb)^2
          )
       + ep^-2*xb * (
          - 14/243
          - 5/81*Log(x)
          + 2/27*Log(xb)
          )
       + ep^-2*xb^2 * (
          + 55/1944
          + 10/81*Zeta(2)
          - 65/972*Log(x)
          - 5/108*Log(x)^2
          + 17/162*Log(x)*Log(xb)
          + 53/972*Log(xb)
          - 5/81*Log(xb)^2
          )
       + ep^-1 * (
          + 737/4374
          + 2/9*Zeta(3)
          + 83/972*Zeta(2)
          + 1/54*HPL(R(2),x)
          - 1/27*HPL(R(2),x)*Log(x)
          - 4/81*HPL(R(2),x)*Log(xb)
          - 7/81*HPL(R(2,1),x)
          + 2/27*HPL(R(3),x)
          + 253/1458*Log(x)
          + 29/108*Log(x)*Zeta(2)
          + 11/324*Log(x)^2
          - 5/108*Log(x)^3
          + 17/108*Log(x)^2*Log(xb)
          - 47/486*Log(x)*Log(xb)
          - 67/324*Log(x)*Log(xb)^2
          - 178/729*Log(xb)
          - 31/81*Log(xb)*Zeta(2)
          + 19/243*Log(xb)^2
          + 13/162*Log(xb)^3
          )
       + ep^-1*xb * (
          + 2/243
          + 17/81*Zeta(2)
          + 1/27*HPL(R(2),x)
          - 59/486*Log(x)
          - 2/27*Log(x)^2
          + 17/81*Log(x)*Log(xb)
          + 53/486*Log(xb)
          - 10/81*Log(xb)^2
          )
       + ep^-1*xb^2 * (
          + 20503/34992
          + 2/9*Zeta(3)
          + 931/1944*Zeta(2)
          - 1/27*HPL(R(2),x)*Log(x)
          - 4/81*HPL(R(2),x)*Log(xb)
          - 7/81*HPL(R(2,1),x)
          + 2/27*HPL(R(3),x)
          + 499/5832*Log(x)
          + 29/108*Log(x)*Zeta(2)
          - 83/648*Log(x)^2
          - 5/108*Log(x)^3
          + 17/108*Log(x)^2*Log(xb)
          + 203/972*Log(x)*Log(xb)
          - 67/324*Log(x)*Log(xb)^2
          - 1613/5832*Log(xb)
          - 31/81*Log(xb)*Zeta(2)
          - 145/1944*Log(xb)^2
          + 13/162*Log(xb)^3
          )
       +  (
          + 2944/6561
          + 391/1296*Zeta(4)
          - 8/243*Zeta(3)
          - 206/729*Zeta(2)
          + 85/324*HPL(R(2),x)
          - 1/27*HPL(R(2),x)*Zeta(2)
          + 4/81*HPL(R(2),x)*Log(x)
          - 1/9*HPL(R(2),x)*Log(x)^2
          - 4/27*HPL(R(2),x)*Log(x)*Log(xb)
          - 20/243*HPL(R(2),x)*Log(xb)
          + 17/162*HPL(R(2),x)*Log(xb)^2
          - 7/486*HPL(R(2,1),x)
          - 10/27*HPL(R(2,1),x)*Log(x)
          + 1/81*HPL(R(2,1),x)*Log(xb)
          - 4/9*HPL(R(2,1,1),x)
          - 1/27*HPL(R(2,2),x)
          + 1/81*HPL(R(3),x)
          + 1/3*HPL(R(3),x)*Log(x)
          - 1/27*HPL(R(3),x)*Log(xb)
          + 8/27*HPL(R(3,1),x)
          - 1/3*HPL(R(4),x)
          + 1228/2187*Log(x)
          + 103/162*Log(x)*Zeta(3)
          + 29/162*Log(x)*Zeta(2)
          + 761/1944*Log(x)^2
          + 29/72*Log(x)^2*Zeta(2)
          + 13/324*Log(x)^3
          - 5/144*Log(x)^4
          + 17/108*Log(x)^3*Log(xb)
          - 47/324*Log(x)^2*Log(xb)
          - 77/216*Log(x)^2*Log(xb)^2
          - 548/729*Log(x)*Log(xb)
          - 113/108*Log(x)*Log(xb)*Zeta(2)
          + 193/972*Log(x)*Log(xb)^2
          + 305/972*Log(x)*Log(xb)^3
          - 373/486*Log(xb)
          - 67/81*Log(xb)*Zeta(3)
          - 56/243*Log(xb)*Zeta(2)
          + 128/243*Log(xb)^2
          + 235/324*Log(xb)^2*Zeta(2)
          - 157/1458*Log(xb)^3
          - 89/972*Log(xb)^4
          )
       + xb * (
          + 8483/8748
          + 11/27*Zeta(3)
          + 443/486*Zeta(2)
          + 31/162*HPL(R(2),x)
          + 4/27*HPL(R(2),x)*Log(x)
          - 8/81*HPL(R(2),x)*Log(xb)
          + 7/81*HPL(R(2,1),x)
          - 2/27*HPL(R(3),x)
          + 937/2916*Log(x)
          + 11/18*Log(x)*Zeta(2)
          - 10/81*Log(x)^2
          - 5/81*Log(x)^3
          + 17/54*Log(x)^2*Log(xb)
          + 85/243*Log(x)*Log(xb)
          - 67/162*Log(x)*Log(xb)^2
          - 1889/2916*Log(xb)
          - 62/81*Log(xb)*Zeta(2)
          - 121/972*Log(xb)^2
          + 13/81*Log(xb)^3
          )
       + xb^2 * (
          + 800555/209952
          + 391/1296*Zeta(4)
          + 607/972*Zeta(3)
          + 18097/11664*Zeta(2)
          - 1/27*HPL(R(2),x)*Zeta(2)
          - 14/81*HPL(R(2),x)*Log(x)
          - 1/9*HPL(R(2),x)*Log(x)^2
          - 4/27*HPL(R(2),x)*Log(x)*Log(xb)
          - 121/486*HPL(R(2),x)*Log(xb)
          + 17/162*HPL(R(2),x)*Log(xb)^2
          - 205/486*HPL(R(2,1),x)
          - 10/27*HPL(R(2,1),x)*Log(x)
          + 1/81*HPL(R(2,1),x)*Log(xb)
          - 4/9*HPL(R(2,1,1),x)
          - 1/27*HPL(R(2,2),x)
          + 65/162*HPL(R(3),x)
          + 1/3*HPL(R(3),x)*Log(x)
          - 1/27*HPL(R(3),x)*Log(xb)
          + 8/27*HPL(R(3,1),x)
          - 1/3*HPL(R(4),x)
          + 58177/34992*Log(x)
          + 103/162*Log(x)*Zeta(3)
          + 641/648*Log(x)*Zeta(2)
          - 239/3888*Log(x)^2
          + 29/72*Log(x)^2*Zeta(2)
          - 95/648*Log(x)^3
          - 5/144*Log(x)^4
          + 17/108*Log(x)^3*Log(xb)
          + 275/648*Log(x)^2*Log(xb)
          - 77/216*Log(x)^2*Log(xb)^2
          - 2629/5832*Log(x)*Log(xb)
          - 113/108*Log(x)*Log(xb)*Zeta(2)
          - 937/1944*Log(x)*Log(xb)^2
          + 305/972*Log(x)*Log(xb)^3
          - 11069/3888*Log(xb)
          - 67/81*Log(xb)*Zeta(3)
          - 2851/1944*Log(xb)*Zeta(2)
          + 2363/3888*Log(xb)^2
          + 235/324*Log(xb)^2*Zeta(2)
          + 749/5832*Log(xb)^3
          - 89/972*Log(xb)^4
          )
       + ep * (
          + 7268/6561
          + 1861/810*Zeta(5)
          - 8723/7776*Zeta(4)
          - 821/729*Zeta(3)
          - 26525/17496*Zeta(2)
          - 349/162*Zeta(2)*Zeta(3)
          + 2347/1944*HPL(R(2),x)
          + 7/27*HPL(R(2),x)*Zeta(3)
          - 11/324*HPL(R(2),x)*Zeta(2)
          + 359/243*HPL(R(2),x)*Log(x)
          - 1/18*HPL(R(2),x)*Log(x)*Zeta(2)
          + 1/27*HPL(R(2),x)*Log(x)^2
          - 4/27*HPL(R(2),x)*Log(x)^3
          - 5/54*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 20/81*HPL(R(2),x)*Log(x)*Log(xb)
          + 17/54*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 197/1458*HPL(R(2),x)*Log(xb)
          + 85/486*HPL(R(2),x)*Log(xb)^2
          - 38/243*HPL(R(2),x)*Log(xb)^3
          + 4679/2916*HPL(R(2,1),x)
          - 1/18*HPL(R(2,1),x)*Zeta(2)
          - 5/81*HPL(R(2,1),x)*Log(x)
          - 29/54*HPL(R(2,1),x)*Log(x)^2
          + 1/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 5/243*HPL(R(2,1),x)*Log(xb)
          - 4/81*HPL(R(2,1),x)*Log(xb)^2
          - 1/18*HPL(R(2,1,1),x)
          - 5/3*HPL(R(2,1,1),x)*Log(x)
          - 4/81*HPL(R(2,1,1),x)*Log(xb)
          - 175/81*HPL(R(2,1,1,1),x)
          + 7/27*HPL(R(2,1,2),x)
          - 5/81*HPL(R(2,2),x)
          - 2/9*HPL(R(2,2),x)*Log(x)
          + 7/27*HPL(R(2,2),x)*Log(xb)
          + 7/27*HPL(R(2,2,1),x)
          + 2/9*HPL(R(2,3),x)
          - 1315/972*HPL(R(3),x)
          + 1/9*HPL(R(3),x)*Log(x)
          + 5/9*HPL(R(3),x)*Log(x)^2
          - 13/27*HPL(R(3),x)*Log(x)*Log(xb)
          - 5/81*HPL(R(3),x)*Log(xb)
          + 7/54*HPL(R(3),x)*Log(xb)^2
          - 5/81*HPL(R(3,1),x)
          + 17/27*HPL(R(3,1),x)*Log(x)
          + 7/27*HPL(R(3,1),x)*Log(xb)
          + 46/27*HPL(R(3,1,1),x)
          + 1/3*HPL(R(3,2),x)
          - 1/9*HPL(R(4),x)
          - HPL(R(4),x)*Log(x)
          + 16/27*HPL(R(4),x)*Log(xb)
          - 11/27*HPL(R(4,1),x)
          + 8/9*HPL(R(5),x)
          + 9887/6561*Log(x)
          - 47/96*Log(x)*Zeta(4)
          - 50/243*Log(x)*Zeta(3)
          + 125/972*Log(x)*Zeta(2)
          + 17081/11664*Log(x)^2
          + 103/108*Log(x)^2*Zeta(3)
          + 5/24*Log(x)^2*Zeta(2)
          + 467/972*Log(x)^3
          + 29/72*Log(x)^3*Zeta(2)
          + 43/1296*Log(x)^4
          - 1/48*Log(x)^5
          + 17/144*Log(x)^4*Log(xb)
          - 47/324*Log(x)^3*Log(xb)
          - 253/648*Log(x)^3*Log(xb)^2
          - 1087/972*Log(x)^2*Log(xb)
          - 113/72*Log(x)^2*Log(xb)*Zeta(2)
          + 143/648*Log(x)^2*Log(xb)^2
          + 385/648*Log(x)^2*Log(xb)^3
          - 5239/2187*Log(x)*Log(xb)
          - 397/162*Log(x)*Log(xb)*Zeta(3)
          - 169/324*Log(x)*Log(xb)*Zeta(2)
          + 1103/729*Log(x)*Log(xb)^2
          + 455/216*Log(x)*Log(xb)^2*Zeta(2)
          - 587/2916*Log(x)*Log(xb)^3
          - 1531/3888*Log(x)*Log(xb)^4
          - 13319/6561*Log(xb)
          + 863/1296*Log(xb)*Zeta(4)
          + 13/81*Log(xb)*Zeta(3)
          + 595/1458*Log(xb)*Zeta(2)
          + 14327/8748*Log(xb)^2
          + 301/162*Log(xb)^2*Zeta(3)
          + 383/972*Log(xb)^2*Zeta(2)
          - 1550/2187*Log(xb)^3
          - 493/486*Log(xb)^3*Zeta(2)
          + 259/2916*Log(xb)^4
          + 301/3240*Log(xb)^5
          )
       + ep*xb * (
          + 379819/52488
          - 983/648*Zeta(4)
          + 266/243*Zeta(3)
          + 9521/2916*Zeta(2)
          + 310/243*HPL(R(2),x)
          - 1/54*HPL(R(2),x)*Zeta(2)
          + 115/162*HPL(R(2),x)*Log(x)
          + 2/9*HPL(R(2),x)*Log(x)^2
          - 8/27*HPL(R(2),x)*Log(x)*Log(xb)
          - 299/486*HPL(R(2),x)*Log(xb)
          + 17/81*HPL(R(2),x)*Log(xb)^2
          + 139/486*HPL(R(2,1),x)
          + 10/27*HPL(R(2,1),x)*Log(x)
          + 2/81*HPL(R(2,1),x)*Log(xb)
          + 13/27*HPL(R(2,1,1),x)
          - 2/27*HPL(R(2,2),x)
          - 23/162*HPL(R(3),x)
          - 2/9*HPL(R(3),x)*Log(x)
          - 2/27*HPL(R(3),x)*Log(xb)
          - 14/27*HPL(R(3,1),x)
          + 2/9*HPL(R(4),x)
          + 74311/17496*Log(x)
          + 85/81*Log(x)*Zeta(3)
          + 259/108*Log(x)*Zeta(2)
          + 1787/1944*Log(x)^2
          + 43/54*Log(x)^2*Zeta(2)
          - 19/243*Log(x)^3
          - 13/324*Log(x)^4
          + 17/54*Log(x)^3*Log(xb)
          + 221/324*Log(x)^2*Log(xb)
          - 77/108*Log(x)^2*Log(xb)^2
          - 2681/1458*Log(x)*Log(xb)
          - 113/54*Log(x)*Log(xb)*Zeta(2)
          - 413/486*Log(x)*Log(xb)^2
          + 305/486*Log(x)*Log(xb)^3
          - 37747/5832*Log(xb)
          - 134/81*Log(xb)*Zeta(3)
          - 3181/972*Log(xb)*Zeta(2)
          + 1115/648*Log(xb)^2
          + 235/162*Log(xb)^2*Zeta(2)
          + 641/2916*Log(xb)^3
          - 89/486*Log(xb)^4
          )
       + ep*xb^2 * (
          + 8186513/419904
          + 1861/810*Zeta(5)
          + 18455/15552*Zeta(4)
          + 5357/5832*Zeta(3)
          + 357823/69984*Zeta(2)
          - 349/162*Zeta(2)*Zeta(3)
          - 1/36*HPL(R(2),x)
          + 7/27*HPL(R(2),x)*Zeta(3)
          - 5/81*HPL(R(2),x)*Zeta(2)
          - 715/972*HPL(R(2),x)*Log(x)
          - 1/18*HPL(R(2),x)*Log(x)*Zeta(2)
          - 65/108*HPL(R(2),x)*Log(x)^2
          - 4/27*HPL(R(2),x)*Log(x)^3
          - 5/54*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 121/162*HPL(R(2),x)*Log(x)*Log(xb)
          + 17/54*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 814/729*HPL(R(2),x)*Log(xb)
          + 137/243*HPL(R(2),x)*Log(xb)^2
          - 38/243*HPL(R(2),x)*Log(xb)^3
          - 5401/2916*HPL(R(2,1),x)
          - 1/18*HPL(R(2,1),x)*Zeta(2)
          - 289/162*HPL(R(2,1),x)*Log(x)
          - 29/54*HPL(R(2,1),x)*Log(x)^2
          + 1/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 32/243*HPL(R(2,1),x)*Log(xb)
          - 4/81*HPL(R(2,1),x)*Log(xb)^2
          - 56/27*HPL(R(2,1,1),x)
          - 5/3*HPL(R(2,1,1),x)*Log(x)
          - 4/81*HPL(R(2,1,1),x)*Log(xb)
          - 175/81*HPL(R(2,1,1,1),x)
          + 7/27*HPL(R(2,1,2),x)
          - 55/162*HPL(R(2,2),x)
          - 2/9*HPL(R(2,2),x)*Log(x)
          + 7/27*HPL(R(2,2),x)*Log(xb)
          + 7/27*HPL(R(2,2,1),x)
          + 2/9*HPL(R(2,3),x)
          + 1781/972*HPL(R(3),x)
          + 37/18*HPL(R(3),x)*Log(x)
          + 5/9*HPL(R(3),x)*Log(x)^2
          - 13/27*HPL(R(3),x)*Log(x)*Log(xb)
          - 55/162*HPL(R(3),x)*Log(xb)
          + 7/54*HPL(R(3),x)*Log(xb)^2
          + 233/162*HPL(R(3,1),x)
          + 17/27*HPL(R(3,1),x)*Log(x)
          + 7/27*HPL(R(3,1),x)*Log(xb)
          + 46/27*HPL(R(3,1,1),x)
          + 1/3*HPL(R(3,2),x)
          - 20/9*HPL(R(4),x)
          - HPL(R(4),x)*Log(x)
          + 16/27*HPL(R(4),x)*Log(xb)
          - 11/27*HPL(R(4,1),x)
          + 8/9*HPL(R(5),x)
          + 2281093/209952*Log(x)
          - 47/96*Log(x)*Zeta(4)
          + 1933/972*Log(x)*Zeta(3)
          + 11033/3888*Log(x)*Zeta(2)
          + 33463/23328*Log(x)^2
          + 103/108*Log(x)^2*Zeta(3)
          + 719/432*Log(x)^2*Zeta(2)
          - 761/3888*Log(x)^3
          + 29/72*Log(x)^3*Zeta(2)
          - 103/864*Log(x)^4
          - 1/48*Log(x)^5
          + 17/144*Log(x)^4*Log(xb)
          + 329/648*Log(x)^3*Log(xb)
          - 253/648*Log(x)^3*Log(xb)^2
          + 377/3888*Log(x)^2*Log(xb)
          - 113/72*Log(x)^2*Log(xb)*Zeta(2)
          - 1523/1296*Log(x)^2*Log(xb)^2
          + 385/648*Log(x)^2*Log(xb)^3
          - 222361/34992*Log(x)*Log(xb)
          - 397/162*Log(x)*Log(xb)*Zeta(3)
          - 2687/648*Log(x)*Log(xb)*Zeta(2)
          + 3527/11664*Log(x)*Log(xb)^2
          + 455/216*Log(x)*Log(xb)^2*Zeta(2)
          + 5603/5832*Log(x)*Log(xb)^3
          - 1531/3888*Log(x)*Log(xb)^4
          - 3516709/209952*Log(xb)
          + 863/1296*Log(xb)*Zeta(4)
          - 839/324*Log(xb)*Zeta(3)
          - 53641/11664*Log(xb)*Zeta(2)
          + 384805/69984*Log(xb)^2
          + 301/162*Log(xb)^2*Zeta(3)
          + 11387/3888*Log(xb)^2*Zeta(2)
          - 19157/34992*Log(xb)^3
          - 493/486*Log(xb)^3*Zeta(2)
          - 5353/23328*Log(xb)^4
          + 301/3240*Log(xb)^5
          )
        )
     + CF*CA*Nf * (
       + ep^-4 * (
          - 1/81
          )
       + ep^-4*xb^2 * (
          - 1/81
          )
       + ep^-3 * (
          - 19/486
          - 1/27*Log(x)
          + 4/81*Log(xb)
          )
       + ep^-3*xb * (
          - 2/81
          )
       + ep^-3*xb^2 * (
          - 23/243
          - 1/27*Log(x)
          + 4/81*Log(xb)
          )
       + ep^-2 * (
          - 173/1458
          + 1/18*Zeta(2)
          - 19/162*Log(x)
          - 1/18*Log(x)^2
          + 4/27*Log(x)*Log(xb)
          + 38/243*Log(xb)
          - 8/81*Log(xb)^2
          )
       + ep^-2*xb * (
          - 43/243
          - 2/27*Log(x)
          + 8/81*Log(xb)
          )
       + ep^-2*xb^2 * (
          - 1561/2916
          + 1/18*Zeta(2)
          - 23/81*Log(x)
          - 1/18*Log(x)^2
          + 4/27*Log(x)*Log(xb)
          + 92/243*Log(xb)
          - 8/81*Log(xb)^2
          )
       + ep^-1 * (
          - 686/2187
          + 14/81*Zeta(3)
          + 7/36*Zeta(2)
          - 1/54*HPL(R(2),x)
          + 1/27*HPL(R(2),x)*Log(x)
          + 1/27*HPL(R(2),x)*Log(xb)
          + 2/27*HPL(R(2,1),x)
          - 1/27*HPL(R(3),x)
          - 173/486*Log(x)
          + 1/6*Log(x)*Zeta(2)
          - 5/27*Log(x)^2
          - 1/18*Log(x)^3
          + 13/54*Log(x)^2*Log(xb)
          + 38/81*Log(x)*Log(xb)
          - 8/27*Log(x)*Log(xb)^2
          + 346/729*Log(xb)
          - 7/27*Log(xb)*Zeta(2)
          - 76/243*Log(xb)^2
          + 32/243*Log(xb)^3
          )
       + ep^-1*xb * (
          - 689/729
          + 1/27*Zeta(2)
          + 2/27*HPL(R(2),x)
          - 89/162*Log(x)
          - 2/27*Log(x)^2
          + 8/27*Log(x)*Log(xb)
          + 353/486*Log(xb)
          - 16/81*Log(xb)^2
          )
       + ep^-1*xb^2 * (
          - 44773/17496
          + 14/81*Zeta(3)
          + 13/27*Zeta(2)
          - 1/18*HPL(R(2),x)
          + 1/27*HPL(R(2),x)*Log(x)
          + 1/27*HPL(R(2),x)*Log(xb)
          + 2/27*HPL(R(2,1),x)
          - 1/27*HPL(R(3),x)
          - 1543/972*Log(x)
          + 1/6*Log(x)*Zeta(2)
          - 49/108*Log(x)^2
          - 1/18*Log(x)^3
          + 13/54*Log(x)^2*Log(xb)
          + 92/81*Log(x)*Log(xb)
          - 8/27*Log(x)*Log(xb)^2
          + 6055/2916*Log(xb)
          - 7/27*Log(xb)*Zeta(2)
          - 184/243*Log(xb)^2
          + 32/243*Log(xb)^3
          )
       +  (
          - 5098/6561
          - 79/432*Zeta(4)
          + 311/486*Zeta(3)
          + 5/9*Zeta(2)
          - 7/324*HPL(R(2),x)
          + 1/9*HPL(R(2),x)*Zeta(2)
          - 4/81*HPL(R(2),x)*Log(x)
          + 1/18*HPL(R(2),x)*Log(x)^2
          + 1/9*HPL(R(2),x)*Log(x)*Log(xb)
          + 5/81*HPL(R(2),x)*Log(xb)
          - 1/18*HPL(R(2),x)*Log(xb)^2
          - 1/162*HPL(R(2,1),x)
          + 1/3*HPL(R(2,1),x)*Log(x)
          + 1/27*HPL(R(2,1),x)*Log(xb)
          + 4/9*HPL(R(2,1,1),x)
          - 2/27*HPL(R(2,2),x)
          + 5/162*HPL(R(3),x)
          - 2/27*HPL(R(3),x)*Log(xb)
          - 7/27*HPL(R(3,1),x)
          - 1/9*HPL(R(4),x)
          - 686/729*Log(x)
          + 14/27*Log(x)*Zeta(3)
          + 19/36*Log(x)*Zeta(2)
          - 353/648*Log(x)^2
          + 1/4*Log(x)^2*Zeta(2)
          - 7/36*Log(x)^3
          - 1/24*Log(x)^4
          + 7/27*Log(x)^3*Log(xb)
          + 119/162*Log(x)^2*Log(xb)
          - 17/36*Log(x)^2*Log(xb)^2
          + 346/243*Log(x)*Log(xb)
          - 2/3*Log(x)*Log(xb)*Zeta(2)
          - 76/81*Log(x)*Log(xb)^2
          + 32/81*Log(x)*Log(xb)^3
          + 2744/2187*Log(xb)
          - 65/81*Log(xb)*Zeta(3)
          - 62/81*Log(xb)*Zeta(2)
          - 692/729*Log(xb)^2
          + 1/2*Log(xb)^2*Zeta(2)
          + 304/729*Log(xb)^3
          - 32/243*Log(xb)^4
          )
       + xb * (
          - 38641/8748
          + 16/81*Zeta(3)
          + 41/81*Zeta(2)
          + 22/81*HPL(R(2),x)
          + 14/27*HPL(R(2),x)*Log(x)
          + 2/27*HPL(R(2),x)*Log(xb)
          + 2/3*HPL(R(2,1),x)
          - 4/9*HPL(R(3),x)
          - 2849/972*Log(x)
          + 1/3*Log(x)*Zeta(2)
          - 229/324*Log(x)^2
          - 1/27*Log(x)^3
          + 13/27*Log(x)^2*Log(xb)
          + 181/81*Log(x)*Log(xb)
          - 16/27*Log(x)*Log(xb)^2
          + 11195/2916*Log(xb)
          - 14/27*Log(xb)*Zeta(2)
          - 1439/972*Log(xb)^2
          + 64/243*Log(xb)^3
          )
       + xb^2 * (
          - 291499/26244
          - 79/432*Zeta(4)
          + 779/486*Zeta(3)
          + 1765/648*Zeta(2)
          - 1/4*HPL(R(2),x)
          + 1/9*HPL(R(2),x)*Zeta(2)
          - 35/162*HPL(R(2),x)*Log(x)
          + 1/18*HPL(R(2),x)*Log(x)^2
          + 1/9*HPL(R(2),x)*Log(x)*Log(xb)
          + 19/162*HPL(R(2),x)*Log(xb)
          - 1/18*HPL(R(2),x)*Log(xb)^2
          - 25/162*HPL(R(2,1),x)
          + 1/3*HPL(R(2,1),x)*Log(x)
          + 1/27*HPL(R(2,1),x)*Log(xb)
          + 4/9*HPL(R(2,1,1),x)
          - 2/27*HPL(R(2,2),x)
          + 13/81*HPL(R(3),x)
          - 2/27*HPL(R(3),x)*Log(xb)
          - 7/27*HPL(R(3,1),x)
          - 1/9*HPL(R(4),x)
          - 44215/5832*Log(x)
          + 14/27*Log(x)*Zeta(3)
          + 23/18*Log(x)*Zeta(2)
          - 403/162*Log(x)^2
          + 1/4*Log(x)^2*Zeta(2)
          - 13/27*Log(x)^3
          - 1/24*Log(x)^4
          + 7/27*Log(x)^3*Log(xb)
          + 571/324*Log(x)^2*Log(xb)
          - 17/36*Log(x)^2*Log(xb)^2
          + 6001/972*Log(x)*Log(xb)
          - 2/3*Log(x)*Log(xb)*Zeta(2)
          - 184/81*Log(x)*Log(xb)^2
          + 32/81*Log(x)*Log(xb)^3
          + 85361/8748*Log(xb)
          - 65/81*Log(xb)*Zeta(3)
          - 295/162*Log(xb)*Zeta(2)
          - 23653/5832*Log(xb)^2
          + 1/2*Log(xb)^2*Zeta(2)
          + 736/729*Log(xb)^3
          - 32/243*Log(xb)^4
          )
       + ep * (
          - 36440/19683
          + 31/135*Zeta(5)
          + 2231/2592*Zeta(4)
          + 1445/729*Zeta(3)
          + 259/216*Zeta(2)
          - 26/27*Zeta(2)*Zeta(3)
          + 413/1944*HPL(R(2),x)
          - 2/9*HPL(R(2),x)*Zeta(3)
          + 25/108*HPL(R(2),x)*Zeta(2)
          - 25/486*HPL(R(2),x)*Log(x)
          - 7/54*HPL(R(2),x)*Log(x)*Zeta(2)
          - 7/54*HPL(R(2),x)*Log(x)^2
          + 7/162*HPL(R(2),x)*Log(x)^3
          + 5/18*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 5/27*HPL(R(2),x)*Log(x)*Log(xb)
          - 1/6*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 19/243*HPL(R(2),x)*Log(xb)
          - 23/54*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 5/54*HPL(R(2),x)*Log(xb)^2
          + 1/18*HPL(R(2),x)*Log(xb)^3
          + 5/972*HPL(R(2,1),x)
          - 14/27*HPL(R(2,1),x)*Zeta(2)
          + 13/18*HPL(R(2,1),x)*Log(x)^2
          + 1/9*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 5/81*HPL(R(2,1),x)*Log(xb)
          - 1/18*HPL(R(2,1),x)*Log(xb)^2
          + 1/18*HPL(R(2,1,1),x)
          + 5/3*HPL(R(2,1,1),x)*Log(x)
          + 1/27*HPL(R(2,1,1),x)*Log(xb)
          + 58/27*HPL(R(2,1,1,1),x)
          + 2/9*HPL(R(2,1,2),x)
          - 10/81*HPL(R(2,2),x)
          - 4/9*HPL(R(2,2),x)*Log(x)
          + 2/9*HPL(R(2,2),x)*Log(xb)
          - 2/27*HPL(R(2,2,1),x)
          + 10/27*HPL(R(2,3),x)
          + 29/972*HPL(R(3),x)
          + 25/54*HPL(R(3),x)*Zeta(2)
          + 1/3*HPL(R(3),x)*Log(x)
          + 1/27*HPL(R(3),x)*Log(x)^2
          - 2/3*HPL(R(3),x)*Log(x)*Log(xb)
          - 10/81*HPL(R(3),x)*Log(xb)
          + 1/9*HPL(R(3),x)*Log(xb)^2
          - 1/162*HPL(R(3,1),x)
          - 4/3*HPL(R(3,1),x)*Log(x)
          - 2/27*HPL(R(3,1),x)*Log(xb)
          - 11/9*HPL(R(3,1,1),x)
          + 16/27*HPL(R(3,2),x)
          - 23/54*HPL(R(4),x)
          - 2/27*HPL(R(4),x)*Log(x)
          + 22/27*HPL(R(4),x)*Log(xb)
          + 35/27*HPL(R(4,1),x)
          - 7/27*HPL(R(5),x)
          - 5017/2187*Log(x)
          - 79/144*Log(x)*Zeta(4)
          + 329/162*Log(x)*Zeta(3)
          + 173/108*Log(x)*Zeta(2)
          - 5075/3888*Log(x)^2
          + 7/9*Log(x)^2*Zeta(3)
          + 89/108*Log(x)^2*Zeta(2)
          - 5/9*Log(x)^3
          + 1/4*Log(x)^3*Zeta(2)
          - 49/324*Log(x)^4
          - 1/40*Log(x)^5
          + 133/648*Log(x)^4*Log(xb)
          + 62/81*Log(x)^3*Log(xb)
          - 1/2*Log(x)^3*Log(xb)^2
          + 1057/486*Log(x)^2*Log(xb)
          - 115/108*Log(x)^2*Log(xb)*Zeta(2)
          - 157/108*Log(x)^2*Log(xb)^2
          + 67/108*Log(x)^2*Log(xb)^3
          + 2744/729*Log(x)*Log(xb)
          - 71/27*Log(x)*Log(xb)*Zeta(3)
          - 19/9*Log(x)*Log(xb)*Zeta(2)
          - 692/243*Log(x)*Log(xb)^2
          + 4/3*Log(x)*Log(xb)^2*Zeta(2)
          + 304/243*Log(x)*Log(xb)^3
          - 32/81*Log(x)*Log(xb)^4
          + 20392/6561*Log(xb)
          - 7/6*Log(xb)*Zeta(4)
          - 631/243*Log(xb)*Zeta(3)
          - 538/243*Log(xb)*Zeta(2)
          - 5488/2187*Log(xb)^2
          + 263/162*Log(xb)^2*Zeta(3)
          + 3/2*Log(xb)^2*Zeta(2)
          + 2768/2187*Log(xb)^3
          - 35/54*Log(xb)^3*Zeta(2)
          - 304/729*Log(xb)^4
          + 128/1215*Log(xb)^5
          )
       + ep*xb * (
          - 997855/52488
          - 229/72*Zeta(4)
          + 560/243*Zeta(3)
          + 3487/972*Zeta(2)
          + 295/486*HPL(R(2),x)
          + 1/27*HPL(R(2),x)*Zeta(2)
          + 160/81*HPL(R(2),x)*Log(x)
          + HPL(R(2),x)*Log(x)^2
          + 2/9*HPL(R(2),x)*Log(x)*Log(xb)
          + 28/81*HPL(R(2),x)*Log(xb)
          - 1/9*HPL(R(2),x)*Log(xb)^2
          + 70/27*HPL(R(2,1),x)
          + 26/9*HPL(R(2,1),x)*Log(x)
          + 2/27*HPL(R(2,1),x)*Log(xb)
          + 98/27*HPL(R(2,1,1),x)
          - 4/27*HPL(R(2,2),x)
          - 46/27*HPL(R(3),x)
          - 4/3*HPL(R(3),x)*Log(x)
          - 4/27*HPL(R(3),x)*Log(xb)
          - 20/9*HPL(R(3,1),x)
          + 20/27*HPL(R(4),x)
          - 79355/5832*Log(x)
          + 4/27*Log(x)*Zeta(3)
          + 265/108*Log(x)*Zeta(2)
          - 8143/1944*Log(x)^2
          + 10/27*Log(x)^2*Zeta(2)
          - 7/12*Log(x)^3
          - 1/162*Log(x)^4
          + 14/27*Log(x)^3*Log(xb)
          + 290/81*Log(x)^2*Log(xb)
          - 17/18*Log(x)^2*Log(xb)^2
          + 5737/486*Log(x)*Log(xb)
          - 4/3*Log(x)*Log(xb)*Zeta(2)
          - 733/162*Log(x)*Log(xb)^2
          + 64/81*Log(x)*Log(xb)^3
          + 307301/17496*Log(xb)
          - 130/81*Log(xb)*Zeta(3)
          - 1159/324*Log(xb)*Zeta(2)
          - 45293/5832*Log(xb)^2
          + Log(xb)^2*Zeta(2)
          + 5837/2916*Log(xb)^3
          - 64/243*Log(xb)^4
          )
       + ep*xb^2 * (
          - 28756705/629856
          + 31/135*Zeta(5)
          + 3781/1296*Zeta(4)
          + 6287/729*Zeta(3)
          + 49621/3888*Zeta(2)
          - 26/27*Zeta(2)*Zeta(3)
          - 59/72*HPL(R(2),x)
          - 2/9*HPL(R(2),x)*Zeta(3)
          + 53/108*HPL(R(2),x)*Zeta(2)
          - 1139/972*HPL(R(2),x)*Log(x)
          - 7/54*HPL(R(2),x)*Log(x)*Zeta(2)
          - 53/108*HPL(R(2),x)*Log(x)^2
          + 7/162*HPL(R(2),x)*Log(x)^3
          + 5/18*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 19/54*HPL(R(2),x)*Log(x)*Log(xb)
          - 1/6*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 319/972*HPL(R(2),x)*Log(xb)
          - 23/54*HPL(R(2),x)*Log(xb)*Zeta(2)
          - 19/108*HPL(R(2),x)*Log(xb)^2
          + 1/18*HPL(R(2),x)*Log(xb)^3
          - 1063/972*HPL(R(2,1),x)
          - 14/27*HPL(R(2,1),x)*Zeta(2)
          - 11/18*HPL(R(2,1),x)*Log(x)
          + 13/18*HPL(R(2,1),x)*Log(x)^2
          + 1/9*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 19/162*HPL(R(2,1),x)*Log(xb)
          - 1/18*HPL(R(2,1),x)*Log(xb)^2
          - 35/54*HPL(R(2,1,1),x)
          + 5/3*HPL(R(2,1,1),x)*Log(x)
          + 1/27*HPL(R(2,1,1),x)*Log(xb)
          + 58/27*HPL(R(2,1,1,1),x)
          + 2/9*HPL(R(2,1,2),x)
          - 19/81*HPL(R(2,2),x)
          - 4/9*HPL(R(2,2),x)*Log(x)
          + 2/9*HPL(R(2,2),x)*Log(xb)
          - 2/27*HPL(R(2,2,1),x)
          + 10/27*HPL(R(2,3),x)
          + 224/243*HPL(R(3),x)
          + 25/54*HPL(R(3),x)*Zeta(2)
          + HPL(R(3),x)*Log(x)
          + 1/27*HPL(R(3),x)*Log(x)^2
          - 2/3*HPL(R(3),x)*Log(x)*Log(xb)
          - 19/81*HPL(R(3),x)*Log(xb)
          + 1/9*HPL(R(3),x)*Log(xb)^2
          + 37/81*HPL(R(3,1),x)
          - 4/3*HPL(R(3,1),x)*Log(x)
          - 2/27*HPL(R(3,1),x)*Log(xb)
          - 11/9*HPL(R(3,1,1),x)
          + 16/27*HPL(R(3,2),x)
          - 29/27*HPL(R(4),x)
          - 2/27*HPL(R(4),x)*Log(x)
          + 22/27*HPL(R(4),x)*Log(xb)
          + 35/27*HPL(R(4,1),x)
          - 7/27*HPL(R(5),x)
          - 577427/17496*Log(x)
          - 79/144*Log(x)*Zeta(4)
          + 833/162*Log(x)*Zeta(3)
          + 1577/216*Log(x)*Zeta(2)
          - 11359/972*Log(x)^2
          + 7/9*Log(x)^2*Zeta(3)
          + 145/72*Log(x)^2*Zeta(2)
          - 1685/648*Log(x)^3
          + 1/4*Log(x)^3*Zeta(2)
          - 163/432*Log(x)^4
          - 1/40*Log(x)^5
          + 133/648*Log(x)^4*Log(xb)
          + 295/162*Log(x)^3*Log(xb)
          - 1/2*Log(x)^3*Log(xb)^2
          + 9107/972*Log(x)^2*Log(xb)
          - 115/108*Log(x)^2*Log(xb)*Zeta(2)
          - 755/216*Log(x)^2*Log(xb)^2
          + 67/108*Log(x)^2*Log(xb)^3
          + 21131/729*Log(x)*Log(xb)
          - 71/27*Log(x)*Log(xb)*Zeta(3)
          - 46/9*Log(x)*Log(xb)*Zeta(2)
          - 23491/1944*Log(x)*Log(xb)^2
          + 4/3*Log(x)*Log(xb)^2*Zeta(2)
          + 736/243*Log(x)*Log(xb)^3
          - 32/81*Log(x)*Log(xb)^4
          + 4418365/104976*Log(xb)
          - 7/6*Log(xb)*Zeta(4)
          - 3071/486*Log(xb)*Zeta(3)
          - 19055/1944*Log(xb)*Zeta(2)
          - 328889/17496*Log(xb)^2
          + 263/162*Log(xb)^2*Zeta(3)
          + 43/12*Log(xb)^2*Zeta(2)
          + 92911/17496*Log(xb)^3
          - 35/54*Log(xb)^3*Zeta(2)
          - 736/729*Log(xb)^4
          + 128/1215*Log(xb)^5
          )
        )
     + CA*Nf^2 * (
       + ep^-3 * (
          - 1/486
          )
       + ep^-3*xb^2 * (
          - 1/486
          )
       + ep^-2 * (
          - 5/729
          - 1/162*Log(x)
          + 2/243*Log(xb)
          )
       + ep^-2*xb * (
          - 1/243
          )
       + ep^-2*xb^2 * (
          - 47/2916
          - 1/162*Log(x)
          + 2/243*Log(xb)
          )
       + ep^-1 * (
          - 1/54
          + 1/108*Zeta(2)
          - 5/243*Log(x)
          - 1/108*Log(x)^2
          + 2/81*Log(x)*Log(xb)
          + 20/729*Log(xb)
          - 4/243*Log(xb)^2
          )
       + ep^-1*xb * (
          - 22/729
          - 1/81*Log(x)
          + 4/243*Log(xb)
          )
       + ep^-1*xb^2 * (
          - 29/324
          + 1/108*Zeta(2)
          - 47/972*Log(x)
          - 1/108*Log(x)^2
          + 2/81*Log(x)*Log(xb)
          + 47/729*Log(xb)
          - 4/243*Log(xb)^2
          )
       +  (
          - 304/6561
          + 17/486*Zeta(3)
          + 5/162*Zeta(2)
          - 1/18*Log(x)
          + 1/36*Log(x)*Zeta(2)
          - 5/162*Log(x)^2
          - 1/108*Log(x)^3
          + 1/27*Log(x)^2*Log(xb)
          + 20/243*Log(x)*Log(xb)
          - 4/81*Log(x)*Log(xb)^2
          + 2/27*Log(xb)
          - 1/27*Log(xb)*Zeta(2)
          - 40/729*Log(xb)^2
          + 16/729*Log(xb)^3
          )
       + xb * (
          - 115/729
          + 1/54*Zeta(2)
          - 22/243*Log(x)
          - 1/54*Log(x)^2
          + 4/81*Log(x)*Log(xb)
          + 88/729*Log(xb)
          - 8/243*Log(xb)^2
          )
       + xb^2 * (
          - 11287/26244
          + 17/486*Zeta(3)
          + 47/648*Zeta(2)
          - 29/108*Log(x)
          + 1/36*Log(x)*Zeta(2)
          - 47/648*Log(x)^2
          - 1/108*Log(x)^3
          + 1/27*Log(x)^2*Log(xb)
          + 47/243*Log(x)*Log(xb)
          - 4/81*Log(x)*Log(xb)^2
          + 29/81*Log(xb)
          - 1/27*Log(xb)*Zeta(2)
          - 94/729*Log(xb)^2
          + 16/729*Log(xb)^3
          )
       + ep * (
          - 2188/19683
          + 133/2592*Zeta(4)
          + 85/729*Zeta(3)
          + 1/12*Zeta(2)
          - 304/2187*Log(x)
          + 17/162*Log(x)*Zeta(3)
          + 5/54*Log(x)*Zeta(2)
          - 1/12*Log(x)^2
          + 1/24*Log(x)^2*Zeta(2)
          - 5/162*Log(x)^3
          - 1/144*Log(x)^4
          + 1/27*Log(x)^3*Log(xb)
          + 10/81*Log(x)^2*Log(xb)
          - 2/27*Log(x)^2*Log(xb)^2
          + 2/9*Log(x)*Log(xb)
          - 1/9*Log(x)*Log(xb)*Zeta(2)
          - 40/243*Log(x)*Log(xb)^2
          + 16/243*Log(x)*Log(xb)^3
          + 1216/6561*Log(xb)
          - 34/243*Log(xb)*Zeta(3)
          - 10/81*Log(xb)*Zeta(2)
          - 4/27*Log(xb)^2
          + 2/27*Log(xb)^2*Zeta(2)
          + 160/2187*Log(xb)^3
          - 16/729*Log(xb)^4
          )
       + ep*xb * (
          - 4748/6561
          + 17/243*Zeta(3)
          + 11/81*Zeta(2)
          - 115/243*Log(x)
          + 1/18*Log(x)*Zeta(2)
          - 11/81*Log(x)^2
          - 1/54*Log(x)^3
          + 2/27*Log(x)^2*Log(xb)
          + 88/243*Log(x)*Log(xb)
          - 8/81*Log(x)*Log(xb)^2
          + 460/729*Log(xb)
          - 2/27*Log(xb)*Zeta(2)
          - 176/729*Log(xb)^2
          + 32/729*Log(xb)^3
          )
       + ep*xb^2 * (
          - 150799/78732
          + 133/2592*Zeta(4)
          + 799/2916*Zeta(3)
          + 29/72*Zeta(2)
          - 11287/8748*Log(x)
          + 17/162*Log(x)*Zeta(3)
          + 47/216*Log(x)*Zeta(2)
          - 29/72*Log(x)^2
          + 1/24*Log(x)^2*Zeta(2)
          - 47/648*Log(x)^3
          - 1/144*Log(x)^4
          + 1/27*Log(x)^3*Log(xb)
          + 47/162*Log(x)^2*Log(xb)
          - 2/27*Log(x)^2*Log(xb)^2
          + 29/27*Log(x)*Log(xb)
          - 1/9*Log(x)*Log(xb)*Zeta(2)
          - 94/243*Log(x)*Log(xb)^2
          + 16/243*Log(x)*Log(xb)^3
          + 11287/6561*Log(xb)
          - 34/243*Log(xb)*Zeta(3)
          - 47/162*Log(xb)*Zeta(2)
          - 58/81*Log(xb)^2
          + 2/27*Log(xb)^2*Zeta(2)
          + 376/2187*Log(xb)^3
          - 16/729*Log(xb)^4
          )
        )
);
*
   SigmaN3LOQQtoHG = C1^2*Pi/64/v^2 * (N*aspi0)^3 * (mu^2/M_H^2)^(3*ep) * (
     + CA^3 * (
       + ep^-4*xb^3 * (
          + 2/81
          )
       + ep^-3*xb^3 * (
          - 14/243
          + 2/27*Log(x)
          - 4/27*Log(xb)
          )
       + ep^-2*xb^2 * (
          - 2/27
          )
       + ep^-2*xb^3 * (
          - 20/729
          + 23/81*Zeta(2)
          + 8/81*HPL(R(2),x)
          - 14/81*Log(x)
          + 1/9*Log(x)^2
          - 28/81*Log(x)*Log(xb)
          + 16/81*Log(xb)
          + 28/81*Log(xb)^2
          )
       + ep^-1 * (
          + 20/243*Zeta(2)
          - 20/243*HPL(R(2),x)
          - 10/243*Log(x)^2
          )
       + ep^-1*xb * (
          - 20/243
          - 4/27*Zeta(2)
          + 4/27*HPL(R(2),x)
          - 8/243*Log(x)
          + 2/27*Log(x)^2
          + 20/243*Log(xb)
          )
       + ep^-1*xb^2 * (
          - 1/9
          - 4/27*Zeta(2)
          + 4/27*HPL(R(2),x)
          - 58/243*Log(x)
          + 2/27*Log(x)^2
          + 82/243*Log(xb)
          )
       + ep^-1*xb^3 * (
          + 1054/2187
          - 46/81*Zeta(3)
          + 319/243*Zeta(2)
          - 20/243*HPL(R(2),x)
          + 32/81*HPL(R(2),x)*Log(x)
          - 32/81*HPL(R(2),x)*Log(xb)
          + 16/81*HPL(R(2,1),x)
          - 8/81*HPL(R(3),x)
          - 8/243*Log(x)
          + 23/27*Log(x)*Zeta(2)
          - 89/243*Log(x)^2
          + 1/9*Log(x)^3
          - 26/81*Log(x)^2*Log(xb)
          + 176/243*Log(x)*Log(xb)
          + 44/81*Log(x)*Log(xb)^2
          + 224/729*Log(xb)
          - 14/27*Log(xb)*Zeta(2)
          - 26/81*Log(xb)^2
          - 32/81*Log(xb)^3
          )
       +  (
          + 40/243*Zeta(3)
          + 52/729*Zeta(2)
          - 52/729*HPL(R(2),x)
          - 140/243*HPL(R(2),x)*Log(x)
          - 20/27*HPL(R(2,1),x)
          + 140/243*HPL(R(3),x)
          - 140/243*Log(x)*Zeta(2)
          - 26/729*Log(x)^2
          - 50/729*Log(x)^3
          )
       + xb * (
          - 538/729
          - 4/27*Zeta(3)
          - 212/243*Zeta(2)
          + 8/27*HPL(R(2),x)
          + 8/9*HPL(R(2),x)*Log(x)
          - 4/27*HPL(R(2),x)*Log(xb)
          + 28/27*HPL(R(2,1),x)
          - 8/9*HPL(R(3),x)
          - 160/729*Log(x)
          + 28/27*Log(x)*Zeta(2)
          + 16/243*Log(x)^2
          + 10/81*Log(x)^3
          - 2/27*Log(x)^2*Log(xb)
          + 92/243*Log(x)*Log(xb)
          + 592/729*Log(xb)
          + 4/27*Log(xb)*Zeta(2)
          - 10/27*Log(xb)^2
          )
       + xb^2 * (
          + 7/18
          - 4/9*Zeta(3)
          - 49/243*Zeta(2)
          + 56/81*HPL(R(2),x)
          + 32/27*HPL(R(2),x)*Log(x)
          + 4/27*HPL(R(2),x)*Log(xb)
          + 44/27*HPL(R(2,1),x)
          - 32/27*HPL(R(3),x)
          - 323/729*Log(x)
          + 28/27*Log(x)*Zeta(2)
          - 7/243*Log(x)^2
          + 10/81*Log(x)^3
          + 2/27*Log(x)^2*Log(xb)
          + 262/243*Log(x)*Log(xb)
          + 353/729*Log(xb)
          - 4/27*Log(xb)*Zeta(2)
          - 19/27*Log(xb)^2
          )
       + xb^3 * (
          + 14498/6561
          - 391/72*Zeta(4)
          + 122/81*Zeta(3)
          + 1142/243*Zeta(2)
          - 184/729*HPL(R(2),x)
          + 4/3*HPL(R(2),x)*Zeta(2)
          - 184/243*HPL(R(2),x)*Log(x)
          + 32/81*HPL(R(2),x)*Log(x)^2
          - 80/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 148/243*HPL(R(2),x)*Log(xb)
          + 8/9*HPL(R(2),x)*Log(xb)^2
          - 100/81*HPL(R(2,1),x)
          + 80/81*HPL(R(2,1),x)*Log(x)
          + 16/81*HPL(R(2,1),x)*Log(xb)
          + 128/81*HPL(R(2,1,1),x)
          - 32/81*HPL(R(2,2),x)
          + 280/243*HPL(R(3),x)
          + 32/81*HPL(R(3),x)*Log(x)
          - 16/27*HPL(R(3),x)*Log(xb)
          - 32/27*HPL(R(3,1),x)
          - 56/81*HPL(R(4),x)
          + 1114/729*Log(x)
          - 46/27*Log(x)*Zeta(3)
          + 437/243*Log(x)*Zeta(2)
          - 334/729*Log(x)^2
          + 23/18*Log(x)^2*Zeta(2)
          - 319/729*Log(x)^3
          + 1/12*Log(x)^4
          - 46/243*Log(x)^3*Log(xb)
          + 118/81*Log(x)^2*Log(xb)
          + 2/27*Log(x)^2*Log(xb)^2
          + 1012/729*Log(x)*Log(xb)
          - 2/9*Log(x)*Log(xb)*Zeta(2)
          - 466/243*Log(x)*Log(xb)^2
          - 32/243*Log(x)*Log(xb)^3
          - 460/729*Log(xb)
          + 100/81*Log(xb)*Zeta(3)
          - 608/243*Log(xb)*Zeta(2)
          - 566/729*Log(xb)^2
          + 82/81*Log(xb)^2*Zeta(2)
          + 50/81*Log(xb)^3
          + 46/243*Log(xb)^4
          )
       + ep * (
          + 1630/243*Zeta(4)
          + 280/729*Zeta(3)
          + 8/729*Zeta(2)
          - 8/729*HPL(R(2),x)
          - 10/27*HPL(R(2),x)*Zeta(2)
          - 608/729*HPL(R(2),x)*Log(x)
          - 310/243*HPL(R(2),x)*Log(x)^2
          - 40/243*HPL(R(2),x)*Log(x)*Log(xb)
          - 4/27*HPL(R(2),x)*Log(xb)
          - 956/729*HPL(R(2,1),x)
          - 260/81*HPL(R(2,1),x)*Log(x)
          - 980/243*HPL(R(2,1,1),x)
          - 80/243*HPL(R(2,2),x)
          + 676/729*HPL(R(3),x)
          + 20/9*HPL(R(3),x)*Log(x)
          + 20/9*HPL(R(3,1),x)
          - 500/243*HPL(R(4),x)
          + 4/27*Log(x)
          + 80/81*Log(x)*Zeta(3)
          - 1180/729*Log(x)*Zeta(2)
          - 4/729*Log(x)^2
          - 245/243*Log(x)^2*Zeta(2)
          - 32/729*Log(x)^3
          - 95/1458*Log(x)^4
          - 20/243*Log(x)^3*Log(xb)
          - 2/27*Log(x)^2*Log(xb)
          + 40/243*Log(x)*Log(xb)*Zeta(2)
          + 4/27*Log(xb)*Zeta(2)
          )
       + ep*xb * (
          - 3256/729
          - 115/9*Zeta(4)
          + 8/27*Zeta(3)
          - 1642/729*Zeta(2)
          + 20/729*HPL(R(2),x)
          + 34/27*HPL(R(2),x)*Zeta(2)
          + 532/243*HPL(R(2),x)*Log(x)
          + 2*HPL(R(2),x)*Log(x)^2
          - 4/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 4/243*HPL(R(2),x)*Log(xb)
          + 4/27*HPL(R(2),x)*Log(xb)^2
          + 736/243*HPL(R(2,1),x)
          + 124/27*HPL(R(2,1),x)*Log(x)
          - 4/27*HPL(R(2,1),x)*Log(xb)
          + 160/27*HPL(R(2,1,1),x)
          + 20/27*HPL(R(2,2),x)
          - 608/243*HPL(R(3),x)
          - 104/27*HPL(R(3),x)*Log(x)
          + 4/27*HPL(R(3),x)*Log(xb)
          - 92/27*HPL(R(3,1),x)
          + 4*HPL(R(4),x)
          - 502/243*Log(x)
          - 4/3*Log(x)*Zeta(3)
          + 656/243*Log(x)*Zeta(2)
          - 50/243*Log(x)^2
          + 49/27*Log(x)^2*Zeta(2)
          + 74/729*Log(x)^3
          + 19/162*Log(x)^4
          - 2/81*Log(x)^3*Log(xb)
          + 136/243*Log(x)^2*Log(xb)
          + 2/27*Log(x)^2*Log(xb)^2
          + 1760/729*Log(x)*Log(xb)
          + 20/27*Log(x)*Log(xb)*Zeta(2)
          - 278/243*Log(x)*Log(xb)^2
          + 3472/729*Log(xb)
          + 166/243*Log(xb)*Zeta(2)
          - 1840/729*Log(xb)^2
          - 4/27*Log(xb)^2*Zeta(2)
          + 490/729*Log(xb)^3
          )
       + ep*xb^2 * (
          + 377/108
          - 307/27*Zeta(4)
          - 2/81*Zeta(3)
          - 6289/1458*Zeta(2)
          + 3430/729*HPL(R(2),x)
          + 2/27*HPL(R(2),x)*Zeta(2)
          + 1196/243*HPL(R(2),x)*Log(x)
          + 70/27*HPL(R(2),x)*Log(x)^2
          + 20/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 56/243*HPL(R(2),x)*Log(xb)
          - 4/27*HPL(R(2),x)*Log(xb)^2
          + 1568/243*HPL(R(2,1),x)
          + 188/27*HPL(R(2,1),x)*Log(x)
          + 4/27*HPL(R(2,1),x)*Log(xb)
          + 232/27*HPL(R(2,1,1),x)
          + 4/9*HPL(R(2,2),x)
          - 1120/243*HPL(R(3),x)
          - 112/27*HPL(R(3),x)*Log(x)
          - 4/27*HPL(R(3),x)*Log(xb)
          - 124/27*HPL(R(3,1),x)
          + 92/27*HPL(R(4),x)
          + 1117/1458*Log(x)
          - 20/9*Log(x)*Zeta(3)
          + 991/243*Log(x)*Zeta(2)
          + 869/486*Log(x)^2
          + 49/27*Log(x)^2*Zeta(2)
          + 181/729*Log(x)^3
          + 19/162*Log(x)^4
          + 26/81*Log(x)^3*Log(xb)
          + 455/243*Log(x)^2*Log(xb)
          - 2/27*Log(x)^2*Log(xb)^2
          + 889/729*Log(x)*Log(xb)
          - 4/3*Log(x)*Log(xb)*Zeta(2)
          - 589/243*Log(x)*Log(xb)^2
          - 809/486*Log(xb)
          - 403/243*Log(xb)*Zeta(2)
          - 937/1458*Log(xb)^2
          + 4/27*Log(xb)^2*Zeta(2)
          + 767/729*Log(xb)^3
          )
       + ep*xb^3 * (
          + 143678/19683
          - 3386/405*Zeta(5)
          + 3433/216*Zeta(4)
          + 1168/243*Zeta(3)
          + 41905/2187*Zeta(2)
          - 203/27*Zeta(2)*Zeta(3)
          - 728/2187*HPL(R(2),x)
          - 184/81*HPL(R(2),x)*Zeta(3)
          + 34/9*HPL(R(2),x)*Zeta(2)
          - 620/243*HPL(R(2),x)*Log(x)
          - 16/27*HPL(R(2),x)*Log(x)*Zeta(2)
          - 610/243*HPL(R(2),x)*Log(x)^2
          + 64/243*HPL(R(2),x)*Log(x)^3
          + 64/81*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 308/243*HPL(R(2),x)*Log(x)*Log(xb)
          + 56/27*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 616/243*HPL(R(2),x)*Log(xb)
          - 256/81*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 364/243*HPL(R(2),x)*Log(xb)^2
          - 320/243*HPL(R(2),x)*Log(xb)^3
          - 3428/729*HPL(R(2,1),x)
          - 200/81*HPL(R(2,1),x)*Zeta(2)
          - 1220/243*HPL(R(2,1),x)*Log(x)
          + 32/9*HPL(R(2,1),x)*Log(x)^2
          + 80/81*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 116/243*HPL(R(2,1),x)*Log(xb)
          - 56/81*HPL(R(2,1),x)*Log(xb)^2
          - 1352/243*HPL(R(2,1,1),x)
          + 160/27*HPL(R(2,1,1),x)*Log(x)
          - 32/81*HPL(R(2,1,1),x)*Log(xb)
          + 608/81*HPL(R(2,1,1,1),x)
          + 304/81*HPL(R(2,1,2),x)
          - 284/243*HPL(R(2,2),x)
          - 224/81*HPL(R(2,2),x)*Log(x)
          + 80/27*HPL(R(2,2),x)*Log(xb)
          + 272/81*HPL(R(2,2,1),x)
          + 32/9*HPL(R(2,3),x)
          + 3244/729*HPL(R(3),x)
          + 124/27*HPL(R(3),x)*Zeta(2)
          + 1552/243*HPL(R(3),x)*Log(x)
          + 32/81*HPL(R(3),x)*Log(x)^2
          - 592/81*HPL(R(3),x)*Log(x)*Log(xb)
          - 316/243*HPL(R(3),x)*Log(xb)
          + 136/81*HPL(R(3),x)*Log(xb)^2
          + 316/81*HPL(R(3,1),x)
          - 784/81*HPL(R(3,1),x)*Log(x)
          + 112/81*HPL(R(3,1),x)*Log(xb)
          - 64/27*HPL(R(3,1,1),x)
          + 416/81*HPL(R(3,2),x)
          - 1700/243*HPL(R(4),x)
          + 32/81*HPL(R(4),x)*Log(x)
          + 736/81*HPL(R(4),x)*Log(xb)
          + 1072/81*HPL(R(4,1),x)
          - 200/81*HPL(R(5),x)
          + 14726/2187*Log(x)
          - 391/24*Log(x)*Zeta(4)
          + 470/81*Log(x)*Zeta(3)
          + 4324/729*Log(x)*Zeta(2)
          - 203/729*Log(x)^2
          - 23/9*Log(x)^2*Zeta(3)
          + 1129/486*Log(x)^2*Zeta(2)
          - 556/729*Log(x)^3
          + 23/18*Log(x)^3*Zeta(2)
          - 1061/2916*Log(x)^4
          + 1/20*Log(x)^5
          - 37/486*Log(x)^4*Log(xb)
          + 1102/729*Log(x)^3*Log(xb)
          - 62/243*Log(x)^3*Log(xb)^2
          + 2750/729*Log(x)^2*Log(xb)
          - 17/27*Log(x)^2*Log(xb)*Zeta(2)
          - 1003/243*Log(x)^2*Log(xb)^2
          + 88/81*Log(x)^2*Log(xb)^3
          + 6016/2187*Log(x)*Log(xb)
          + 116/81*Log(x)*Log(xb)*Zeta(3)
          - 568/243*Log(x)*Log(xb)*Zeta(2)
          - 4486/729*Log(x)*Log(xb)^2
          + 10/9*Log(x)*Log(xb)^2*Zeta(2)
          + 2866/729*Log(x)*Log(xb)^3
          - 190/243*Log(x)*Log(xb)^4
          - 2824/729*Log(xb)
          - 241/108*Log(xb)*Zeta(4)
          - 632/81*Log(xb)*Zeta(3)
          - 2464/243*Log(xb)*Zeta(2)
          - 3718/2187*Log(xb)^2
          + 20/27*Log(xb)^2*Zeta(3)
          + 1249/243*Log(xb)^2*Zeta(2)
          + 4750/2187*Log(xb)^3
          - 728/243*Log(xb)^3*Zeta(2)
          - 181/162*Log(xb)^4
          + 14/135*Log(xb)^5
          )
        )
     + CF*CA^2 * (
       + ep^-4*xb^3 * (
          + 8/81
          )
       + ep^-3*xb^3 * (
          + 16/243
          + 8/27*Log(x)
          - 32/81*Log(xb)
          )
       + ep^-2 * (
          + 16/81*Zeta(2)
          - 16/81*HPL(R(2),x)
          - 8/81*Log(x)^2
          )
       + ep^-2*xb * (
          - 16/81
          - 8/27*Zeta(2)
          + 8/27*HPL(R(2),x)
          - 16/81*Log(x)
          + 4/27*Log(x)^2
          + 16/81*Log(xb)
          )
       + ep^-2*xb^2 * (
          + 2/27
          + 8/27*Zeta(2)
          - 8/27*HPL(R(2),x)
          + 16/81*Log(x)
          - 4/27*Log(x)^2
          - 16/81*Log(xb)
          )
       + ep^-2*xb^3 * (
          - 22/729
          - 100/81*Zeta(2)
          + 16/81*HPL(R(2),x)
          + 16/81*Log(x)
          + 44/81*Log(x)^2
          - 32/27*Log(x)*Log(xb)
          - 136/243*Log(xb)
          + 56/81*Log(xb)^2
          )
       + ep^-1 * (
          + 32/81*Zeta(3)
          + 32/243*Zeta(2)
          - 32/243*HPL(R(2),x)
          - 112/81*HPL(R(2),x)*Log(x)
          - 16/9*HPL(R(2,1),x)
          + 112/81*HPL(R(3),x)
          - 112/81*Log(x)*Zeta(2)
          - 16/243*Log(x)^2
          - 40/243*Log(x)^3
          )
       + ep^-1*xb * (
          - 464/243
          - 16/27*Zeta(3)
          - 40/27*Zeta(2)
          + 8/81*HPL(R(2),x)
          + 56/27*HPL(R(2),x)*Log(x)
          + 8/3*HPL(R(2,1),x)
          - 56/27*HPL(R(3),x)
          - 344/243*Log(x)
          + 56/27*Log(x)*Zeta(2)
          - 4/9*Log(x)^2
          + 20/81*Log(x)^3
          + 112/81*Log(x)*Log(xb)
          + 464/243*Log(xb)
          - 8/9*Log(xb)^2
          )
       + ep^-1*xb^2 * (
          + 67/81
          + 16/27*Zeta(3)
          + 32/27*Zeta(2)
          + 16/81*HPL(R(2),x)
          - 56/27*HPL(R(2),x)*Log(x)
          - 8/3*HPL(R(2,1),x)
          + 56/27*HPL(R(3),x)
          + 230/243*Log(x)
          - 56/27*Log(x)*Zeta(2)
          + 16/27*Log(x)^2
          - 20/81*Log(x)^3
          - 112/81*Log(x)*Log(xb)
          - 362/243*Log(xb)
          + 8/9*Log(xb)^2
          )
       + ep^-1*xb^3 * (
          - 1106/2187
          - 56/27*Zeta(3)
          - 128/243*Zeta(2)
          + 104/243*HPL(R(2),x)
          + 32/27*HPL(R(2),x)*Log(x)
          + 16/81*HPL(R(2),x)*Log(xb)
          + 112/81*HPL(R(2,1),x)
          - 32/27*HPL(R(3),x)
          + 2/243*Log(x)
          - 140/81*Log(x)*Zeta(2)
          + 52/243*Log(x)^2
          + 148/243*Log(x)^3
          - 152/81*Log(x)^2*Log(xb)
          - 88/81*Log(x)*Log(xb)
          + 200/81*Log(x)*Log(xb)^2
          - 956/729*Log(xb)
          + 176/81*Log(xb)*Zeta(2)
          + 220/243*Log(xb)^2
          - 232/243*Log(xb)^3
          )
       +  (
          + 1304/81*Zeta(4)
          + 56/81*Zeta(3)
          - 1348/729*Zeta(2)
          + 1348/729*HPL(R(2),x)
          - 8/9*HPL(R(2),x)*Zeta(2)
          - 16/9*HPL(R(2),x)*Log(x)
          - 248/81*HPL(R(2),x)*Log(x)^2
          - 32/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 704/243*HPL(R(2,1),x)
          - 208/27*HPL(R(2,1),x)*Log(x)
          - 784/81*HPL(R(2,1,1),x)
          - 64/81*HPL(R(2,2),x)
          + 536/243*HPL(R(3),x)
          + 16/3*HPL(R(3),x)*Log(x)
          + 16/3*HPL(R(3,1),x)
          - 400/81*HPL(R(4),x)
          + 64/27*Log(x)*Zeta(3)
          - 1472/243*Log(x)*Zeta(2)
          + 674/729*Log(x)^2
          - 196/81*Log(x)^2*Zeta(2)
          - 28/729*Log(x)^3
          - 38/243*Log(x)^4
          - 16/81*Log(x)^3*Log(xb)
          + 32/81*Log(x)*Log(xb)*Zeta(2)
          )
       + xb * (
          - 7928/729
          - 652/27*Zeta(4)
          + 88/81*Zeta(3)
          - 140/27*Zeta(2)
          - 172/81*HPL(R(2),x)
          + 4/3*HPL(R(2),x)*Zeta(2)
          + 40/27*HPL(R(2),x)*Log(x)
          + 124/27*HPL(R(2),x)*Log(x)^2
          + 16/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 32/81*HPL(R(2),x)*Log(xb)
          + 88/27*HPL(R(2,1),x)
          + 104/9*HPL(R(2,1),x)*Log(x)
          + 392/27*HPL(R(2,1,1),x)
          + 32/27*HPL(R(2,2),x)
          - 64/27*HPL(R(3),x)
          - 8*HPL(R(3),x)*Log(x)
          - 8*HPL(R(3,1),x)
          + 200/27*HPL(R(4),x)
          - 5120/729*Log(x)
          - 32/9*Log(x)*Zeta(3)
          + 128/27*Log(x)*Zeta(2)
          - 926/243*Log(x)^2
          + 98/27*Log(x)^2*Zeta(2)
          - 152/243*Log(x)^3
          + 19/81*Log(x)^4
          + 8/27*Log(x)^3*Log(xb)
          + 200/81*Log(x)^2*Log(xb)
          + 80/9*Log(x)*Log(xb)
          - 16/27*Log(x)*Log(xb)*Zeta(2)
          - 280/81*Log(x)*Log(xb)^2
          + 7820/729*Log(xb)
          + 104/81*Log(xb)*Zeta(2)
          - 1528/243*Log(xb)^2
          + 392/243*Log(xb)^3
          )
       + xb^2 * (
          + 2869/486
          + 652/27*Zeta(4)
          - 112/81*Zeta(3)
          + 635/81*Zeta(2)
          + 128/81*HPL(R(2),x)
          - 4/3*HPL(R(2),x)*Zeta(2)
          - 124/27*HPL(R(2),x)*Log(x)^2
          - 16/27*HPL(R(2),x)*Log(x)*Log(xb)
          - 32/81*HPL(R(2),x)*Log(xb)
          - 16/9*HPL(R(2,1),x)
          - 104/9*HPL(R(2,1),x)*Log(x)
          - 392/27*HPL(R(2,1,1),x)
          - 32/27*HPL(R(2,2),x)
          + 32/27*HPL(R(3),x)
          + 8*HPL(R(3),x)*Log(x)
          + 8*HPL(R(3,1),x)
          - 200/27*HPL(R(4),x)
          + 2525/729*Log(x)
          + 32/9*Log(x)*Zeta(3)
          - 56/9*Log(x)*Zeta(2)
          + 623/243*Log(x)^2
          - 98/27*Log(x)^2*Zeta(2)
          + 224/243*Log(x)^3
          - 19/81*Log(x)^4
          - 8/27*Log(x)^3*Log(xb)
          - 200/81*Log(x)^2*Log(xb)
          - 574/81*Log(x)*Log(xb)
          + 16/27*Log(x)*Log(xb)*Zeta(2)
          + 280/81*Log(x)*Log(xb)^2
          - 5075/729*Log(xb)
          - 104/81*Log(xb)*Zeta(2)
          + 1333/243*Log(xb)^2
          - 392/243*Log(xb)^3
          )
       + xb^3 * (
          - 12598/6561
          - 1021/54*Zeta(4)
          - 472/243*Zeta(3)
          + 155/729*Zeta(2)
          + 1000/729*HPL(R(2),x)
          - 248/81*HPL(R(2),x)*Zeta(2)
          + 512/243*HPL(R(2),x)*Log(x)
          + 232/81*HPL(R(2),x)*Log(x)^2
          + 16/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 152/243*HPL(R(2),x)*Log(xb)
          - 16/27*HPL(R(2),x)*Log(xb)^2
          + 40/27*HPL(R(2,1),x)
          + 464/81*HPL(R(2,1),x)*Log(x)
          - 16/81*HPL(R(2,1),x)*Log(xb)
          + 544/81*HPL(R(2,1,1),x)
          + 16/27*HPL(R(2,2),x)
          - 256/243*HPL(R(3),x)
          - 448/81*HPL(R(3),x)*Log(x)
          + 16/27*HPL(R(3),x)*Log(xb)
          - 400/81*HPL(R(3,1),x)
          + 464/81*HPL(R(4),x)
          - 878/729*Log(x)
          - 200/27*Log(x)*Zeta(3)
          + 1328/243*Log(x)*Zeta(2)
          - 269/729*Log(x)^2
          - 182/81*Log(x)^2*Zeta(2)
          + 28/729*Log(x)^3
          + 119/243*Log(x)^4
          - 424/243*Log(x)^3*Log(xb)
          - 176/243*Log(x)^2*Log(xb)
          + 332/81*Log(x)^2*Log(xb)^2
          - 1312/729*Log(x)*Log(xb)
          + 176/81*Log(x)*Log(xb)*Zeta(2)
          + 500/243*Log(x)*Log(xb)^2
          - 104/27*Log(x)*Log(xb)^3
          - 5728/2187*Log(xb)
          + 704/81*Log(xb)*Zeta(3)
          - 1244/243*Log(xb)*Zeta(2)
          + 1606/729*Log(xb)^2
          - 292/81*Log(xb)^2*Zeta(2)
          - 812/729*Log(xb)^3
          + 290/243*Log(xb)^4
          )
       + ep*xb^-2 * (
          + 32/81*HPL(R(2),x)*Log(x)
          - 32/81*Log(x)*Zeta(2)
          + 16/81*Log(x)^3
          )
       + ep*xb^-1 * (
          - 32/81*Zeta(2)
          + 32/81*HPL(R(2),x)
          - 80/81*HPL(R(2),x)*Log(x)
          + 32/81*Log(x)
          + 80/81*Log(x)*Zeta(2)
          + 16/27*Log(x)^2
          - 40/81*Log(x)^3
          - 32/81*Log(x)*Log(xb)
          )
       + ep * (
          + 32/81
          + 32/3*Zeta(5)
          + 11078/243*Zeta(4)
          - 260/243*Zeta(3)
          - 3680/729*Zeta(2)
          - 160/81*Zeta(2)*Zeta(3)
          + 256/27*HPL(R(-5),x)
          + 160/81*HPL(R(-4),x)
          - 64/9*HPL(R(-4),x)*Log(x)
          + 512/81*HPL(R(-3),x)*Zeta(2)
          - 160/81*HPL(R(-3),x)*Log(x)
          + 64/27*HPL(R(-3),x)*Log(x)^2
          + 256/81*HPL(R(-3,2),x)
          + 64/81*HPL(R(-2),x)*Zeta(3)
          + 640/243*HPL(R(-2),x)*Zeta(2)
          - 256/81*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 80/81*HPL(R(-2),x)*Log(x)^2
          - 32/81*HPL(R(-2),x)*Log(x)^3
          + 320/243*HPL(R(-2,2),x)
          - 128/81*HPL(R(-2,2),x)*Log(x)
          - 128/81*HPL(R(-2,2,1),x)
          + 64/81*HPL(R(-2,3),x)
          + 160/243*HPL(R(-1),x)*Zeta(3)
          - 640/243*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 80/243*HPL(R(-1),x)*Log(x)^3
          - 320/243*HPL(R(-1,2),x)*Log(x)
          - 320/243*HPL(R(-1,2,1),x)
          + 160/243*HPL(R(-1,3),x)
          + 3680/729*HPL(R(2),x)
          + 752/81*HPL(R(2),x)*Zeta(3)
          - 1952/243*HPL(R(2),x)*Zeta(2)
          + 1616/243*HPL(R(2),x)*Log(x)
          + 296/81*HPL(R(2),x)*Log(x)*Zeta(2)
          - 464/81*HPL(R(2),x)*Log(x)^2
          - 88/27*HPL(R(2),x)*Log(x)^3
          - 16/9*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 416/243*HPL(R(2),x)*Log(x)*Log(xb)
          + 4/27*HPL(R(2),x)*Log(xb)
          + 3148/729*HPL(R(2,1),x)
          + 440/81*HPL(R(2,1),x)*Zeta(2)
          - 3664/243*HPL(R(2,1),x)*Log(x)
          - 1016/81*HPL(R(2,1),x)*Log(x)^2
          - 160/81*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 4736/243*HPL(R(2,1,1),x)
          - 2608/81*HPL(R(2,1,1),x)*Log(x)
          - 1072/27*HPL(R(2,1,1,1),x)
          - 64/27*HPL(R(2,1,2),x)
          - 752/243*HPL(R(2,2),x)
          - 32/9*HPL(R(2,2),x)*Log(x)
          - 544/81*HPL(R(2,2,1),x)
          + 32/27*HPL(R(2,3),x)
          - 2368/729*HPL(R(3),x)
          - 872/81*HPL(R(3),x)*Zeta(2)
          + 928/81*HPL(R(3),x)*Log(x)
          + 184/27*HPL(R(3),x)*Log(x)^2
          + 128/81*HPL(R(3),x)*Log(x)*Log(xb)
          + 2152/243*HPL(R(3,1),x)
          + 944/81*HPL(R(3,1),x)*Log(x)
          + 880/81*HPL(R(3,1,1),x)
          + 352/81*HPL(R(3,2),x)
          - 952/81*HPL(R(4),x)
          - 272/27*HPL(R(4),x)*Log(x)
          - 368/81*HPL(R(4,1),x)
          + 560/81*HPL(R(5),x)
          - 4/9*Log(x)
          + 2512/81*Log(x)*Zeta(4)
          + 1040/243*Log(x)*Zeta(3)
          - 18620/729*Log(x)*Zeta(2)
          + 1264/729*Log(x)^2
          + 424/81*Log(x)^2*Zeta(3)
          - 2924/243*Log(x)^2*Zeta(2)
          + 4514/2187*Log(x)^3
          - 500/243*Log(x)^3*Zeta(2)
          + 4/243*Log(x)^4
          - 26/243*Log(x)^5
          - 8/27*Log(x)^4*Log(xb)
          - 208/243*Log(x)^3*Log(xb)
          + 2/27*Log(x)^2*Log(xb)
          + 16/9*Log(x)^2*Log(xb)*Zeta(2)
          + 64/81*Log(x)*Log(xb)
          + 32/81*Log(x)*Log(xb)*Zeta(3)
          + 416/243*Log(x)*Log(xb)*Zeta(2)
          - 32/81*Log(xb)
          - 4/27*Log(xb)*Zeta(2)
          )
       + ep*xb * (
          - 4144/81
          - 16*Zeta(5)
          - 860/27*Zeta(4)
          + 1072/81*Zeta(3)
          - 16768/729*Zeta(2)
          + 80/27*Zeta(2)*Zeta(3)
          - 128/9*HPL(R(-5),x)
          - 80/27*HPL(R(-4),x)
          + 32/3*HPL(R(-4),x)*Log(x)
          - 256/27*HPL(R(-3),x)*Zeta(2)
          + 80/27*HPL(R(-3),x)*Log(x)
          - 32/9*HPL(R(-3),x)*Log(x)^2
          - 128/27*HPL(R(-3,2),x)
          - 32/27*HPL(R(-2),x)*Zeta(3)
          - 320/81*HPL(R(-2),x)*Zeta(2)
          + 128/27*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 40/27*HPL(R(-2),x)*Log(x)^2
          + 16/27*HPL(R(-2),x)*Log(x)^3
          - 160/81*HPL(R(-2,2),x)
          + 64/27*HPL(R(-2,2),x)*Log(x)
          + 64/27*HPL(R(-2,2,1),x)
          - 32/27*HPL(R(-2,3),x)
          - 80/81*HPL(R(-1),x)*Zeta(3)
          + 320/81*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 40/81*HPL(R(-1),x)*Log(x)^3
          + 160/81*HPL(R(-1,2),x)*Log(x)
          + 160/81*HPL(R(-1,2,1),x)
          - 80/81*HPL(R(-1,3),x)
          - 5252/729*HPL(R(2),x)
          - 376/27*HPL(R(2),x)*Zeta(3)
          + 436/81*HPL(R(2),x)*Zeta(2)
          - 1832/243*HPL(R(2),x)*Log(x)
          - 148/27*HPL(R(2),x)*Log(x)*Zeta(2)
          + 448/81*HPL(R(2),x)*Log(x)^2
          + 44/9*HPL(R(2),x)*Log(x)^3
          + 8/3*HPL(R(2),x)*Log(x)^2*Log(xb)
          + 320/81*HPL(R(2),x)*Log(x)*Log(xb)
          + 268/81*HPL(R(2),x)*Log(xb)
          - 28/27*HPL(R(2),x)*Log(xb)^2
          - 508/243*HPL(R(2,1),x)
          - 220/27*HPL(R(2,1),x)*Zeta(2)
          + 16*HPL(R(2,1),x)*Log(x)
          + 508/27*HPL(R(2,1),x)*Log(x)^2
          + 80/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 1712/81*HPL(R(2,1,1),x)
          + 1304/27*HPL(R(2,1,1),x)*Log(x)
          + 536/9*HPL(R(2,1,1,1),x)
          + 32/9*HPL(R(2,1,2),x)
          + 376/81*HPL(R(2,2),x)
          + 16/3*HPL(R(2,2),x)*Log(x)
          + 272/27*HPL(R(2,2,1),x)
          - 16/9*HPL(R(2,3),x)
          + 316/243*HPL(R(3),x)
          + 436/27*HPL(R(3),x)*Zeta(2)
          - 1096/81*HPL(R(3),x)*Log(x)
          - 92/9*HPL(R(3),x)*Log(x)^2
          - 64/27*HPL(R(3),x)*Log(x)*Log(xb)
          + 56/81*HPL(R(3),x)*Log(xb)
          - 616/81*HPL(R(3,1),x)
          - 472/27*HPL(R(3,1),x)*Log(x)
          - 440/27*HPL(R(3,1,1),x)
          - 176/27*HPL(R(3,2),x)
          + 1144/81*HPL(R(4),x)
          + 136/9*HPL(R(4),x)*Log(x)
          + 184/27*HPL(R(4,1),x)
          - 280/27*HPL(R(5),x)
          - 23804/729*Log(x)
          - 1256/27*Log(x)*Zeta(4)
          + 232/81*Log(x)*Zeta(3)
          + 3808/243*Log(x)*Zeta(2)
          - 3094/243*Log(x)^2
          - 212/27*Log(x)^2*Zeta(3)
          + 1030/81*Log(x)^2*Zeta(2)
          - 380/81*Log(x)^3
          + 250/81*Log(x)^3*Zeta(2)
          - 49/81*Log(x)^4
          + 13/81*Log(x)^5
          + 4/9*Log(x)^4*Log(xb)
          + 268/81*Log(x)^3*Log(xb)
          + 1054/81*Log(x)^2*Log(xb)
          - 8/3*Log(x)^2*Log(xb)*Zeta(2)
          - 358/81*Log(x)^2*Log(xb)^2
          + 8620/243*Log(x)*Log(xb)
          - 16/27*Log(x)*Log(xb)*Zeta(3)
          - 368/81*Log(x)*Log(xb)*Zeta(2)
          - 1592/81*Log(x)*Log(xb)^2
          + 1064/243*Log(x)*Log(xb)^3
          + 1372/27*Log(xb)
          - 248/27*Log(xb)*Zeta(3)
          + 1156/243*Log(xb)*Zeta(2)
          - 20110/729*Log(xb)^2
          + 208/81*Log(xb)^2*Zeta(2)
          + 7192/729*Log(xb)^3
          - 134/81*Log(xb)^4
          )
       + ep*xb^2 * (
          + 94771/2916
          + 16*Zeta(5)
          + 886/27*Zeta(4)
          - 2318/243*Zeta(3)
          + 55835/1458*Zeta(2)
          - 80/27*Zeta(2)*Zeta(3)
          + 128/9*HPL(R(-5),x)
          - 112/27*HPL(R(-4),x)
          - 32/3*HPL(R(-4),x)*Log(x)
          + 256/27*HPL(R(-3),x)*Zeta(2)
          + 112/27*HPL(R(-3),x)*Log(x)
          + 32/9*HPL(R(-3),x)*Log(x)^2
          + 128/27*HPL(R(-3,2),x)
          + 32/27*HPL(R(-2),x)*Zeta(3)
          - 448/81*HPL(R(-2),x)*Zeta(2)
          - 128/27*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 56/27*HPL(R(-2),x)*Log(x)^2
          - 16/27*HPL(R(-2),x)*Log(x)^3
          - 224/81*HPL(R(-2,2),x)
          - 64/27*HPL(R(-2,2),x)*Log(x)
          - 64/27*HPL(R(-2,2,1),x)
          + 32/27*HPL(R(-2,3),x)
          - 112/81*HPL(R(-1),x)*Zeta(3)
          + 448/81*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 56/81*HPL(R(-1),x)*Log(x)^3
          + 224/81*HPL(R(-1,2),x)*Log(x)
          + 224/81*HPL(R(-1,2,1),x)
          - 112/81*HPL(R(-1,3),x)
          + 4238/729*HPL(R(2),x)
          + 376/27*HPL(R(2),x)*Zeta(3)
          - 424/81*HPL(R(2),x)*Zeta(2)
          + 256/81*HPL(R(2),x)*Log(x)
          + 148/27*HPL(R(2),x)*Log(x)*Zeta(2)
          + 44/81*HPL(R(2),x)*Log(x)^2
          - 44/9*HPL(R(2),x)*Log(x)^3
          - 8/3*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 272/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 352/81*HPL(R(2),x)*Log(xb)
          + 28/27*HPL(R(2),x)*Log(xb)^2
          - 1396/243*HPL(R(2,1),x)
          + 220/27*HPL(R(2,1),x)*Zeta(2)
          - 104/27*HPL(R(2,1),x)*Log(x)
          - 508/27*HPL(R(2,1),x)*Log(x)^2
          - 80/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 824/81*HPL(R(2,1,1),x)
          - 1304/27*HPL(R(2,1,1),x)*Log(x)
          - 536/9*HPL(R(2,1,1,1),x)
          - 32/9*HPL(R(2,1,2),x)
          - 376/81*HPL(R(2,2),x)
          - 16/3*HPL(R(2,2),x)*Log(x)
          - 272/27*HPL(R(2,2,1),x)
          + 16/9*HPL(R(2,3),x)
          + 356/81*HPL(R(3),x)
          - 436/27*HPL(R(3),x)*Zeta(2)
          + 16/81*HPL(R(3),x)*Log(x)
          + 92/9*HPL(R(3),x)*Log(x)^2
          + 64/27*HPL(R(3),x)*Log(x)*Log(xb)
          - 56/81*HPL(R(3),x)*Log(xb)
          - 392/81*HPL(R(3,1),x)
          + 472/27*HPL(R(3,1),x)*Log(x)
          + 440/27*HPL(R(3,1,1),x)
          + 176/27*HPL(R(3,2),x)
          - 184/81*HPL(R(4),x)
          - 136/9*HPL(R(4),x)*Log(x)
          - 184/27*HPL(R(4,1),x)
          + 280/27*HPL(R(5),x)
          + 8231/486*Log(x)
          + 1256/27*Log(x)*Zeta(4)
          - 328/81*Log(x)*Zeta(3)
          - 3629/243*Log(x)*Zeta(2)
          + 2681/486*Log(x)^2
          + 212/27*Log(x)^2*Zeta(3)
          - 1252/81*Log(x)^2*Zeta(2)
          + 265/81*Log(x)^3
          - 250/81*Log(x)^3*Zeta(2)
          + 70/81*Log(x)^4
          - 13/81*Log(x)^5
          - 4/9*Log(x)^4*Log(xb)
          - 244/81*Log(x)^3*Log(xb)
          - 763/81*Log(x)^2*Log(xb)
          + 8/3*Log(x)^2*Log(xb)*Zeta(2)
          + 358/81*Log(x)^2*Log(xb)^2
          - 1735/81*Log(x)*Log(xb)
          + 16/27*Log(x)*Log(xb)*Zeta(3)
          + 320/81*Log(x)*Log(xb)*Zeta(2)
          + 431/27*Log(x)*Log(xb)^2
          - 1064/243*Log(x)*Log(xb)^3
          - 48163/1458*Log(xb)
          + 248/27*Log(xb)*Zeta(3)
          - 3013/243*Log(xb)*Zeta(2)
          + 29087/1458*Log(xb)^2
          - 208/81*Log(xb)^2*Zeta(2)
          - 6421/729*Log(xb)^3
          + 134/81*Log(xb)^4
          )
       + ep*xb^3 * (
          - 104126/19683
          - 9184/405*Zeta(5)
          - 21959/243*Zeta(4)
          - 950/243*Zeta(3)
          - 3107/2187*Zeta(2)
          + 524/27*Zeta(2)*Zeta(3)
          - 256/27*HPL(R(-5),x)
          + 208/81*HPL(R(-4),x)
          + 64/9*HPL(R(-4),x)*Log(x)
          - 512/81*HPL(R(-3),x)*Zeta(2)
          - 208/81*HPL(R(-3),x)*Log(x)
          - 64/27*HPL(R(-3),x)*Log(x)^2
          - 256/81*HPL(R(-3,2),x)
          - 64/81*HPL(R(-2),x)*Zeta(3)
          + 832/243*HPL(R(-2),x)*Zeta(2)
          + 256/81*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 104/81*HPL(R(-2),x)*Log(x)^2
          + 32/81*HPL(R(-2),x)*Log(x)^3
          + 416/243*HPL(R(-2,2),x)
          + 128/81*HPL(R(-2,2),x)*Log(x)
          + 128/81*HPL(R(-2,2,1),x)
          - 64/81*HPL(R(-2,3),x)
          + 208/243*HPL(R(-1),x)*Zeta(3)
          - 832/243*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 104/243*HPL(R(-1),x)*Log(x)^3
          - 416/243*HPL(R(-1,2),x)*Log(x)
          - 416/243*HPL(R(-1,2,1),x)
          + 208/243*HPL(R(-1,3),x)
          + 7940/2187*HPL(R(2),x)
          - 560/81*HPL(R(2),x)*Zeta(3)
          - 1324/243*HPL(R(2),x)*Zeta(2)
          + 4852/729*HPL(R(2),x)*Log(x)
          - 512/81*HPL(R(2),x)*Log(x)*Zeta(2)
          + 236/81*HPL(R(2),x)*Log(x)^2
          + 728/243*HPL(R(2),x)*Log(x)^3
          - 136/81*HPL(R(2),x)*Log(x)^2*Log(xb)
          - 104/27*HPL(R(2),x)*Log(x)*Log(xb)
          + 16/27*HPL(R(2),x)*Log(x)*Log(xb)^2
          - 616/243*HPL(R(2),x)*Log(xb)
          + 680/81*HPL(R(2),x)*Log(xb)*Zeta(2)
          + 272/243*HPL(R(2),x)*Log(xb)^2
          + 64/81*HPL(R(2),x)*Log(xb)^3
          + 3004/729*HPL(R(2,1),x)
          - 88/27*HPL(R(2,1),x)*Zeta(2)
          + 376/81*HPL(R(2,1),x)*Log(x)
          + 232/27*HPL(R(2,1),x)*Log(x)^2
          + 16/27*HPL(R(2,1),x)*Log(x)*Log(xb)
          + 152/243*HPL(R(2,1),x)*Log(xb)
          + 64/81*HPL(R(2,1),x)*Log(xb)^2
          + 2096/243*HPL(R(2,1,1),x)
          + 1952/81*HPL(R(2,1,1),x)*Log(x)
          + 16/81*HPL(R(2,1,1),x)*Log(xb)
          + 752/27*HPL(R(2,1,1,1),x)
          - 160/81*HPL(R(2,1,2),x)
          - 376/243*HPL(R(2,2),x)
          + 272/81*HPL(R(2,2),x)*Log(x)
          - 32/27*HPL(R(2,2),x)*Log(xb)
          + 16/9*HPL(R(2,2,1),x)
          - 16/3*HPL(R(2,3),x)
          - 668/243*HPL(R(3),x)
          + 128/81*HPL(R(3),x)*Zeta(2)
          + 64/81*HPL(R(3),x)*Log(x)
          - 536/81*HPL(R(3),x)*Log(x)^2
          + 368/81*HPL(R(3),x)*Log(x)*Log(xb)
          - 376/243*HPL(R(3),x)*Log(xb)
          - 112/81*HPL(R(3),x)*Log(xb)^2
          - 584/81*HPL(R(3,1),x)
          - 272/27*HPL(R(3,1),x)*Log(x)
          + 176/81*HPL(R(3,1),x)*Log(xb)
          - 1088/81*HPL(R(3,1,1),x)
          - 80/9*HPL(R(3,2),x)
          + 8/9*HPL(R(4),x)
          + 736/81*HPL(R(4),x)*Log(x)
          - 688/81*HPL(R(4),x)*Log(xb)
          - 112/27*HPL(R(4,1),x)
          - 32/9*HPL(R(5),x)
          - 10738/2187*Log(x)
          - 6389/162*Log(x)*Zeta(4)
          - 1880/243*Log(x)*Zeta(3)
          + 19877/729*Log(x)*Zeta(2)
          - 1645/729*Log(x)^2
          - 1036/81*Log(x)^2*Zeta(3)
          + 2834/243*Log(x)^2*Zeta(2)
          - 2273/2187*Log(x)^3
          - 634/243*Log(x)^3*Zeta(2)
          - 13/243*Log(x)^4
          + 373/1215*Log(x)^5
          - 298/243*Log(x)^4*Log(xb)
          + 224/243*Log(x)^3*Log(xb)
          + 292/81*Log(x)^3*Log(xb)^2
          + 368/729*Log(x)^2*Log(xb)
          + 20/27*Log(x)^2*Log(xb)*Zeta(2)
          + 14/81*Log(x)^2*Log(xb)^2
          - 1412/243*Log(x)^2*Log(xb)^3
          - 7276/2187*Log(x)*Log(xb)
          + 2272/81*Log(x)*Log(xb)*Zeta(3)
          - 7244/243*Log(x)*Log(xb)*Zeta(2)
          + 3038/729*Log(x)*Log(xb)^2
          - 284/81*Log(x)*Log(xb)^2*Zeta(2)
          - 68/27*Log(x)*Log(xb)^3
          + 1094/243*Log(x)*Log(xb)^4
          - 35720/6561*Log(xb)
          + 4550/81*Log(xb)*Zeta(4)
          + 808/81*Log(xb)*Zeta(3)
          - 18722/729*Log(xb)*Zeta(2)
          + 4000/729*Log(xb)^2
          - 184/9*Log(xb)^2*Zeta(3)
          + 334/27*Log(xb)^2*Zeta(2)
          - 6418/2187*Log(xb)^3
          + 644/81*Log(xb)^3*Zeta(2)
          + 955/729*Log(xb)^4
          - 1474/1215*Log(xb)^5
          )
        )
     + CF^2*CA * (
       + ep^-4*xb^3 * (
          + 8/81
          )
       + ep^-3*xb^3 * (
          + 88/243
          + 8/27*Log(x)
          - 16/81*Log(xb)
          )
       + ep^-2 * (
          + 32/81*Zeta(2)
          - 32/81*HPL(R(2),x)
          - 16/81*Log(x)^2
          )
       + ep^-2*xb * (
          - 32/81
          - 16/27*Zeta(2)
          + 16/27*HPL(R(2),x)
          - 32/81*Log(x)
          + 8/27*Log(x)^2
          + 32/81*Log(xb)
          )
       + ep^-2*xb^2 * (
          + 4/9
          + 16/27*Zeta(2)
          - 16/27*HPL(R(2),x)
          + 32/81*Log(x)
          - 8/27*Log(x)^2
          - 32/81*Log(xb)
          )
       + ep^-2*xb^3 * (
          + 986/729
          - 116/81*Zeta(2)
          + 88/81*Log(x)
          + 52/81*Log(x)^2
          - 80/81*Log(x)*Log(xb)
          - 176/243*Log(xb)
          + 32/81*Log(xb)^2
          )
       + ep^-1 * (
          + 32/81*Zeta(3)
          + 416/243*Zeta(2)
          - 416/243*HPL(R(2),x)
          - 160/81*HPL(R(2),x)*Log(x)
          - 160/81*HPL(R(2,1),x)
          + 128/81*HPL(R(3),x)
          + 160/81*Log(x)*Zeta(2)
          - 208/243*Log(x)^2
          - 32/81*Log(x)^3
          )
       + ep^-1*xb * (
          - 896/243
          - 16/27*Zeta(3)
          - 56/81*Zeta(2)
          + 184/81*HPL(R(2),x)
          + 80/27*HPL(R(2),x)*Log(x)
          + 80/27*HPL(R(2,1),x)
          - 64/27*HPL(R(3),x)
          - 896/243*Log(x)
          - 80/27*Log(x)*Zeta(2)
          + 4/27*Log(x)^2
          + 16/27*Log(x)^3
          + 160/81*Log(x)*Log(xb)
          + 896/243*Log(xb)
          - 80/81*Log(xb)^2
          )
       + ep^-1*xb^2 * (
          + 32/9
          + 16/27*Zeta(3)
          + 56/81*Zeta(2)
          - 184/81*HPL(R(2),x)
          - 80/27*HPL(R(2),x)*Log(x)
          - 80/27*HPL(R(2,1),x)
          + 64/27*HPL(R(3),x)
          + 932/243*Log(x)
          + 80/27*Log(x)*Zeta(2)
          - 4/27*Log(x)^2
          - 16/27*Log(x)^3
          - 160/81*Log(x)*Log(xb)
          - 932/243*Log(xb)
          + 80/81*Log(xb)^2
          )
       + ep^-1*xb^3 * (
          + 9100/2187
          - 152/81*Zeta(3)
          - 1468/243*Zeta(2)
          + 32/81*HPL(R(2),x)*Log(x)
          + 64/81*HPL(R(2),x)*Log(xb)
          + 32/27*HPL(R(2,1),x)
          - 32/27*HPL(R(3),x)
          + 986/243*Log(x)
          - 412/81*Log(x)*Zeta(2)
          + 604/243*Log(x)^2
          + 68/81*Log(x)^3
          - 184/81*Log(x)^2*Log(xb)
          - 944/243*Log(x)*Log(xb)
          + 64/27*Log(x)*Log(xb)^2
          - 1972/729*Log(xb)
          + 488/81*Log(xb)*Zeta(2)
          + 128/81*Log(xb)^2
          - 176/243*Log(xb)^3
          )
       +  (
          - 88/81*Zeta(4)
          + 368/243*Zeta(3)
          + 3176/729*Zeta(2)
          + 64/27*HPL(R(-4),x)
          - 64/27*HPL(R(-3),x)*Log(x)
          + 256/81*HPL(R(-2),x)*Zeta(2)
          + 32/27*HPL(R(-2),x)*Log(x)^2
          + 128/81*HPL(R(-2,2),x)
          + 64/81*HPL(R(-1),x)*Zeta(3)
          - 256/81*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 32/81*HPL(R(-1),x)*Log(x)^3
          - 128/81*HPL(R(-1,2),x)*Log(x)
          - 128/81*HPL(R(-1,2,1),x)
          + 64/81*HPL(R(-1,3),x)
          - 3176/729*HPL(R(2),x)
          + 272/81*HPL(R(2),x)*Zeta(2)
          - 1696/243*HPL(R(2),x)*Log(x)
          - 128/27*HPL(R(2),x)*Log(x)^2
          - 1696/243*HPL(R(2,1),x)
          - 800/81*HPL(R(2,1),x)*Log(x)
          - 800/81*HPL(R(2,1,1),x)
          + 32/81*HPL(R(2,2),x)
          + 1328/243*HPL(R(3),x)
          + 704/81*HPL(R(3),x)*Log(x)
          + 256/27*HPL(R(3,1),x)
          - 64/9*HPL(R(4),x)
          + 160/81*Log(x)*Zeta(3)
          + 3136/243*Log(x)*Zeta(2)
          - 1588/729*Log(x)^2
          + 344/81*Log(x)^2*Zeta(2)
          - 344/243*Log(x)^3
          - 32/81*Log(x)^4
          )
       + xb * (
          - 15410/729
          + 44/27*Zeta(4)
          + 8/27*Zeta(3)
          + 2272/243*Zeta(2)
          - 32/9*HPL(R(-4),x)
          + 32/9*HPL(R(-3),x)*Log(x)
          - 128/27*HPL(R(-2),x)*Zeta(2)
          - 16/9*HPL(R(-2),x)*Log(x)^2
          - 64/27*HPL(R(-2,2),x)
          - 32/27*HPL(R(-1),x)*Zeta(3)
          + 128/27*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 16/27*HPL(R(-1),x)*Log(x)^3
          + 64/27*HPL(R(-1,2),x)*Log(x)
          + 64/27*HPL(R(-1,2,1),x)
          - 32/27*HPL(R(-1,3),x)
          + 1408/243*HPL(R(2),x)
          - 136/27*HPL(R(2),x)*Zeta(2)
          + 760/81*HPL(R(2),x)*Log(x)
          + 64/9*HPL(R(2),x)*Log(x)^2
          - 32/81*HPL(R(2),x)*Log(xb)
          + 728/81*HPL(R(2,1),x)
          + 400/27*HPL(R(2,1),x)*Log(x)
          + 400/27*HPL(R(2,1,1),x)
          - 16/27*HPL(R(2,2),x)
          - 560/81*HPL(R(3),x)
          - 352/27*HPL(R(3),x)*Log(x)
          - 128/9*HPL(R(3,1),x)
          + 32/3*HPL(R(4),x)
          - 15464/729*Log(x)
          - 80/27*Log(x)*Zeta(3)
          - 1000/81*Log(x)*Zeta(2)
          - 448/81*Log(x)^2
          - 172/27*Log(x)^2*Zeta(2)
          + 32/81*Log(x)^3
          + 16/27*Log(x)^4
          + 128/27*Log(x)^2*Log(xb)
          + 4096/243*Log(x)*Log(xb)
          - 400/81*Log(x)*Log(xb)^2
          + 15464/729*Log(xb)
          - 272/81*Log(xb)*Zeta(2)
          - 2048/243*Log(xb)^2
          + 400/243*Log(xb)^3
          )
       + xb^2 * (
          + 530/27
          - 44/27*Zeta(4)
          - 8/81*Zeta(3)
          - 1918/243*Zeta(2)
          + 32/9*HPL(R(-4),x)
          - 32/9*HPL(R(-3),x)*Log(x)
          + 128/27*HPL(R(-2),x)*Zeta(2)
          + 16/9*HPL(R(-2),x)*Log(x)^2
          + 64/27*HPL(R(-2,2),x)
          + 32/27*HPL(R(-1),x)*Zeta(3)
          - 128/27*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 16/27*HPL(R(-1),x)*Log(x)^3
          - 64/27*HPL(R(-1,2),x)*Log(x)
          - 64/27*HPL(R(-1,2,1),x)
          + 32/27*HPL(R(-1,3),x)
          - 2296/243*HPL(R(2),x)
          + 136/27*HPL(R(2),x)*Zeta(2)
          - 296/27*HPL(R(2),x)*Log(x)
          - 64/9*HPL(R(2),x)*Log(x)^2
          + 32/81*HPL(R(2),x)*Log(xb)
          - 856/81*HPL(R(2,1),x)
          - 400/27*HPL(R(2,1),x)*Log(x)
          - 400/27*HPL(R(2,1,1),x)
          + 16/27*HPL(R(2,2),x)
          + 224/27*HPL(R(3),x)
          + 352/27*HPL(R(3),x)*Log(x)
          + 128/9*HPL(R(3,1),x)
          - 32/3*HPL(R(4),x)
          + 15176/729*Log(x)
          + 80/27*Log(x)*Zeta(3)
          + 8*Log(x)*Zeta(2)
          + 346/81*Log(x)^2
          + 172/27*Log(x)^2*Zeta(2)
          - 56/81*Log(x)^3
          - 16/27*Log(x)^4
          - 128/27*Log(x)^2*Log(xb)
          - 4372/243*Log(x)*Log(xb)
          + 400/81*Log(x)*Log(xb)^2
          - 15176/729*Log(xb)
          + 272/81*Log(xb)*Zeta(2)
          + 2186/243*Log(xb)^2
          - 400/243*Log(xb)^3
          )
       + xb^3 * (
          + 77978/6561
          + 1123/54*Zeta(4)
          - 1864/243*Zeta(3)
          - 18473/729*Zeta(2)
          - 32/27*HPL(R(-4),x)
          + 32/27*HPL(R(-3),x)*Log(x)
          - 128/81*HPL(R(-2),x)*Zeta(2)
          - 16/27*HPL(R(-2),x)*Log(x)^2
          - 64/81*HPL(R(-2,2),x)
          - 32/81*HPL(R(-1),x)*Zeta(3)
          + 128/81*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 16/81*HPL(R(-1),x)*Log(x)^3
          + 64/81*HPL(R(-1,2),x)*Log(x)
          + 64/81*HPL(R(-1,2,1),x)
          - 32/81*HPL(R(-1,3),x)
          - 128/81*HPL(R(2),x)*Zeta(2)
          + 416/243*HPL(R(2),x)*Log(x)
          + 64/27*HPL(R(2),x)*Log(x)^2
          + 224/81*HPL(R(2),x)*Log(x)*Log(xb)
          + 832/243*HPL(R(2),x)*Log(xb)
          - 16/9*HPL(R(2),x)*Log(xb)^2
          + 416/81*HPL(R(2,1),x)
          + 448/81*HPL(R(2,1),x)*Log(x)
          - 64/81*HPL(R(2,1),x)*Log(xb)
          + 128/27*HPL(R(2,1,1),x)
          + 160/81*HPL(R(2,2),x)
          - 416/81*HPL(R(3),x)
          - 704/81*HPL(R(3),x)*Log(x)
          + 160/81*HPL(R(3),x)*Log(xb)
          - 224/81*HPL(R(3,1),x)
          + 224/27*HPL(R(4),x)
          + 9100/729*Log(x)
          - 520/81*Log(x)*Zeta(3)
          - 5236/243*Log(x)*Zeta(2)
          + 7105/729*Log(x)^2
          - 722/81*Log(x)^2*Zeta(2)
          + 812/243*Log(x)^3
          + 59/81*Log(x)^4
          - 248/81*Log(x)^3*Log(xb)
          - 2248/243*Log(x)^2*Log(xb)
          + 488/81*Log(x)^2*Log(xb)^2
          - 11252/729*Log(x)*Log(xb)
          + 536/27*Log(x)*Log(xb)*Zeta(2)
          + 800/81*Log(x)*Log(xb)^2
          - 1072/243*Log(x)*Log(xb)^3
          - 18200/2187*Log(xb)
          + 592/81*Log(xb)*Zeta(3)
          + 232/9*Log(xb)*Zeta(2)
          + 4640/729*Log(xb)^2
          - 1072/81*Log(xb)^2*Zeta(2)
          - 2224/729*Log(xb)^3
          + 260/243*Log(xb)^4
          )
       + ep * (
          + 320/81*Zeta(5)
          - 13916/243*Zeta(4)
          + 1484/729*Zeta(3)
          + 9176/2187*Zeta(2)
          - 16/27*Zeta(2)*Zeta(3)
          - 128/9*HPL(R(-5),x)
          + 224/27*HPL(R(-4),x)
          + 128/9*HPL(R(-4),x)*Log(x)
          - 448/81*HPL(R(-3),x)*Zeta(2)
          - 224/27*HPL(R(-3),x)*Log(x)
          - 64/9*HPL(R(-3),x)*Log(x)^2
          - 896/81*HPL(R(-3,2),x)
          - 512/81*HPL(R(-2),x)*Zeta(3)
          + 896/81*HPL(R(-2),x)*Zeta(2)
          + 448/81*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 112/27*HPL(R(-2),x)*Log(x)^2
          + 64/27*HPL(R(-2),x)*Log(x)^3
          + 448/81*HPL(R(-2,2),x)
          + 896/81*HPL(R(-2,2),x)*Log(x)
          + 1024/81*HPL(R(-2,2,1),x)
          - 512/81*HPL(R(-2,3),x)
          + 1040/27*HPL(R(-1),x)*Zeta(4)
          + 224/81*HPL(R(-1),x)*Zeta(3)
          + 512/81*HPL(R(-1),x)*Log(x)*Zeta(3)
          - 896/81*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 224/81*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          - 112/81*HPL(R(-1),x)*Log(x)^3
          - 16/27*HPL(R(-1),x)*Log(x)^4
          - 256/27*HPL(R(-1,2),x)*Zeta(2)
          - 448/81*HPL(R(-1,2),x)*Log(x)
          - 448/81*HPL(R(-1,2),x)*Log(x)^2
          - 448/81*HPL(R(-1,2,1),x)
          - 1024/81*HPL(R(-1,2,1),x)*Log(x)
          - 128/9*HPL(R(-1,2,1,1),x)
          + 224/81*HPL(R(-1,3),x)
          + 512/81*HPL(R(-1,3),x)*Log(x)
          + 64/9*HPL(R(-1,3,1),x)
          - 64/27*HPL(R(-1,4),x)
          - 9176/2187*HPL(R(2),x)
          + 1280/81*HPL(R(2),x)*Zeta(3)
          + 6896/243*HPL(R(2),x)*Zeta(2)
          - 6664/729*HPL(R(2),x)*Log(x)
          + 1264/81*HPL(R(2),x)*Log(x)*Zeta(2)
          - 3448/243*HPL(R(2),x)*Log(x)^2
          - 560/81*HPL(R(2),x)*Log(x)^3
          - 6088/729*HPL(R(2,1),x)
          + 592/81*HPL(R(2,1),x)*Zeta(2)
          - 6848/243*HPL(R(2,1),x)*Log(x)
          - 2048/81*HPL(R(2,1),x)*Log(x)^2
          - 6464/243*HPL(R(2,1,1),x)
          - 4576/81*HPL(R(2,1,1),x)*Log(x)
          - 4768/81*HPL(R(2,1,1,1),x)
          + 32/9*HPL(R(2,1,2),x)
          + 112/81*HPL(R(2,2),x)
          + 224/81*HPL(R(2,2),x)*Log(x)
          + 544/81*HPL(R(2,2,1),x)
          + 128/81*HPL(R(2,3),x)
          + 4604/729*HPL(R(3),x)
          - 320/81*HPL(R(3),x)*Zeta(2)
          + 6112/243*HPL(R(3),x)*Log(x)
          + 1616/81*HPL(R(3),x)*Log(x)^2
          + 6448/243*HPL(R(3,1),x)
          + 1472/27*HPL(R(3,1),x)*Log(x)
          + 5312/81*HPL(R(3,1,1),x)
          - 224/81*HPL(R(3,2),x)
          - 4688/243*HPL(R(4),x)
          - 32*HPL(R(4),x)*Log(x)
          - 3904/81*HPL(R(4,1),x)
          + 1760/81*HPL(R(5),x)
          + 8/81*Log(x)*Zeta(4)
          + 1408/243*Log(x)*Zeta(3)
          + 42448/729*Log(x)*Zeta(2)
          - 4588/2187*Log(x)^2
          + 400/81*Log(x)^2*Zeta(3)
          + 1760/81*Log(x)^2*Zeta(2)
          - 1550/729*Log(x)^3
          + 1360/243*Log(x)^3*Zeta(2)
          - 934/729*Log(x)^4
          - 112/405*Log(x)^5
          )
       + ep*xb * (
          - 212732/2187
          - 160/27*Zeta(5)
          + 8342/81*Zeta(4)
          + 5056/243*Zeta(3)
          + 64768/729*Zeta(2)
          + 8/9*Zeta(2)*Zeta(3)
          + 64/3*HPL(R(-5),x)
          - 32/3*HPL(R(-4),x)
          - 64/3*HPL(R(-4),x)*Log(x)
          + 224/27*HPL(R(-3),x)*Zeta(2)
          + 32/3*HPL(R(-3),x)*Log(x)
          + 32/3*HPL(R(-3),x)*Log(x)^2
          + 448/27*HPL(R(-3,2),x)
          + 256/27*HPL(R(-2),x)*Zeta(3)
          - 128/9*HPL(R(-2),x)*Zeta(2)
          - 224/27*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 16/3*HPL(R(-2),x)*Log(x)^2
          - 32/9*HPL(R(-2),x)*Log(x)^3
          - 64/9*HPL(R(-2,2),x)
          - 448/27*HPL(R(-2,2),x)*Log(x)
          - 512/27*HPL(R(-2,2,1),x)
          + 256/27*HPL(R(-2,3),x)
          - 520/9*HPL(R(-1),x)*Zeta(4)
          - 32/9*HPL(R(-1),x)*Zeta(3)
          - 256/27*HPL(R(-1),x)*Log(x)*Zeta(3)
          + 128/9*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 112/27*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          + 16/9*HPL(R(-1),x)*Log(x)^3
          + 8/9*HPL(R(-1),x)*Log(x)^4
          + 128/9*HPL(R(-1,2),x)*Zeta(2)
          + 64/9*HPL(R(-1,2),x)*Log(x)
          + 224/27*HPL(R(-1,2),x)*Log(x)^2
          + 64/9*HPL(R(-1,2,1),x)
          + 512/27*HPL(R(-1,2,1),x)*Log(x)
          + 64/3*HPL(R(-1,2,1,1),x)
          - 32/9*HPL(R(-1,3),x)
          - 256/27*HPL(R(-1,3),x)*Log(x)
          - 32/3*HPL(R(-1,3,1),x)
          + 32/9*HPL(R(-1,4),x)
          + 5236/729*HPL(R(2),x)
          - 640/27*HPL(R(2),x)*Zeta(3)
          - 3052/81*HPL(R(2),x)*Zeta(2)
          + 2936/243*HPL(R(2),x)*Log(x)
          - 632/27*HPL(R(2),x)*Log(x)*Zeta(2)
          + 484/27*HPL(R(2),x)*Log(x)^2
          + 280/27*HPL(R(2),x)*Log(x)^3
          - 224/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 400/81*HPL(R(2),x)*Log(xb)
          + 16/9*HPL(R(2),x)*Log(xb)^2
          + 1520/243*HPL(R(2,1),x)
          - 296/27*HPL(R(2,1),x)*Zeta(2)
          + 2792/81*HPL(R(2,1),x)*Log(x)
          + 1024/27*HPL(R(2,1),x)*Log(x)^2
          + 32/81*HPL(R(2,1),x)*Log(xb)
          + 2632/81*HPL(R(2,1,1),x)
          + 2288/27*HPL(R(2,1,1),x)*Log(x)
          + 2384/27*HPL(R(2,1,1,1),x)
          - 16/3*HPL(R(2,1,2),x)
          - 272/81*HPL(R(2,2),x)
          - 112/27*HPL(R(2,2),x)*Log(x)
          - 272/27*HPL(R(2,2,1),x)
          - 64/27*HPL(R(2,3),x)
          - 688/243*HPL(R(3),x)
          + 160/27*HPL(R(3),x)*Zeta(2)
          - 2224/81*HPL(R(3),x)*Log(x)
          - 808/27*HPL(R(3),x)*Log(x)^2
          - 128/81*HPL(R(3),x)*Log(xb)
          - 2720/81*HPL(R(3,1),x)
          - 736/9*HPL(R(3,1),x)*Log(x)
          - 2656/27*HPL(R(3,1,1),x)
          + 112/27*HPL(R(3,2),x)
          + 1568/81*HPL(R(4),x)
          + 48*HPL(R(4),x)*Log(x)
          + 1952/27*HPL(R(4,1),x)
          - 880/27*HPL(R(5),x)
          - 213218/2187*Log(x)
          - 4/27*Log(x)*Zeta(4)
          + 152/27*Log(x)*Zeta(3)
          - 952/27*Log(x)*Zeta(2)
          - 10526/243*Log(x)^2
          - 200/27*Log(x)^2*Zeta(3)
          - 470/27*Log(x)^2*Zeta(2)
          - 6796/729*Log(x)^3
          - 680/81*Log(x)^3*Zeta(2)
          + 23/81*Log(x)^4
          + 56/135*Log(x)^5
          + 560/81*Log(x)^3*Log(xb)
          + 9592/243*Log(x)^2*Log(xb)
          - 1024/81*Log(x)^2*Log(xb)^2
          + 68392/729*Log(x)*Log(xb)
          - 1264/81*Log(x)*Log(xb)*Zeta(2)
          - 10288/243*Log(x)*Log(xb)^2
          + 2288/243*Log(x)*Log(xb)^3
          + 213056/2187*Log(xb)
          - 1280/81*Log(xb)*Zeta(3)
          - 8672/243*Log(xb)*Zeta(2)
          - 34196/729*Log(xb)^2
          + 296/81*Log(xb)^2*Zeta(2)
          + 10384/729*Log(xb)^3
          - 596/243*Log(xb)^4
          )
       + ep*xb^2 * (
          + 2399/27
          + 160/27*Zeta(5)
          - 3914/81*Zeta(4)
          - 4060/243*Zeta(3)
          - 47812/729*Zeta(2)
          - 8/9*Zeta(2)*Zeta(3)
          - 64/3*HPL(R(-5),x)
          + 128/9*HPL(R(-4),x)
          + 64/3*HPL(R(-4),x)*Log(x)
          - 224/27*HPL(R(-3),x)*Zeta(2)
          - 128/9*HPL(R(-3),x)*Log(x)
          - 32/3*HPL(R(-3),x)*Log(x)^2
          - 448/27*HPL(R(-3,2),x)
          - 256/27*HPL(R(-2),x)*Zeta(3)
          + 512/27*HPL(R(-2),x)*Zeta(2)
          + 224/27*HPL(R(-2),x)*Log(x)*Zeta(2)
          + 64/9*HPL(R(-2),x)*Log(x)^2
          + 32/9*HPL(R(-2),x)*Log(x)^3
          + 256/27*HPL(R(-2,2),x)
          + 448/27*HPL(R(-2,2),x)*Log(x)
          + 512/27*HPL(R(-2,2,1),x)
          - 256/27*HPL(R(-2,3),x)
          + 520/9*HPL(R(-1),x)*Zeta(4)
          + 128/27*HPL(R(-1),x)*Zeta(3)
          + 256/27*HPL(R(-1),x)*Log(x)*Zeta(3)
          - 512/27*HPL(R(-1),x)*Log(x)*Zeta(2)
          - 112/27*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          - 64/27*HPL(R(-1),x)*Log(x)^3
          - 8/9*HPL(R(-1),x)*Log(x)^4
          - 128/9*HPL(R(-1,2),x)*Zeta(2)
          - 256/27*HPL(R(-1,2),x)*Log(x)
          - 224/27*HPL(R(-1,2),x)*Log(x)^2
          - 256/27*HPL(R(-1,2,1),x)
          - 512/27*HPL(R(-1,2,1),x)*Log(x)
          - 64/3*HPL(R(-1,2,1,1),x)
          + 128/27*HPL(R(-1,3),x)
          + 256/27*HPL(R(-1,3),x)*Log(x)
          + 32/3*HPL(R(-1,3,1),x)
          - 32/9*HPL(R(-1,4),x)
          - 26176/729*HPL(R(2),x)
          + 640/27*HPL(R(2),x)*Zeta(3)
          + 1804/81*HPL(R(2),x)*Zeta(2)
          - 10292/243*HPL(R(2),x)*Log(x)
          + 632/27*HPL(R(2),x)*Log(x)*Zeta(2)
          - 2020/81*HPL(R(2),x)*Log(x)^2
          - 280/27*HPL(R(2),x)*Log(x)^3
          + 224/81*HPL(R(2),x)*Log(x)*Log(xb)
          + 172/27*HPL(R(2),x)*Log(xb)
          - 16/9*HPL(R(2),x)*Log(xb)^2
          - 8744/243*HPL(R(2,1),x)
          + 296/27*HPL(R(2,1),x)*Zeta(2)
          - 152/3*HPL(R(2,1),x)*Log(x)
          - 1024/27*HPL(R(2,1),x)*Log(x)^2
          - 32/81*HPL(R(2,1),x)*Log(xb)
          - 4072/81*HPL(R(2,1,1),x)
          - 2288/27*HPL(R(2,1,1),x)*Log(x)
          - 2384/27*HPL(R(2,1,1,1),x)
          + 16/3*HPL(R(2,1,2),x)
          + 320/81*HPL(R(2,2),x)
          + 112/27*HPL(R(2,2),x)*Log(x)
          + 272/27*HPL(R(2,2,1),x)
          + 64/27*HPL(R(2,3),x)
          + 6448/243*HPL(R(3),x)
          - 160/27*HPL(R(3),x)*Zeta(2)
          + 1136/27*HPL(R(3),x)*Log(x)
          + 808/27*HPL(R(3),x)*Log(x)^2
          + 128/81*HPL(R(3),x)*Log(xb)
          + 4112/81*HPL(R(3,1),x)
          + 736/9*HPL(R(3,1),x)*Log(x)
          + 2656/27*HPL(R(3,1,1),x)
          - 112/27*HPL(R(3,2),x)
          - 2672/81*HPL(R(4),x)
          - 48*HPL(R(4),x)*Log(x)
          - 1952/27*HPL(R(4,1),x)
          + 880/27*HPL(R(5),x)
          + 203318/2187*Log(x)
          + 4/27*Log(x)*Zeta(4)
          - 232/81*Log(x)*Zeta(3)
          + 82/9*Log(x)*Zeta(2)
          + 7222/243*Log(x)^2
          + 200/27*Log(x)^2*Zeta(3)
          + 1162/81*Log(x)^2*Zeta(2)
          + 3172/729*Log(x)^3
          + 680/81*Log(x)^3*Zeta(2)
          - 19/27*Log(x)^4
          - 56/135*Log(x)^5
          - 560/81*Log(x)^3*Log(xb)
          - 10348/243*Log(x)^2*Log(xb)
          + 1024/81*Log(x)^2*Log(xb)^2
          - 69508/729*Log(x)*Log(xb)
          + 1264/81*Log(x)*Log(xb)*Zeta(2)
          + 11230/243*Log(x)*Log(xb)^2
          - 2288/243*Log(x)*Log(xb)^3
          - 203318/2187*Log(xb)
          + 1280/81*Log(xb)*Zeta(3)
          + 10994/243*Log(xb)*Zeta(2)
          + 34754/729*Log(xb)^2
          - 296/81*Log(xb)^2*Zeta(2)
          - 11338/729*Log(xb)^3
          + 596/243*Log(xb)^4
          )
       + ep*xb^3 * (
          + 631264/19683
          - 1304/405*Zeta(5)
          + 44387/486*Zeta(4)
          - 22910/729*Zeta(3)
          - 220918/2187*Zeta(2)
          + 2428/81*Zeta(2)*Zeta(3)
          + 64/3*HPL(R(-5),x)
          - 160/27*HPL(R(-4),x)
          - 160/9*HPL(R(-4),x)*Log(x)
          + 992/81*HPL(R(-3),x)*Zeta(2)
          + 160/27*HPL(R(-3),x)*Log(x)
          + 64/9*HPL(R(-3),x)*Log(x)^2
          + 832/81*HPL(R(-3,2),x)
          + 352/81*HPL(R(-2),x)*Zeta(3)
          - 640/81*HPL(R(-2),x)*Zeta(2)
          - 608/81*HPL(R(-2),x)*Log(x)*Zeta(2)
          - 80/27*HPL(R(-2),x)*Log(x)^2
          - 16/9*HPL(R(-2),x)*Log(x)^3
          - 320/81*HPL(R(-2,2),x)
          - 640/81*HPL(R(-2,2),x)*Log(x)
          - 704/81*HPL(R(-2,2,1),x)
          + 352/81*HPL(R(-2,3),x)
          - 520/27*HPL(R(-1),x)*Zeta(4)
          - 160/81*HPL(R(-1),x)*Zeta(3)
          - 256/81*HPL(R(-1),x)*Log(x)*Zeta(3)
          + 640/81*HPL(R(-1),x)*Log(x)*Zeta(2)
          + 112/81*HPL(R(-1),x)*Log(x)^2*Zeta(2)
          + 80/81*HPL(R(-1),x)*Log(x)^3
          + 8/27*HPL(R(-1),x)*Log(x)^4
          + 128/27*HPL(R(-1,2),x)*Zeta(2)
          + 320/81*HPL(R(-1,2),x)*Log(x)
          + 224/81*HPL(R(-1,2),x)*Log(x)^2
          + 320/81*HPL(R(-1,2,1),x)
          + 512/81*HPL(R(-1,2,1),x)*Log(x)
          + 64/9*HPL(R(-1,2,1,1),x)
          - 160/81*HPL(R(-1,3),x)
          - 256/81*HPL(R(-1,3),x)*Log(x)
          - 32/9*HPL(R(-1,3,1),x)
          + 32/27*HPL(R(-1,4),x)
          - 736/81*HPL(R(2),x)*Zeta(3)
          - 1408/243*HPL(R(2),x)*Zeta(2)
          + 5336/729*HPL(R(2),x)*Log(x)
          - 112/81*HPL(R(2),x)*Log(x)*Zeta(2)
          + 32/3*HPL(R(2),x)*Log(x)^2
          + 1280/243*HPL(R(2),x)*Log(x)^3
          + 992/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 592/81*HPL(R(2),x)*Log(x)*Log(xb)^2
          + 10672/729*HPL(R(2),x)*Log(xb)
          - 1904/243*HPL(R(2),x)*Log(xb)^2
          + 752/243*HPL(R(2),x)*Log(xb)^3
          + 5336/243*HPL(R(2,1),x)
          + 304/81*HPL(R(2,1),x)*Zeta(2)
          + 6016/243*HPL(R(2,1),x)*Log(x)
          + 688/81*HPL(R(2,1),x)*Log(x)^2
          - 224/81*HPL(R(2,1),x)*Log(x)*Log(xb)
          - 832/243*HPL(R(2,1),x)*Log(xb)
          + 16/9*HPL(R(2,1),x)*Log(xb)^2
          + 64/3*HPL(R(2,1,1),x)
          + 2240/81*HPL(R(2,1,1),x)*Log(x)
          + 64/81*HPL(R(2,1,1),x)*Log(xb)
          + 800/27*HPL(R(2,1,1,1),x)
          - 992/81*HPL(R(2,1,2),x)
          + 2144/243*HPL(R(2,2),x)
          + 1088/81*HPL(R(2,2),x)*Log(x)
          - 928/81*HPL(R(2,2),x)*Log(xb)
          - 800/81*HPL(R(2,2,1),x)
          - 896/81*HPL(R(2,3),x)
          - 5336/243*HPL(R(3),x)
          - 400/81*HPL(R(3),x)*Zeta(2)
          - 9536/243*HPL(R(3),x)*Log(x)
          - 1792/81*HPL(R(3),x)*Log(x)^2
          + 1984/81*HPL(R(3),x)*Log(x)*Log(xb)
          + 2144/243*HPL(R(3),x)*Log(xb)
          - 416/81*HPL(R(3),x)*Log(xb)^2
          - 3104/243*HPL(R(3,1),x)
          - 128/81*HPL(R(3,1),x)*Log(x)
          - 224/27*HPL(R(3,1),x)*Log(xb)
          - 320/9*HPL(R(3,1,1),x)
          - 1280/81*HPL(R(3,2),x)
          + 3040/81*HPL(R(4),x)
          + 2944/81*HPL(R(4),x)*Log(x)
          - 2272/81*HPL(R(4),x)*Log(xb)
          - 32/9*HPL(R(4,1),x)
          - 608/27*HPL(R(5),x)
          + 77978/2187*Log(x)
          + 9563/162*Log(x)*Zeta(4)
          - 6424/243*Log(x)*Zeta(3)
          - 66091/729*Log(x)*Zeta(2)
          + 73978/2187*Log(x)^2
          - 940/81*Log(x)^2*Zeta(3)
          - 1030/27*Log(x)^2*Zeta(2)
          + 9773/729*Log(x)^3
          - 2494/243*Log(x)^3*Zeta(2)
          + 2131/729*Log(x)^4
          + 193/405*Log(x)^5
          - 658/243*Log(x)^4*Log(xb)
          - 9304/729*Log(x)^3*Log(xb)
          + 2144/243*Log(x)^3*Log(xb)^2
          - 27550/729*Log(x)^2*Log(xb)
          + 332/9*Log(x)^2*Log(xb)*Zeta(2)
          + 6280/243*Log(x)^2*Log(xb)^2
          - 2912/243*Log(x)^2*Log(xb)^3
          - 120656/2187*Log(x)*Log(xb)
          + 2320/81*Log(x)*Log(xb)*Zeta(3)
          + 20536/243*Log(x)*Log(xb)*Zeta(2)
          + 9976/243*Log(x)*Log(xb)^2
          - 3664/81*Log(x)*Log(xb)^2*Zeta(2)
          - 13936/729*Log(x)*Log(xb)^3
          + 548/81*Log(x)*Log(xb)^4
          - 155956/6561*Log(xb)
          - 5201/81*Log(xb)*Zeta(4)
          + 2512/81*Log(xb)*Zeta(3)
          + 79634/729*Log(xb)*Zeta(2)
          + 5692/243*Log(xb)^2
          - 1744/81*Log(xb)^2*Zeta(3)
          - 13664/243*Log(xb)^2*Zeta(2)
          - 27956/2187*Log(xb)^3
          + 4312/243*Log(xb)^3*Zeta(2)
          + 1132/243*Log(xb)^4
          - 1652/1215*Log(xb)^5
          )
        )
     + CA^2*Nf * (
       + ep^-3*xb^3 * (
          + 8/243
          )
       + ep^-2*xb^3 * (
          + 20/729
          + 8/81*Log(x)
          - 32/243*Log(xb)
          )
       + ep^-1*xb^2 * (
          - 4/81
          )
       + ep^-1*xb^3 * (
          - 32/729
          - 52/243*Zeta(2)
          + 16/243*HPL(R(2),x)
          + 20/243*Log(x)
          + 4/27*Log(x)^2
          - 80/243*Log(x)*Log(xb)
          - 152/729*Log(xb)
          + 16/81*Log(xb)^2
          )
       +  (
          + 40/729*Zeta(2)
          - 40/729*HPL(R(2),x)
          - 20/729*Log(x)^2
          )
       + xb * (
          - 40/729
          - 8/81*Zeta(2)
          + 8/81*HPL(R(2),x)
          - 16/729*Log(x)
          + 4/81*Log(x)^2
          + 40/729*Log(xb)
          )
       + xb^2 * (
          - 58/243
          - 8/81*Zeta(2)
          + 8/81*HPL(R(2),x)
          - 116/729*Log(x)
          + 4/81*Log(x)^2
          + 92/729*Log(xb)
          )
       + xb^3 * (
          - 1472/6561
          - 88/243*Zeta(3)
          + 38/729*Zeta(2)
          + 112/729*HPL(R(2),x)
          + 64/243*HPL(R(2),x)*Log(x)
          - 32/243*HPL(R(2),x)*Log(xb)
          + 32/243*HPL(R(2,1),x)
          - 16/243*HPL(R(3),x)
          - 8/81*Log(x)
          - 52/81*Log(x)*Zeta(2)
          + 38/729*Log(x)^2
          + 4/27*Log(x)^3
          - 88/243*Log(x)^2*Log(xb)
          - 80/243*Log(x)*Log(xb)
          + 32/81*Log(x)*Log(xb)^2
          - 232/729*Log(xb)
          + 16/81*Log(xb)*Zeta(2)
          + 212/729*Log(xb)^2
          - 112/729*Log(xb)^3
          )
       + ep * (
          + 40/729*Zeta(3)
          + 440/2187*Zeta(2)
          - 440/2187*HPL(R(2),x)
          - 200/729*HPL(R(2),x)*Log(x)
          - 200/729*HPL(R(2,1),x)
          + 160/729*HPL(R(3),x)
          + 200/729*Log(x)*Zeta(2)
          - 220/2187*Log(x)^2
          - 40/729*Log(x)^3
          )
       + ep*xb * (
          - 1040/2187
          - 8/81*Zeta(3)
          - 184/729*Zeta(2)
          + 344/729*HPL(R(2),x)
          + 40/81*HPL(R(2),x)*Log(x)
          + 40/81*HPL(R(2,1),x)
          - 32/81*HPL(R(3),x)
          - 584/2187*Log(x)
          - 40/81*Log(x)*Zeta(2)
          + 44/243*Log(x)^2
          + 8/81*Log(x)^3
          + 152/729*Log(x)*Log(xb)
          + 1040/2187*Log(xb)
          - 100/729*Log(xb)^2
          )
       + ep*xb^2 * (
          - 19/27
          - 8/81*Zeta(3)
          - 62/729*Zeta(2)
          + 448/729*HPL(R(2),x)
          + 40/81*HPL(R(2),x)*Log(x)
          + 40/81*HPL(R(2,1),x)
          - 32/81*HPL(R(3),x)
          - 1582/2187*Log(x)
          - 40/81*Log(x)*Zeta(2)
          + 2/243*Log(x)^2
          + 8/81*Log(x)^3
          + 364/729*Log(x)*Log(xb)
          + 1126/2187*Log(xb)
          - 158/729*Log(xb)^2
          )
       + ep*xb^3 * (
          - 12920/19683
          - 157/162*Zeta(4)
          - 52/729*Zeta(3)
          + 1208/729*Zeta(2)
          + 296/729*HPL(R(2),x)
          - 104/243*HPL(R(2),x)*Zeta(2)
          + 344/729*HPL(R(2),x)*Log(x)
          + 80/243*HPL(R(2),x)*Log(x)^2
          - 32/81*HPL(R(2),x)*Log(x)*Log(xb)
          - 16/27*HPL(R(2),x)*Log(xb)
          + 64/243*HPL(R(2),x)*Log(xb)^2
          - 88/729*HPL(R(2,1),x)
          + 128/243*HPL(R(2,1),x)*Log(x)
          + 32/243*HPL(R(2,1),x)*Log(xb)
          + 160/243*HPL(R(2,1,1),x)
          - 64/243*HPL(R(2,2),x)
          + 200/729*HPL(R(3),x)
          + 32/243*HPL(R(3),x)*Log(x)
          - 64/243*HPL(R(3),x)*Log(xb)
          - 160/243*HPL(R(3,1),x)
          - 80/243*HPL(R(4),x)
          - 1232/2187*Log(x)
          - 88/81*Log(x)*Zeta(3)
          + 322/729*Log(x)*Zeta(2)
          - 1112/2187*Log(x)^2
          - 26/27*Log(x)^2*Zeta(2)
          - 14/729*Log(x)^3
          + 1/9*Log(x)^4
          - 184/729*Log(x)^3*Log(xb)
          + 8/81*Log(x)^2*Log(xb)
          + 64/243*Log(x)^2*Log(xb)^2
          + 376/2187*Log(x)*Log(xb)
          + 40/243*Log(x)*Log(xb)*Zeta(2)
          - 4/243*Log(x)*Log(xb)^2
          - 112/729*Log(x)*Log(xb)^3
          - 4048/6561*Log(xb)
          + 64/81*Log(xb)*Zeta(3)
          - 1300/729*Log(xb)*Zeta(2)
          + 724/2187*Log(xb)^2
          + 136/243*Log(xb)^2*Zeta(2)
          - 172/2187*Log(xb)^3
          + 4/81*Log(xb)^4
          )
        )
     + CF*CA*Nf * (
       + ep^-3*xb^3 * (
          + 16/243
          )
       + ep^-2*xb^3 * (
          + 184/729
          + 16/81*Log(x)
          - 32/243*Log(xb)
          )
       + ep^-1 * (
          + 32/243*Zeta(2)
          - 32/243*HPL(R(2),x)
          - 16/243*Log(x)^2
          )
       + ep^-1*xb * (
          - 32/243
          - 16/81*Zeta(2)
          + 16/81*HPL(R(2),x)
          - 32/243*Log(x)
          + 8/81*Log(x)^2
          + 32/243*Log(xb)
          )
       + ep^-1*xb^2 * (
          + 4/27
          + 16/81*Zeta(2)
          - 16/81*HPL(R(2),x)
          + 32/243*Log(x)
          - 8/81*Log(x)^2
          - 32/243*Log(xb)
          )
       + ep^-1*xb^3 * (
          + 632/729
          - 136/243*Zeta(2)
          + 184/243*Log(x)
          + 88/243*Log(x)^2
          - 128/243*Log(x)*Log(xb)
          - 368/729*Log(xb)
          + 16/81*Log(xb)^2
          )
       +  (
          + 32/243*Zeta(3)
          + 16/27*Zeta(2)
          - 16/27*HPL(R(2),x)
          - 160/243*HPL(R(2),x)*Log(x)
          - 160/243*HPL(R(2,1),x)
          + 128/243*HPL(R(3),x)
          + 160/243*Log(x)*Zeta(2)
          - 8/27*Log(x)^2
          - 32/243*Log(x)^3
          )
       + xb * (
          - 304/243
          - 16/81*Zeta(3)
          - 64/243*Zeta(2)
          + 64/81*HPL(R(2),x)
          + 80/81*HPL(R(2),x)*Log(x)
          + 80/81*HPL(R(2,1),x)
          - 64/81*HPL(R(3),x)
          - 304/243*Log(x)
          - 80/81*Log(x)*Zeta(2)
          + 16/243*Log(x)^2
          + 16/81*Log(x)^3
          + 160/243*Log(x)*Log(xb)
          + 304/243*Log(xb)
          - 80/243*Log(xb)^2
          )
       + xb^2 * (
          + 98/81
          + 16/81*Zeta(3)
          + 64/243*Zeta(2)
          - 64/81*HPL(R(2),x)
          - 80/81*HPL(R(2),x)*Log(x)
          - 80/81*HPL(R(2,1),x)
          + 64/81*HPL(R(3),x)
          + 316/243*Log(x)
          + 80/81*Log(x)*Zeta(2)
          - 16/243*Log(x)^2
          - 16/81*Log(x)^3
          - 160/243*Log(x)*Log(xb)
          - 316/243*Log(xb)
          + 80/243*Log(xb)^2
          )
       + xb^3 * (
          + 17000/6561
          - 208/243*Zeta(3)
          - 1756/729*Zeta(2)
          + 32/243*HPL(R(2),x)*Log(x)
          + 64/243*HPL(R(2),x)*Log(xb)
          + 32/81*HPL(R(2,1),x)
          - 32/81*HPL(R(3),x)
          + 632/243*Log(x)
          - 472/243*Log(x)*Zeta(2)
          + 116/81*Log(x)^2
          + 104/243*Log(x)^3
          - 256/243*Log(x)^2*Log(xb)
          - 512/243*Log(x)*Log(xb)
          + 80/81*Log(x)*Log(xb)^2
          - 1264/729*Log(xb)
          + 176/81*Log(xb)*Zeta(2)
          + 584/729*Log(xb)^2
          - 208/729*Log(xb)^3
          )
       + ep * (
          - 344/243*Zeta(4)
          + 16/27*Zeta(3)
          + 3632/2187*Zeta(2)
          - 3632/2187*HPL(R(2),x)
          + 464/243*HPL(R(2),x)*Zeta(2)
          - 80/27*HPL(R(2),x)*Log(x)
          - 304/243*HPL(R(2),x)*Log(x)^2
          - 80/27*HPL(R(2,1),x)
          - 608/243*HPL(R(2,1),x)*Log(x)
          - 608/243*HPL(R(2,1,1),x)
          + 64/27*HPL(R(3),x)
          + 448/243*HPL(R(3),x)*Log(x)
          + 448/243*HPL(R(3,1),x)
          - 320/243*HPL(R(4),x)
          + 160/243*Log(x)*Zeta(3)
          + 80/27*Log(x)*Zeta(2)
          - 1816/2187*Log(x)^2
          + 104/81*Log(x)^2*Zeta(2)
          - 16/27*Log(x)^3
          - 100/729*Log(x)^4
          )
       + ep*xb * (
          - 15584/2187
          + 172/81*Zeta(4)
          - 64/243*Zeta(3)
          + 1568/729*Zeta(2)
          + 1552/729*HPL(R(2),x)
          - 232/81*HPL(R(2),x)*Zeta(2)
          + 320/81*HPL(R(2),x)*Log(x)
          + 152/81*HPL(R(2),x)*Log(x)^2
          + 320/81*HPL(R(2,1),x)
          + 304/81*HPL(R(2,1),x)*Log(x)
          + 304/81*HPL(R(2,1,1),x)
          - 256/81*HPL(R(3),x)
          - 224/81*HPL(R(3),x)*Log(x)
          - 224/81*HPL(R(3,1),x)
          + 160/81*HPL(R(4),x)
          - 15584/2187*Log(x)
          - 80/81*Log(x)*Zeta(3)
          - 496/243*Log(x)*Zeta(2)
          - 1216/729*Log(x)^2
          - 52/27*Log(x)^2*Zeta(2)
          + 272/729*Log(x)^3
          + 50/243*Log(x)^4
          + 304/243*Log(x)^2*Log(xb)
          + 1328/243*Log(x)*Log(xb)
          - 304/243*Log(x)*Log(xb)^2
          + 15584/2187*Log(xb)
          - 464/243*Log(xb)*Zeta(2)
          - 664/243*Log(xb)^2
          + 304/729*Log(xb)^3
          )
       + ep*xb^2 * (
          + 1597/243
          - 172/81*Zeta(4)
          + 64/243*Zeta(3)
          - 1406/729*Zeta(2)
          - 2224/729*HPL(R(2),x)
          + 232/81*HPL(R(2),x)*Zeta(2)
          - 320/81*HPL(R(2),x)*Log(x)
          - 152/81*HPL(R(2),x)*Log(x)^2
          - 320/81*HPL(R(2,1),x)
          - 304/81*HPL(R(2,1),x)*Log(x)
          - 304/81*HPL(R(2,1,1),x)
          + 256/81*HPL(R(3),x)
          + 224/81*HPL(R(3),x)*Log(x)
          + 224/81*HPL(R(3,1),x)
          - 160/81*HPL(R(4),x)
          + 15314/2187*Log(x)
          + 80/81*Log(x)*Zeta(3)
          + 496/243*Log(x)*Zeta(2)
          + 1006/729*Log(x)^2
          + 52/27*Log(x)^2*Zeta(2)
          - 272/729*Log(x)^3
          - 50/243*Log(x)^4
          - 304/243*Log(x)^2*Log(xb)
          - 1412/243*Log(x)*Log(xb)
          + 304/243*Log(x)*Log(xb)^2
          - 15314/2187*Log(xb)
          + 464/243*Log(xb)*Zeta(2)
          + 706/243*Log(xb)^2
          - 304/729*Log(xb)^3
          )
       + ep*xb^3 * (
          + 141416/19683
          + 1537/243*Zeta(4)
          - 2584/729*Zeta(3)
          - 6796/729*Zeta(2)
          - 256/243*HPL(R(2),x)*Zeta(2)
          + 16/27*HPL(R(2),x)*Log(x)
          + 16/27*HPL(R(2),x)*Log(x)^2
          + 64/81*HPL(R(2),x)*Log(x)*Log(xb)
          + 32/27*HPL(R(2),x)*Log(xb)
          - 128/243*HPL(R(2),x)*Log(xb)^2
          + 16/9*HPL(R(2,1),x)
          + 352/243*HPL(R(2,1),x)*Log(x)
          - 64/243*HPL(R(2,1),x)*Log(xb)
          + 32/27*HPL(R(2,1,1),x)
          + 128/243*HPL(R(2,2),x)
          - 16/9*HPL(R(3),x)
          - 512/243*HPL(R(3),x)*Log(x)
          + 128/243*HPL(R(3),x)*Log(xb)
          - 128/243*HPL(R(3,1),x)
          + 160/81*HPL(R(4),x)
          + 17000/2187*Log(x)
          - 688/243*Log(x)*Zeta(3)
          - 2044/243*Log(x)*Zeta(2)
          + 11140/2187*Log(x)^2
          - 260/81*Log(x)^2*Zeta(2)
          + 140/81*Log(x)^3
          + 262/729*Log(x)^4
          - 928/729*Log(x)^3*Log(xb)
          - 352/81*Log(x)^2*Log(xb)
          + 520/243*Log(x)^2*Log(xb)^2
          - 16592/2187*Log(x)*Log(xb)
          + 1792/243*Log(x)*Log(xb)*Zeta(2)
          + 1016/243*Log(x)*Log(xb)^2
          - 1072/729*Log(x)*Log(xb)^3
          - 34000/6561*Log(xb)
          + 224/81*Log(xb)*Zeta(3)
          + 6968/729*Log(xb)*Zeta(2)
          + 6400/2187*Log(xb)^2
          - 1208/243*Log(xb)^2*Zeta(2)
          - 2680/2187*Log(xb)^3
          + 28/81*Log(xb)^4
          )
        )
     + CA*Nf^2 * (
       + ep^-2*xb^3 * (
          + 8/729
          )
       + ep^-1*xb^3 * (
          + 32/729
          + 8/243*Log(x)
          - 16/729*Log(xb)
          )
       + xb^3 * (
          + 304/2187
          - 20/729*Zeta(2)
          + 32/243*Log(x)
          + 4/81*Log(x)^2
          - 16/243*Log(x)*Log(xb)
          - 64/729*Log(xb)
          + 16/729*Log(xb)^2
          )
       + ep*xb^3 * (
          + 7840/19683
          - 56/729*Zeta(3)
          - 80/729*Zeta(2)
          + 304/729*Log(x)
          - 20/243*Log(x)*Zeta(2)
          + 16/81*Log(x)^2
          + 4/81*Log(x)^3
          - 8/81*Log(x)^2*Log(xb)
          - 64/243*Log(x)*Log(xb)
          + 16/243*Log(x)*Log(xb)^2
          - 608/2187*Log(xb)
          + 40/729*Log(xb)*Zeta(2)
          + 64/729*Log(xb)^2
          - 32/2187*Log(xb)^3
          )
        )
);
*

